Weinberg Angle, Neutron Abundance in BBN, and Lifetime

We present state of the art kinetic theory determination of the neutron abundance available for the Big-Bang nucleosynthesis (BBN). Our work is motivated by the study of the neutron lifespan measured in the laboratory and the unknown strength of weak interactions coupling constant $G_\mathrm{F}$ at finite temperature in the primordial Universe. We draw attention to the relevant dependence of $G_\mathrm{F}$ on the symmetry breaking Weinberg angle $s^2_\mathrm{W}$, a free parameter in the standard model of particle physics. We establish how the value of $s^2_\mathrm{W}$ by way of $G_\mathrm{F}$ modification influences neutron abundance available for BBN and neutron lifetime.

==> anc/AllRatesRedoFig3_data_table.txt <==
# Data underlying Fig. 3 of Yang & Rafelski, "Weinberg Angle, Neutron Abundance in BBN, and Lifetime"
# All rates in units of MeV. Computed at Upsilon_nu=1, sin^2 theta_W = 0.223.
# Neutrino kinetic decoupling at Tk = 2 MeV; T_nu(T) follows from photon-coupled
# (gamma + e+e-) entropy conservation, Eq. (A11) of the manuscript.
# Columns:
#   T_MeV         : photon temperature [MeV]
#   t_s           : cosmological time [s], anchored at t(150 MeV)=25 us
#   Gamma_n-decay : in-medium neutron decay rate Gamma_n  (Eq. 22)
#   Gamma_n->p    : Gamma_{n+nu->pe} + Gamma_{n+e->p+nubar}     (Eqs. 38+39)
#   Gamma_p->n    : Gamma_{p+e->n+nu} + Gamma_{p+nubar->n+e}    (Eqs. 41+42)
#   Gamma_nnu->pe : Gamma_{n+nu->p+e}      (Eq. 38, red solid)
#   Gamma_ne->pnu : Gamma_{n+e->p+nubar}   (Eq. 39, blue solid)
#   Gamma_pe->nnu : Gamma_{p+e->n+nu}      (Eq. 41, red dashed)
#   Gamma_pnu->ne : Gamma_{p+nubar->n+e}   (Eq. 42, blue dashed)
#   Gamma_pe-nub->n : 3-body Gamma_{p+e+nubar->n} (Eq. 25, magenta)
#   H             : Hubble rate [MeV] (black solid)
#
#         T_MeV          t_s Gamma_n-decay    Gamma_n->p    Gamma_p->n Gamma_nnu->pe Gamma_ne->pnu Gamma_pe->nnu Gamma_pnu->ne Gamma_pe-nub->n             H
  1.000000e+01 7.364301e-03  1.996008e-25  6.192787e-17  5.441993e-17  3.107693e-17  3.085095e-17  2.710823e-17  2.731170e-17    1.699259e-25  4.464238e-20
  9.436043e+00 8.271942e-03  2.003442e-25  4.650106e-17  4.054897e-17  2.333489e-17  2.316616e-17  2.019903e-17  2.034994e-17    1.692462e-25  3.974865e-20
  8.903891e+00 9.291346e-03  2.011333e-25  3.492477e-17  3.020614e-17  1.752535e-17  1.739942e-17  1.504716e-17  1.515899e-17    1.685272e-25  3.539132e-20
  8.401750e+00 1.043628e-02  2.019708e-25  2.623637e-17  2.249560e-17  1.316515e-17  1.307122e-17  1.120641e-17  1.128919e-17    1.677668e-25  3.151161e-20
  7.927927e+00 1.172220e-02  2.028598e-25  1.971417e-17  1.674862e-17  9.892098e-18  9.822069e-18  8.343706e-18  8.404917e-18    1.669629e-25  2.805715e-20
  7.480826e+00 1.316648e-02  2.038036e-25  1.481712e-17  1.246616e-17  7.434647e-18  7.382476e-18  6.210480e-18  6.255680e-18    1.661129e-25  2.498134e-20
  7.058940e+00 1.478863e-02  2.048057e-25  1.113951e-17  9.275772e-18  5.589174e-18  5.550337e-18  4.621222e-18  4.654550e-18    1.652144e-25  2.224268e-20
  6.660846e+00 1.661057e-02  2.058696e-25  8.377052e-18  6.899572e-18  4.202968e-18  4.174084e-18  3.437520e-18  3.462052e-18    1.642647e-25  1.980420e-20
  6.285203e+00 1.865690e-02  2.069994e-25  6.301530e-18  5.130265e-18  3.161495e-18  3.140035e-18  2.556121e-18  2.574144e-18    1.632613e-25  1.763300e-20
  5.930745e+00 2.095529e-02  2.081992e-25  4.741739e-18  3.813230e-18  2.378831e-18  2.362907e-18  1.900009e-18  1.913221e-18    1.622012e-25  1.569980e-20
  5.596276e+00 2.353680e-02  2.094735e-25  3.569216e-18  2.833156e-18  1.790508e-18  1.778708e-18  1.411748e-18  1.421408e-18    1.610815e-25  1.397849e-20
  5.280671e+00 2.643633e-02  2.108269e-25  2.687572e-18  2.104079e-18  1.348151e-18  1.339422e-18  1.048518e-18  1.055561e-18    1.598992e-25  1.244586e-20
  4.982864e+00 2.969309e-02  2.122647e-25  2.024449e-18  1.561903e-18  1.015447e-18  1.009002e-18  7.783931e-19  7.835097e-19    1.586509e-25  1.108122e-20
  4.701851e+00 3.335115e-02  2.137921e-25  1.525530e-18  1.158866e-18  7.651391e-19  7.603908e-19  5.775819e-19  5.812844e-19    1.573335e-25  9.866151e-21
  4.436687e+00 3.745997e-02  2.154149e-25  1.150037e-18  8.593831e-19  5.767628e-19  5.732739e-19  4.283583e-19  4.310248e-19    1.559435e-25  8.784274e-21
  4.186477e+00 4.207517e-02  2.171393e-25  8.673376e-19  6.369405e-19  4.349466e-19  4.323910e-19  3.175154e-19  3.194250e-19    1.544774e-25  7.820983e-21
  3.950378e+00 4.725925e-02  2.189717e-25  6.544246e-19  4.717950e-19  3.281449e-19  3.262797e-19  2.352184e-19  2.365766e-19    1.529316e-25  6.963279e-21
  3.727594e+00 5.308241e-02  2.209192e-25  4.940100e-19  3.492470e-19  2.476827e-19  2.463274e-19  1.741445e-19  1.751025e-19    1.513023e-25  6.199589e-21
  3.517374e+00 5.962359e-02  2.229890e-25  3.731011e-19  2.583558e-19  1.870404e-19  1.860607e-19  1.288435e-19  1.295123e-19    1.495858e-25  5.519608e-21
  3.319009e+00 6.697147e-02  2.251892e-25  2.819305e-19  1.909807e-19  1.413170e-19  1.406134e-19  9.525990e-20  9.572075e-20    1.477781e-25  4.914158e-21
  3.131831e+00 7.522575e-02  2.275280e-25  2.131539e-19  1.410669e-19  1.068277e-19  1.063263e-19  7.037736e-20  7.068952e-20    1.458754e-25  4.375073e-21
  2.955209e+00 8.449846e-02  2.300145e-25  1.612470e-19  1.041122e-19  8.080038e-20  8.044657e-20  5.195280e-20  5.215944e-20    1.438738e-25  3.895077e-21
  2.788548e+00 9.491559e-02  2.326580e-25  1.220529e-19  7.677058e-20  6.114973e-20  6.090316e-20  3.831908e-20  3.845150e-20    1.417693e-25  3.467694e-21
  2.631286e+00 1.066188e-01  2.354687e-25  9.244309e-20  5.655577e-20  4.630608e-20  4.613700e-20  2.823749e-20  2.831829e-20    1.395579e-25  3.087157e-21
  2.482893e+00 1.197673e-01  2.384572e-25  7.006200e-20  4.162163e-20  3.508772e-20  3.497428e-20  2.078811e-20  2.083351e-20    1.372359e-25  2.748331e-21
  2.342868e+00 1.345403e-01  2.416348e-25  5.313538e-20  3.059771e-20  2.660459e-20  2.653079e-20  1.528806e-20  1.530964e-20    1.347995e-25  2.446643e-21
  2.210741e+00 1.511392e-01  2.450136e-25  4.032663e-20  2.246748e-20  2.018624e-20  2.014039e-20  1.123076e-20  1.123672e-20    1.322453e-25  2.178025e-21
  2.086064e+00 1.697910e-01  2.486062e-25  3.062789e-20  1.647693e-20  1.532714e-20  1.530075e-20  8.240422e-21  8.236510e-21    1.295697e-25  1.938848e-21
  1.968419e+00 1.907505e-01  2.524260e-25  2.327949e-20  1.206750e-20  1.164628e-20  1.163321e-20  6.038646e-21  6.028851e-21    1.267698e-25  1.725889e-21
  1.857409e+00 2.143049e-01  2.564869e-25  1.770815e-20  8.825386e-21  8.856154e-21  8.851991e-21  4.419172e-21  4.406214e-21    1.238429e-25  1.536273e-21
  1.752659e+00 2.407777e-01  2.608038e-25  1.348116e-20  6.444338e-21  6.739775e-21  6.741384e-21  3.229320e-21  3.215018e-21    1.207867e-25  1.367440e-21
  1.653817e+00 2.705326e-01  2.653921e-25  1.027186e-20  4.697881e-21  5.133345e-21  5.138513e-21  2.356173e-21  2.341708e-21    1.175997e-25  1.217114e-21
  1.560549e+00 3.039803e-01  2.702680e-25  7.833379e-21  3.418607e-21  3.913097e-21  3.920282e-21  1.716249e-21  1.702358e-21    1.142808e-25  1.083264e-21
  1.472540e+00 3.415833e-01  2.754481e-25  5.979126e-21  2.482900e-21  2.985490e-21  2.993636e-21  1.247895e-21  1.235005e-21    1.108297e-25  9.640851e-22
  1.389495e+00 3.838621e-01  2.809497e-25  4.568013e-21  1.799577e-21  2.279805e-21  2.288208e-21  9.056232e-22  8.939542e-22    1.072472e-25  8.579703e-22
  1.311134e+00 4.314046e-01  2.867905e-25  3.493235e-21  1.301407e-21  1.742516e-21  1.750720e-21  6.558882e-22  6.455191e-22    1.035351e-25  7.634876e-22
  1.237192e+00 4.848747e-01  2.929888e-25  2.673909e-21  9.388795e-22  1.333092e-21  1.340817e-21  4.739792e-22  4.649003e-22    9.969641e-26  6.793611e-22
  1.167419e+00 5.450225e-01  2.995630e-25  2.048754e-21  6.755791e-22  1.020833e-21  1.027920e-21  3.417163e-22  3.338628e-22    9.573536e-26  6.044549e-22
  1.101582e+00 6.126925e-01  3.065312e-25  1.571329e-21  4.847601e-22  7.824766e-22  7.888519e-22  2.457420e-22  2.390181e-22    9.165808e-26  5.377607e-22
  1.039457e+00 6.888441e-01  3.139120e-25  1.206366e-21  3.467846e-22  6.003602e-22  6.060060e-22  1.762450e-22  1.705396e-22    8.747207e-26  4.783763e-22
  9.808365e-01 7.745577e-01  3.217228e-25  9.271120e-22  2.472710e-22  4.610887e-22  4.660233e-22  1.260365e-22  1.212345e-22    8.318701e-26  4.255025e-22
  9.255216e-01 8.710615e-01  3.299809e-25  7.132207e-22  1.756905e-22  3.544781e-22  3.587425e-22  8.985114e-23  8.583936e-23    7.881438e-26  3.784244e-22
  8.733262e-01 9.797450e-01  3.387021e-25  5.492281e-22  1.243542e-22  2.727902e-22  2.764378e-22  6.384113e-23  6.051307e-23    7.436794e-26  3.365074e-22
  8.240743e-01 1.102185e+00  3.479006e-25  4.233634e-22  8.765424e-23  2.101366e-22  2.132268e-22  4.519819e-23  4.245605e-23    6.986367e-26  2.991857e-22
  7.776001e-01 1.240174e+00  3.575885e-25  3.266615e-22  6.150892e-23  1.620339e-22  1.646276e-22  3.187660e-23  2.963232e-23    6.531990e-26  2.659561e-22
  7.337468e-01 1.395747e+00  3.677754e-25  2.522867e-22  4.295312e-23  1.250650e-22  1.272217e-22  2.238881e-23  2.056431e-23    6.075720e-26  2.363700e-22
  6.923666e-01 1.571224e+00  3.784676e-25  1.950235e-22  2.983792e-23  9.662379e-23  9.839971e-23  1.565551e-23  1.418241e-23    5.619841e-26  2.100284e-22
  6.533201e-01 1.769249e+00  3.896671e-25  1.508885e-22  2.060968e-23  7.472067e-23  7.616782e-23  1.089534e-23  9.714339e-24    5.166841e-26  1.865760e-22
  6.164757e-01 1.992840e+00  4.013715e-25  1.168362e-22  1.414814e-23  5.783529e-23  5.900092e-23  7.544000e-24  6.604144e-24    4.719389e-26  1.656964e-22
  5.817091e-01 2.245450e+00  4.135729e-25  9.053601e-23  9.647920e-24  4.480478e-23  4.573123e-23  5.195038e-24  4.452882e-24    4.280293e-26  1.471079e-22
  5.489032e-01 2.531034e+00  4.262571e-25  7.020266e-23  6.531895e-24  3.473893e-23  3.546373e-23  3.556563e-24  2.975332e-24    3.852455e-26  1.305599e-22
  5.179475e-01 2.854126e+00  4.394028e-25  5.446713e-23  4.387985e-24  2.695550e-23  2.751163e-23  2.419600e-24  1.968385e-24    3.438808e-26  1.158290e-22
  4.887375e-01 3.219944e+00  4.529813e-25  4.227834e-23  2.923100e-24  2.093107e-23  2.134727e-23  1.635051e-24  1.288049e-24    3.042237e-26  1.027167e-22
  4.611748e-01 3.634491e+00  4.669553e-25  3.282860e-23  1.929713e-24  1.626375e-23  1.656485e-23  1.096943e-24  8.327694e-25    2.665509e-26  9.104606e-23
  4.351665e-01 4.104696e+00  4.812786e-25  2.549648e-23  1.261585e-24  1.264455e-23  1.285193e-23  7.302626e-25  5.313223e-25    2.311175e-26  8.065967e-23
  4.106250e-01 4.638564e+00  4.958962e-25  1.980332e-23  8.162224e-25  9.835717e-24  9.967604e-24  4.821454e-25  3.340770e-25    1.981481e-26  7.141746e-23
  3.874675e-01 5.245372e+00  5.107436e-25  1.537997e-23  5.222199e-25  7.654050e-24  7.725918e-24  3.155198e-25  2.067002e-25    1.678277e-26  6.319471e-23
  3.656160e-01 5.935876e+00  5.257474e-25  1.194144e-23  3.301675e-25  5.958275e-24  5.983169e-24  2.045289e-25  1.256385e-25    1.402940e-26  5.588047e-23
  3.449968e-01 6.722579e+00  5.408256e-25  9.267454e-24  2.061279e-25  4.639305e-24  4.628149e-24  1.312424e-25  7.488549e-26    1.156303e-26  4.937596e-23
  3.255405e-01 7.620033e+00  5.558889e-25  7.187535e-24  1.269871e-25  3.612829e-24  3.574706e-24  8.330653e-26  4.368059e-26    9.386141e-27  4.359334e-23
  3.071814e-01 8.645203e+00  5.708416e-25  5.569594e-24  7.714729e-26  2.813595e-24  2.755999e-24  5.226875e-26  2.487854e-26    7.495100e-27  3.845434e-23
  2.898577e-01 9.817888e+00  5.855837e-25  4.311187e-24  4.619240e-26  2.191066e-24  2.120121e-24  3.239044e-26  1.380195e-26    5.880344e-27  3.388937e-23
  2.735110e-01 1.116120e+01  6.000127e-25  3.332753e-24  2.724581e-26  1.706045e-24  1.626707e-24  1.980771e-26  7.438101e-27    4.526767e-27  2.983647e-23
  2.580862e-01 1.270217e+01  6.140267e-25  2.572439e-24  1.582511e-26  1.328106e-24  1.244332e-24  1.194267e-26  3.882436e-27    3.414470e-27  2.624046e-23
  2.435312e-01 1.447237e+01  6.275268e-25  1.982104e-24  9.048922e-27  1.033602e-24  9.485028e-25  7.092501e-27  1.956421e-27    2.519773e-27  2.305219e-23
  2.297971e-01 1.650867e+01  6.404200e-25  1.524257e-24  5.093090e-27  8.041414e-25  7.201160e-25  4.144637e-27  9.484533e-28    1.816447e-27  2.022789e-23
  2.168375e-01 1.885408e+01  6.526226e-25  1.169654e-24  2.821290e-27  6.254033e-25  5.442504e-25  2.380615e-27  4.406750e-28    1.276999e-27  1.772852e-23
  2.046088e-01 2.155868e+01  6.640627e-25  8.954775e-25  1.537918e-27  4.862292e-25  4.092484e-25  1.342480e-27  1.954387e-28    8.740143e-28  1.551924e-23
  1.930698e-01 2.468055e+01  6.746831e-25  6.839102e-25  8.247324e-28  3.779161e-25  3.059941e-25  7.423520e-28  8.238042e-29    5.813408e-28  1.356894e-23
  1.821815e-01 2.828694e+01  6.844430e-25  5.210288e-25  4.348560e-28  2.936716e-25  2.273572e-25  4.020015e-28  3.285449e-29    3.750825e-28  1.184977e-23
  1.719072e-01 3.245512e+01  6.933192e-25  3.959552e-25  2.252317e-28  2.281934e-25  1.677618e-25  2.128923e-28  1.233940e-29    2.343102e-28  1.033683e-23
  1.622124e-01 3.727340e+01  7.013068e-25  3.001902e-25  1.144401e-28  1.773404e-25  1.228497e-25  1.100963e-28  4.343773e-30    1.414509e-28  9.007767e-24
  1.530643e-01 4.284200e+01  7.084184e-25  2.270925e-25  5.693827e-29  1.378764e-25  8.921611e-26  5.551180e-29  1.426462e-30    8.236658e-29  7.842490e-24
  1.444321e-01 4.927344e+01  7.146835e-25  1.714805e-25  2.767964e-29  1.072739e-25  6.420656e-26  2.724464e-29  4.350048e-31    4.617752e-29  6.822929e-24
  1.362868e-01 5.669269e+01  7.201455e-25  1.293152e-25  1.311545e-29  8.355916e-26  4.575604e-26  1.299278e-29  1.226667e-31    2.488182e-29  5.932802e-24
  1.286008e-01 6.523715e+01  7.248597e-25  9.745331e-26  6.041337e-30  6.519091e-26  3.226240e-26  6.009473e-30  3.186394e-32    1.286417e-29  5.157383e-24
  1.213483e-01 7.505541e+01  7.288899e-25  7.345614e-26  2.698102e-30  5.096774e-26  2.248840e-26  2.690502e-30  7.600426e-33    6.371903e-30  4.483386e-24
  1.145048e-01 8.630651e+01  7.323049e-25  5.543609e-26  1.165212e-30  3.995334e-26  1.548275e-26  1.163551e-30  1.660633e-33    3.019528e-30  3.898782e-24
  1.080472e-01 9.915827e+01  7.351759e-25  4.193811e-26  4.853213e-31  3.141945e-26  1.051866e-26  4.849895e-31  3.318071e-34    1.367228e-30  3.392696e-24
  1.019538e-01 1.137860e+02  7.375730e-25  3.184548e-26  1.944462e-31  2.480060e-26  7.044881e-27  1.943856e-31  6.057618e-35    5.908395e-31  2.955310e-24
  9.620403e-02 1.303721e+02  7.395633e-25  2.430512e-26  7.474214e-32  1.965845e-26  4.646665e-27  7.473203e-32  1.010231e-35    2.434031e-31  2.577773e-24
  9.077854e-02 1.491068e+02  7.412091e-25  1.866913e-26  2.748864e-32  1.565407e-26  3.015059e-27  2.748710e-32  1.539286e-36    9.547467e-32  2.252140e-24
  8.565902e-02 1.701907e+02  7.425662e-25  1.444835e-26  9.645846e-33  1.252595e-26  1.922396e-27  9.645631e-33  2.143298e-37    3.560869e-32  1.971313e-24
  8.082822e-02 1.938405e+02  7.436840e-25  1.127586e-26  3.219952e-33  1.007287e-26  1.202991e-27  3.219925e-33  2.726618e-38    1.260694e-32  1.728994e-24
  7.626986e-02 2.202950e+02  7.446050e-25  8.878239e-27  1.019381e-33  8.140325e-27  7.379141e-28  1.019378e-33  3.165807e-39    4.228280e-33  1.519639e-24
  7.196857e-02 2.498261e+02  7.453652e-25  7.053067e-27  3.050583e-34  6.609975e-27  4.430918e-28  3.050579e-34  3.346962e-40    1.340091e-33  1.338413e-24
  6.790985e-02 2.827473e+02  7.459942e-25  5.651391e-27  8.599813e-35  5.391307e-27  2.600844e-28  8.599810e-35  3.209434e-41    4.001498e-34  1.181138e-24
  6.408003e-02 3.194266e+02  7.465166e-25  4.564183e-27  2.275470e-35  4.415170e-27  1.490124e-28  2.275470e-35  2.775711e-42    1.121798e-34  1.044242e-24
  6.046619e-02 3.602948e+02  7.469521e-25  3.711930e-27  5.629240e-36  3.628728e-27  8.320217e-29  5.629240e-36  2.149242e-43    2.940948e-35  9.246967e-25
  5.705616e-02 4.058560e+02  7.473166e-25  3.036758e-27  1.296731e-36  2.991558e-27  4.519921e-29  1.296731e-36  1.476630e-44    7.178569e-36  8.199571e-25
  5.383844e-02 4.566949e+02  7.476229e-25  2.496493e-27  2.769422e-37  2.472645e-27  2.384780e-29  2.769422e-37  8.909315e-46    1.623682e-36  7.278964e-25
  5.080218e-02 5.134843e+02  7.478812e-25  2.060279e-27  5.458497e-38  2.048081e-27  1.219778e-29  5.458497e-38  4.667068e-47    3.385922e-37  6.467437e-25
  4.793716e-02 5.769911e+02  7.480995e-25  1.705363e-27  9.880822e-39  1.699327e-27  6.036403e-30  9.880822e-39  2.096869e-48    6.475255e-38  5.750257e-25
  4.523371e-02 6.480841e+02  7.482844e-25  1.414774e-27  1.634212e-39  1.411890e-27  2.884288e-30  1.634212e-39  7.977551e-50    1.129338e-38  5.115124e-25
  4.268272e-02 7.277411e+02  7.484413e-25  1.175679e-27  2.456111e-40  1.174351e-27  1.327730e-30  2.456111e-40  2.536427e-51    1.785950e-39  4.551720e-25
  4.027560e-02 8.170580e+02  7.485745e-25  9.782161e-28  3.335051e-41  9.776286e-28  5.874703e-31  3.335051e-41  6.650306e-53    2.545581e-40  4.051322e-25
  3.800423e-02 9.172622e+02  7.486876e-25  8.146861e-28  4.066377e-42  8.144369e-28  2.492302e-31  4.066377e-42  1.428669e-54    3.249816e-41  3.606483e-25
  3.586095e-02 1.029726e+03  7.487837e-25  6.789864e-28  4.423245e-43  6.788853e-28  1.011174e-31  4.423245e-43  2.443083e-56    3.691855e-42  3.210789e-25
  3.383855e-02 1.155982e+03  7.488653e-25  5.662185e-28  4.263051e-44  5.661793e-28  3.912662e-32  4.263051e-44  3.302665e-58    3.706591e-43  2.858669e-25
  3.193020e-02 1.297749e+03  7.489346e-25  4.724073e-28  3.613880e-45  4.723929e-28  1.439709e-32  3.613880e-45  3.477229e-60    3.265200e-44  2.545245e-25
  3.012948e-02 1.456946e+03  7.489934e-25  3.943043e-28  2.673951e-46  3.942992e-28  5.022278e-33  2.673951e-46  2.807561e-62    2.504664e-45  2.266223e-25
  2.843030e-02 1.635732e+03  7.490433e-25  3.292372e-28  1.712742e-47  3.292355e-28  1.655506e-33  1.712742e-47  1.710342e-64    1.659517e-46  2.017805e-25
  2.682696e-02 1.836518e+03  7.490855e-25  2.750025e-28  9.415492e-49  2.750020e-28  5.138966e-34  9.415492e-49  7.729006e-67    9.417102e-48  1.796627e-25
  2.531403e-02 2.062022e+03  7.491213e-25  2.297754e-28  4.401465e-50  2.297752e-28  1.496728e-34  4.401465e-50  2.544488e-69    4.535289e-49  1.599694e-25
  2.388643e-02 2.315282e+03  7.491517e-25  1.920445e-28  1.732782e-51  1.920444e-28  4.074371e-35  1.732782e-51  5.988050e-72    1.836072e-50  1.424350e-25
  2.253934e-02 2.599720e+03  7.491773e-25  1.605550e-28  5.685879e-53  1.605550e-28  1.032402e-35  5.685879e-53  9.872457e-75    6.184979e-52  1.268226e-25
  2.126822e-02 2.919173e+03  7.491991e-25  1.342651e-28  1.535896e-54  1.342651e-28  2.424524e-36  1.535896e-54  1.116258e-77    1.714965e-53  1.129214e-25
  2.006878e-02 3.277953e+03  7.492174e-25  1.123086e-28  3.386129e-56  1.123086e-28  5.252865e-37  3.386129e-56  8.462170e-81    3.869453e-55  1.005440e-25
  1.893699e-02 3.680899e+03  7.492330e-25  9.396548e-29  6.009813e-58  9.396548e-29  1.044851e-37  6.009813e-58  4.199721e-84    7.018656e-57  8.952329e-26
  1.786902e-02 4.133452e+03  7.492461e-25  7.863619e-29  8.475489e-60  7.863619e-29  1.898254e-38  8.475489e-60  1.330225e-87    1.010271e-58  7.971051e-26
  1.686129e-02 4.641711e+03  7.492572e-25  6.582207e-29  9.368457e-62  6.582207e-29  3.132865e-39  9.368457e-62  2.618156e-91    1.138389e-60  7.097342e-26
  1.591038e-02 5.212547e+03  7.492665e-25  5.510726e-29  7.998088e-64  5.510726e-29  4.669692e-40  7.998088e-64  3.111578e-95    9.896050e-63  6.319391e-26
  1.501311e-02 5.853645e+03  7.492745e-25  4.614573e-29  5.193469e-66  4.614573e-29  6.248234e-41  5.193469e-66  2.167124e-99    6.536126e-65  5.626722e-26
  1.416643e-02 6.573676e+03  7.492811e-25  3.864852e-29  2.522910e-68  3.864852e-29  7.456018e-42  2.522910e-68 8.564487e-104    3.226379e-67  5.009968e-26
  1.336751e-02 7.382335e+03  7.492868e-25  3.237507e-29  9.012413e-71  3.237507e-29  7.880952e-43  9.012413e-71 1.857133e-108    1.170026e-69  4.460825e-26
  1.261364e-02 8.290549e+03  7.492915e-25  2.712436e-29  2.323984e-73  2.712436e-29  7.324713e-44  2.323984e-73 2.131184e-113    3.060153e-72  3.971870e-26
  1.190228e-02 9.310577e+03  7.492955e-25  2.272874e-29  4.242334e-76  2.272874e-29  5.940066e-45  4.242334e-76 1.245964e-118    5.661200e-75  3.536507e-26
  1.123105e-02 1.045615e+04  7.492989e-25  1.904831e-29  5.370991e-79  1.904831e-29  4.169270e-46  5.370991e-79 3.565542e-124    7.257896e-78  3.148871e-26
  1.059766e-02 1.174278e+04  7.493017e-25  1.596600e-29  4.612638e-82  1.596600e-29  2.510656e-47  4.612638e-82 4.782913e-130    6.307212e-81  2.803717e-26
  1.000000e-02 1.318778e+04  7.493041e-25  1.338425e-29  2.626197e-85  1.338425e-29  1.285387e-48  2.626197e-85 2.875834e-136    3.631150e-84  2.496400e-26
# updated November 2026


==> anc/Fig001_data.txt <==
sw^2, GF_sum/GF_exp, GF_1st/GF_exp
0.010000, 0.000152, 11259.913452
0.012808, 0.000402, 4122.961152
0.015616, 0.000875, 1831.530412
0.018424, 0.001663, 924.335692
0.021232, 0.002868, 510.423257
0.024040, 0.004597, 301.212379
0.026848, 0.006954, 186.975792
0.029656, 0.010041, 120.729625
0.032464, 0.013950, 80.423069
0.035272, 0.018763, 54.922624
0.038080, 0.024548, 38.261809
0.040888, 0.031358, 27.080834
0.043696, 0.039228, 19.407022
0.046504, 0.048181, 14.040010
0.049312, 0.058218, 10.226498
0.052120, 0.069331, 7.480861
0.054928, 0.081494, 5.482552
0.057736, 0.094669, 4.015527
0.060544, 0.108809, 2.931447
0.063352, 0.123857, 2.126759
0.066160, 0.139748, 1.528094
0.068968, 0.156413, 1.082770
0.071777, 0.173778, 0.752500
0.074585, 0.191768, 0.509158
0.077393, 0.210307, 0.331876
0.080201, 0.229319, 0.205032
0.083009, 0.248728, 0.116841
0.085817, 0.268464, 0.058347
0.088625, 0.288456, 0.022699
0.091433, 0.308638, 0.004626
0.094241, 0.328949, 0.000054
0.097049, 0.349329, 0.005817
0.099857, 0.369726, 0.019449
0.102665, 0.390090, 0.039020
0.105473, 0.410376, 0.063018
0.108281, 0.430542, 0.090254
0.111089, 0.450552, 0.119797
0.113897, 0.470373, 0.150910
0.116705, 0.489975, 0.183019
0.119513, 0.509333, 0.215669
0.122321, 0.528426, 0.248508
0.125129, 0.547233, 0.281259
0.127937, 0.565738, 0.313712
0.130745, 0.583928, 0.345701
0.133553, 0.601791, 0.377104
0.136361, 0.619319, 0.407830
0.139169, 0.636505, 0.437812
0.141977, 0.653343, 0.467004
0.144785, 0.669830, 0.495376
0.147593, 0.685963, 0.522912
0.150401, 0.701743, 0.549603
0.153209, 0.717170, 0.575452
0.156017, 0.732244, 0.600464
0.158825, 0.746969, 0.624652
0.161633, 0.761347, 0.648032
0.164441, 0.775382, 0.670622
0.167249, 0.789079, 0.692443
0.170057, 0.802443, 0.713515
0.172865, 0.815479, 0.733862
0.175673, 0.828192, 0.753507
0.178481, 0.840588, 0.772474
0.181289, 0.852674, 0.790786
0.184097, 0.864456, 0.808466
0.186905, 0.875941, 0.825538
0.189713, 0.887135, 0.842025
0.192521, 0.898044, 0.857948
0.195330, 0.908676, 0.873329
0.198138, 0.919037, 0.888188
0.200946, 0.929135, 0.902547
0.203754, 0.938974, 0.916424
0.206562, 0.948563, 0.929839
0.209370, 0.957907, 0.942809
0.212178, 0.967014, 0.955353
0.214986, 0.975889, 0.967486
0.217794, 0.984538, 0.979225
0.220602, 0.992969, 0.990586
0.223410, 1.001186, 1.001583
0.226218, 1.009196, 1.012230
0.229026, 1.017004, 1.022541
0.231834, 1.024617, 1.032529
0.234642, 1.032039, 1.042207
0.237450, 1.039276, 1.051586
0.240258, 1.046333, 1.060678
0.243066, 1.053215, 1.069494
0.245874, 1.059928, 1.078045
0.248682, 1.066475, 1.086339
0.251490, 1.072863, 1.094388
0.254298, 1.079095, 1.102200
0.257106, 1.085175, 1.109783
0.259914, 1.091109, 1.117147
0.262722, 1.096899, 1.124299
0.265530, 1.102551, 1.131248
0.268338, 1.108069, 1.137999
0.271146, 1.113455, 1.144562
0.273954, 1.118714, 1.150941
0.276762, 1.123850, 1.157144
0.279570, 1.128866, 1.163177
0.282378, 1.133764, 1.169046
0.285186, 1.138550, 1.174757
0.287994, 1.143225, 1.180315
0.290802, 1.147793, 1.185725
0.293610, 1.152257, 1.190992
0.296418, 1.156619, 1.196122
0.299226, 1.160883, 1.201118
0.302034, 1.165052, 1.205986
0.304842, 1.169127, 1.210730
0.307650, 1.173112, 1.215352
0.310458, 1.177008, 1.219859
0.313266, 1.180819, 1.224253
0.316074, 1.184547, 1.228538
0.318883, 1.188194, 1.232717
0.321691, 1.191761, 1.236794
0.324499, 1.195253, 1.240773
0.327307, 1.198669, 1.244655
0.330115, 1.202013, 1.248445
0.332923, 1.205286, 1.252145
0.335731, 1.208490, 1.255757
0.338539, 1.211626, 1.259285
0.341347, 1.214698, 1.262732
0.344155, 1.217706, 1.266098
0.346963, 1.220652, 1.269388
0.349771, 1.223538, 1.272603
0.352579, 1.226365, 1.275745
0.355387, 1.229135, 1.278817
0.358195, 1.231848, 1.281820
0.361003, 1.234508, 1.284757
0.363811, 1.237114, 1.287629
0.366619, 1.239669, 1.290439
0.369427, 1.242173, 1.293188
0.372235, 1.244629, 1.295878
0.375043, 1.247036, 1.298510
0.377851, 1.249397, 1.301087
0.380659, 1.251712, 1.303609
0.383467, 1.253982, 1.306078
0.386275, 1.256210, 1.308496
0.389083, 1.258395, 1.310863
0.391891, 1.260538, 1.313183
0.394699, 1.262642, 1.315455
0.397507, 1.264706, 1.317680
0.400315, 1.266731, 1.319861
0.403123, 1.268720, 1.321999
0.405931, 1.270671, 1.324093
0.408739, 1.272587, 1.326147
0.411547, 1.274468, 1.328160
0.414355, 1.276315, 1.330133
0.417163, 1.278129, 1.332069
0.419971, 1.279910, 1.333967
0.422779, 1.281660, 1.335828
0.425587, 1.283378, 1.337655
0.428395, 1.285067, 1.339446
0.431203, 1.286725, 1.341204
0.434011, 1.288355, 1.342929
0.436819, 1.289956, 1.344622
0.439628, 1.291529, 1.346284
0.442436, 1.293076, 1.347915
0.445244, 1.294596, 1.349516
0.448052, 1.296090, 1.351088
0.450860, 1.297559, 1.352632
0.453668, 1.299003, 1.354148
0.456476, 1.300423, 1.355637
0.459284, 1.301819, 1.357100
0.462092, 1.303192, 1.358536
0.464900, 1.304542, 1.359948
0.467708, 1.305870, 1.361335
0.470516, 1.307176, 1.362698
0.473324, 1.308461, 1.364037
0.476132, 1.309725, 1.365353
0.478940, 1.310969, 1.366647
0.481748, 1.312193, 1.367919
0.484556, 1.313398, 1.369170
0.487364, 1.314583, 1.370399
0.490172, 1.315749, 1.371608
0.492980, 1.316897, 1.372797
0.495788, 1.318027, 1.373966
0.498596, 1.319140, 1.375116
0.501404, 1.320235, 1.376247
0.504212, 1.321313, 1.377360
0.507020, 1.322375, 1.378455
0.509828, 1.323420, 1.379532
0.512636, 1.324450, 1.380592
0.515444, 1.325464, 1.381635
0.518252, 1.326463, 1.382661
0.521060, 1.327446, 1.383672
0.523868, 1.328415, 1.384666
0.526676, 1.329370, 1.385645
0.529484, 1.330310, 1.386609
0.532292, 1.331237, 1.387558
0.535100, 1.332149, 1.388492
0.537908, 1.333049, 1.389412
0.540716, 1.333935, 1.390318
0.543524, 1.334809, 1.391211
0.546332, 1.335670, 1.392089
0.549140, 1.336519, 1.392955
0.551948, 1.337355, 1.393808
0.554756, 1.338180, 1.394648
0.557564, 1.338993, 1.395476
0.560372, 1.339794, 1.396291
0.563181, 1.340585, 1.397095
0.565989, 1.341364, 1.397887
0.568797, 1.342132, 1.398667
0.571605, 1.342890, 1.399436
0.574413, 1.343637, 1.400195
0.577221, 1.344374, 1.400942
0.580029, 1.345101, 1.401678
0.582837, 1.345818, 1.402405
0.585645, 1.346525, 1.403121
0.588453, 1.347223, 1.403827
0.591261, 1.347911, 1.404523
0.594069, 1.348590, 1.405209
0.596877, 1.349260, 1.405886
0.599685, 1.349921, 1.406553
0.602493, 1.350574, 1.407212
0.605301, 1.351218, 1.407861
0.608109, 1.351853, 1.408502
0.610917, 1.352480, 1.409134
0.613725, 1.353099, 1.409757
0.616533, 1.353710, 1.410372
0.619341, 1.354313, 1.410979
0.622149, 1.354908, 1.411578
0.624957, 1.355496, 1.412169
0.627765, 1.356076, 1.412752
0.630573, 1.356648, 1.413327
0.633381, 1.357214, 1.413895
0.636189, 1.357772, 1.414455
0.638997, 1.358324, 1.415009
0.641805, 1.358868, 1.415555
0.644613, 1.359406, 1.416094
0.647421, 1.359937, 1.416626
0.650229, 1.360461, 1.417151
0.653037, 1.360979, 1.417670
0.655845, 1.361491, 1.418182
0.658653, 1.361996, 1.418688
0.661461, 1.362496, 1.419187
0.664269, 1.362989, 1.419680
0.667077, 1.363476, 1.420167
0.669885, 1.363958, 1.420648
0.672693, 1.364433, 1.421123
0.675501, 1.364903, 1.421592
0.678309, 1.365368, 1.422056
0.681117, 1.365826, 1.422514
0.683926, 1.366280, 1.422966
0.686734, 1.366728, 1.423413
0.689542, 1.367171, 1.423854
0.692350, 1.367609, 1.424290
0.695158, 1.368041, 1.424721
0.697966, 1.368469, 1.425147
0.700774, 1.368892, 1.425568
0.703582, 1.369310, 1.425984
0.706390, 1.369723, 1.426395
0.709198, 1.370131, 1.426801
0.712006, 1.370535, 1.427202
0.714814, 1.370934, 1.427599
0.717622, 1.371328, 1.427991
0.720430, 1.371719, 1.428378
0.723238, 1.372104, 1.428761
0.726046, 1.372486, 1.429140
0.728854, 1.372863, 1.429514
0.731662, 1.373236, 1.429885
0.734470, 1.373605, 1.430251
0.737278, 1.373970, 1.430612
0.740086, 1.374331, 1.430970
0.742894, 1.374688, 1.431324
0.745702, 1.375041, 1.431674
0.748510, 1.375390, 1.432020
0.751318, 1.375736, 1.432362
0.754126, 1.376077, 1.432700
0.756934, 1.376415, 1.433035
0.759742, 1.376750, 1.433366
0.762550, 1.377081, 1.433693
0.765358, 1.377408, 1.434017
0.768166, 1.377732, 1.434337
0.770974, 1.378052, 1.434654
0.773782, 1.378369, 1.434967
0.776590, 1.378683, 1.435277
0.779398, 1.378994, 1.435584
0.782206, 1.379301, 1.435887
0.785014, 1.379605, 1.436188
0.787822, 1.379906, 1.436485
0.790630, 1.380204, 1.436779
0.793438, 1.380498, 1.437069
0.796246, 1.380790, 1.437357
0.799054, 1.381079, 1.437642
0.801862, 1.381365, 1.437924
0.804670, 1.381648, 1.438203
0.807479, 1.381928, 1.438479
0.810287, 1.382205, 1.438752
0.813095, 1.382479, 1.439022
0.815903, 1.382751, 1.439290
0.818711, 1.383020, 1.439555
0.821519, 1.383286, 1.439817
0.824327, 1.383550, 1.440077
0.827135, 1.383811, 1.440334
0.829943, 1.384070, 1.440588
0.832751, 1.384326, 1.440840
0.835559, 1.384579, 1.441089
0.838367, 1.384830, 1.441336
0.841175, 1.385078, 1.441581
0.843983, 1.385325, 1.441823
0.846791, 1.385568, 1.442062
0.849599, 1.385810, 1.442299
0.852407, 1.386049, 1.442534
0.855215, 1.386286, 1.442767
0.858023, 1.386520, 1.442997
0.860831, 1.386752, 1.443226
0.863639, 1.386982, 1.443451
0.866447, 1.387210, 1.443675
0.869255, 1.387436, 1.443897
0.872063, 1.387660, 1.444116
0.874871, 1.387881, 1.444334
0.877679, 1.388101, 1.444549
0.880487, 1.388318, 1.444762
0.883295, 1.388533, 1.444974
0.886103, 1.388747, 1.445183
0.888911, 1.388958, 1.445390
0.891719, 1.389168, 1.445596
0.894527, 1.389375, 1.445799
0.897335, 1.389581, 1.446001
0.900143, 1.389785, 1.446200
0.902951, 1.389987, 1.446398
0.905759, 1.390187, 1.446594
0.908567, 1.390385, 1.446788
0.911375, 1.390582, 1.446981
0.914183, 1.390776, 1.447172
0.916991, 1.390969, 1.447361
0.919799, 1.391161, 1.447548
0.922607, 1.391350, 1.447733
0.925415, 1.391538, 1.447917
0.928223, 1.391724, 1.448099
0.931032, 1.391909, 1.448280
0.933840, 1.392092, 1.448459
0.936648, 1.392273, 1.448636
0.939456, 1.392453, 1.448812
0.942264, 1.392631, 1.448986
0.945072, 1.392808, 1.449159
0.947880, 1.392983, 1.449330
0.950688, 1.393156, 1.449500
0.953496, 1.393328, 1.449668
0.956304, 1.393499, 1.449835
0.959112, 1.393668, 1.450000
0.961920, 1.393836, 1.450164
0.964728, 1.394002, 1.450326
0.967536, 1.394167, 1.450487
0.970344, 1.394330, 1.450647
0.973152, 1.394492, 1.450805
0.975960, 1.394653, 1.450962
0.978768, 1.394812, 1.451117
0.981576, 1.394970, 1.451272
0.984384, 1.395127, 1.451425
0.987192, 1.395282, 1.451576
0.990000, 1.395436, 1.451727


==> anc/Fig002_data.txt <==
T[MeV], sw^2=0.24, sw^2=0.223, sw^2=0.21
15.000000, 3.665738, 3.833233, 3.993067
14.994038, 3.665676, 3.833169, 3.993000
14.988075, 3.665615, 3.833105, 3.992933
14.982113, 3.665554, 3.833040, 3.992866
14.976150, 3.665492, 3.832976, 3.992799
14.970188, 3.665431, 3.832912, 3.992732
14.964226, 3.665369, 3.832847, 3.992665
14.958263, 3.665308, 3.832783, 3.992598
14.952301, 3.665246, 3.832718, 3.992531
14.946339, 3.665184, 3.832654, 3.992464
14.940376, 3.665123, 3.832589, 3.992397
14.934414, 3.665061, 3.832525, 3.992329
14.928451, 3.664999, 3.832460, 3.992262
14.922489, 3.664937, 3.832395, 3.992194
14.916527, 3.664875, 3.832331, 3.992127
14.910564, 3.664813, 3.832266, 3.992059
14.904602, 3.664751, 3.832201, 3.991992
14.898639, 3.664689, 3.832136, 3.991924
14.892677, 3.664627, 3.832071, 3.991857
14.886715, 3.664565, 3.832006, 3.991789
14.880752, 3.664503, 3.831941, 3.991721
14.874790, 3.664440, 3.831876, 3.991653
14.868828, 3.664378, 3.831811, 3.991585
14.862865, 3.664316, 3.831746, 3.991518
14.856903, 3.664253, 3.831680, 3.991450
14.850940, 3.664191, 3.831615, 3.991382
14.844978, 3.664128, 3.831550, 3.991313
14.839016, 3.664066, 3.831484, 3.991245
14.833053, 3.664003, 3.831419, 3.991177
14.827091, 3.663940, 3.831353, 3.991109
14.821128, 3.663878, 3.831288, 3.991041
14.815166, 3.663815, 3.831222, 3.990972
14.809204, 3.663752, 3.831156, 3.990904
14.803241, 3.663689, 3.831091, 3.990835
14.797279, 3.663626, 3.831025, 3.990767
14.791317, 3.663564, 3.830959, 3.990698
14.785354, 3.663501, 3.830893, 3.990630
14.779392, 3.663437, 3.830827, 3.990561
14.773429, 3.663374, 3.830761, 3.990492
14.767467, 3.663311, 3.830695, 3.990423
14.761505, 3.663248, 3.830629, 3.990355
14.755542, 3.663185, 3.830563, 3.990286
14.749580, 3.663122, 3.830497, 3.990217
14.743617, 3.663058, 3.830431, 3.990148
14.737655, 3.662995, 3.830364, 3.990079
14.731693, 3.662931, 3.830298, 3.990010
14.725730, 3.662868, 3.830232, 3.989940
14.719768, 3.662804, 3.830165, 3.989871
14.713806, 3.662741, 3.830099, 3.989802
14.707843, 3.662677, 3.830032, 3.989733
14.701881, 3.662613, 3.829966, 3.989663
14.695918, 3.662550, 3.829899, 3.989594
14.689956, 3.662486, 3.829832, 3.989524
14.683994, 3.662422, 3.829766, 3.989455
14.678031, 3.662358, 3.829699, 3.989385
14.672069, 3.662294, 3.829632, 3.989316
14.666106, 3.662230, 3.829565, 3.989246
14.660144, 3.662166, 3.829498, 3.989176
14.654182, 3.662102, 3.829431, 3.989106
14.648219, 3.662038, 3.829364, 3.989037
14.642257, 3.661974, 3.829297, 3.988967
14.636295, 3.661910, 3.829230, 3.988897
14.630332, 3.661845, 3.829162, 3.988827
14.624370, 3.661781, 3.829095, 3.988757
14.618407, 3.661717, 3.829028, 3.988686
14.612445, 3.661652, 3.828960, 3.988616
14.606483, 3.661588, 3.828893, 3.988546
14.600520, 3.661523, 3.828825, 3.988476
14.594558, 3.661458, 3.828758, 3.988405
14.588595, 3.661394, 3.828690, 3.988335
14.582633, 3.661329, 3.828623, 3.988264
14.576671, 3.661264, 3.828555, 3.988194
14.570708, 3.661200, 3.828487, 3.988123
14.564746, 3.661135, 3.828419, 3.988053
14.558784, 3.661070, 3.828352, 3.987982
14.552821, 3.661005, 3.828284, 3.987911
14.546859, 3.660940, 3.828216, 3.987840
14.540896, 3.660875, 3.828148, 3.987770
14.534934, 3.660810, 3.828080, 3.987699
14.528972, 3.660745, 3.828011, 3.987628
14.523009, 3.660679, 3.827943, 3.987557
14.517047, 3.660614, 3.827875, 3.987485
14.511084, 3.660549, 3.827807, 3.987414
14.505122, 3.660483, 3.827738, 3.987343
14.499160, 3.660418, 3.827670, 3.987272
14.493197, 3.660353, 3.827601, 3.987201
14.487235, 3.660287, 3.827533, 3.987129
14.481273, 3.660221, 3.827464, 3.987058
14.475310, 3.660156, 3.827396, 3.986986
14.469348, 3.660090, 3.827327, 3.986915
14.463385, 3.660024, 3.827258, 3.986843
14.457423, 3.659959, 3.827190, 3.986771
14.451461, 3.659893, 3.827121, 3.986700
14.445498, 3.659827, 3.827052, 3.986628
14.439536, 3.659761, 3.826983, 3.986556
14.433573, 3.659695, 3.826914, 3.986484
14.427611, 3.659629, 3.826845, 3.986412
14.421649, 3.659563, 3.826776, 3.986340
14.415686, 3.659497, 3.826707, 3.986268
14.409724, 3.659431, 3.826637, 3.986196
14.403762, 3.659364, 3.826568, 3.986124
14.397799, 3.659298, 3.826499, 3.986052
14.391837, 3.659232, 3.826429, 3.985980
14.385874, 3.659165, 3.826360, 3.985907
14.379912, 3.659099, 3.826290, 3.985835
14.373950, 3.659032, 3.826221, 3.985762
14.367987, 3.658966, 3.826151, 3.985690
14.362025, 3.658899, 3.826081, 3.985617
14.356062, 3.658832, 3.826012, 3.985545
14.350100, 3.658766, 3.825942, 3.985472
14.344138, 3.658699, 3.825872, 3.985399
14.338175, 3.658632, 3.825802, 3.985326
14.332213, 3.658565, 3.825732, 3.985253
14.326251, 3.658498, 3.825662, 3.985181
14.320288, 3.658431, 3.825592, 3.985108
14.314326, 3.658364, 3.825522, 3.985034
14.308363, 3.658297, 3.825452, 3.984961
14.302401, 3.658230, 3.825382, 3.984888
14.296439, 3.658163, 3.825311, 3.984815
14.290476, 3.658095, 3.825241, 3.984742
14.284514, 3.658028, 3.825171, 3.984668
14.278551, 3.657961, 3.825100, 3.984595
14.272589, 3.657893, 3.825030, 3.984522
14.266627, 3.657826, 3.824959, 3.984448
14.260664, 3.657758, 3.824888, 3.984374
14.254702, 3.657690, 3.824818, 3.984301
14.248739, 3.657623, 3.824747, 3.984227
14.242777, 3.657555, 3.824676, 3.984153
14.236815, 3.657487, 3.824605, 3.984080
14.230852, 3.657420, 3.824534, 3.984006
14.224890, 3.657352, 3.824463, 3.983932
14.218928, 3.657284, 3.824392, 3.983858
14.212965, 3.657216, 3.824321, 3.983784
14.207003, 3.657148, 3.824250, 3.983710
14.201040, 3.657080, 3.824179, 3.983635
14.195078, 3.657011, 3.824108, 3.983561
14.189116, 3.656943, 3.824036, 3.983487
14.183153, 3.656875, 3.823965, 3.983413
14.177191, 3.656807, 3.823894, 3.983338
14.171228, 3.656738, 3.823822, 3.983264
14.165266, 3.656670, 3.823751, 3.983189
14.159304, 3.656601, 3.823679, 3.983115
14.153341, 3.656533, 3.823607, 3.983040
14.147379, 3.656464, 3.823536, 3.982965
14.141417, 3.656396, 3.823464, 3.982890
14.135454, 3.656327, 3.823392, 3.982816
14.129492, 3.656258, 3.823320, 3.982741
14.123529, 3.656189, 3.823248, 3.982666
14.117567, 3.656121, 3.823176, 3.982591
14.111605, 3.656052, 3.823104, 3.982516
14.105642, 3.655983, 3.823032, 3.982440
14.099680, 3.655914, 3.822960, 3.982365
14.093717, 3.655844, 3.822887, 3.982290
14.087755, 3.655775, 3.822815, 3.982215
14.081793, 3.655706, 3.822743, 3.982139
14.075830, 3.655637, 3.822670, 3.982064
14.069868, 3.655568, 3.822598, 3.981988
14.063906, 3.655498, 3.822525, 3.981913
14.057943, 3.655429, 3.822453, 3.981837
14.051981, 3.655359, 3.822380, 3.981761
14.046018, 3.655290, 3.822307, 3.981686
14.040056, 3.655220, 3.822234, 3.981610
14.034094, 3.655150, 3.822162, 3.981534
14.028131, 3.655081, 3.822089, 3.981458
14.022169, 3.655011, 3.822016, 3.981382
14.016206, 3.654941, 3.821943, 3.981306
14.010244, 3.654871, 3.821870, 3.981230
14.004282, 3.654801, 3.821797, 3.981154
13.998319, 3.654731, 3.821723, 3.981077
13.992357, 3.654661, 3.821650, 3.981001
13.986395, 3.654591, 3.821577, 3.980925
13.980432, 3.654521, 3.821503, 3.980848
13.974470, 3.654451, 3.821430, 3.980772
13.968507, 3.654380, 3.821356, 3.980695
13.962545, 3.654310, 3.821283, 3.980618
13.956583, 3.654240, 3.821209, 3.980542
13.950620, 3.654169, 3.821135, 3.980465
13.944658, 3.654099, 3.821062, 3.980388
13.938695, 3.654028, 3.820988, 3.980311
13.932733, 3.653957, 3.820914, 3.980234
13.926771, 3.653887, 3.820840, 3.980157
13.920808, 3.653816, 3.820766, 3.980080
13.914846, 3.653745, 3.820692, 3.980003
13.908884, 3.653674, 3.820618, 3.979926
13.902921, 3.653603, 3.820544, 3.979849
13.896959, 3.653532, 3.820470, 3.979771
13.890996, 3.653461, 3.820395, 3.979694
13.885034, 3.653390, 3.820321, 3.979616
13.879072, 3.653319, 3.820246, 3.979539
13.873109, 3.653248, 3.820172, 3.979461
13.867147, 3.653176, 3.820097, 3.979384
13.861184, 3.653105, 3.820023, 3.979306
13.855222, 3.653034, 3.819948, 3.979228
13.849260, 3.652962, 3.819873, 3.979150
13.843297, 3.652891, 3.819799, 3.979072
13.837335, 3.652819, 3.819724, 3.978994
13.831373, 3.652747, 3.819649, 3.978916
13.825410, 3.652676, 3.819574, 3.978838
13.819448, 3.652604, 3.819499, 3.978760
13.813485, 3.652532, 3.819424, 3.978682
13.807523, 3.652460, 3.819349, 3.978604
13.801561, 3.652388, 3.819273, 3.978525
13.795598, 3.652316, 3.819198, 3.978447
13.789636, 3.652244, 3.819123, 3.978368
13.783673, 3.652172, 3.819047, 3.978290
13.777711, 3.652100, 3.818972, 3.978211
13.771749, 3.652028, 3.818896, 3.978132
13.765786, 3.651955, 3.818821, 3.978054
13.759824, 3.651883, 3.818745, 3.977975
13.753862, 3.651811, 3.818669, 3.977896
13.747899, 3.651738, 3.818593, 3.977817
13.741937, 3.651666, 3.818518, 3.977738
13.735974, 3.651593, 3.818442, 3.977659
13.730012, 3.651520, 3.818366, 3.977580
13.724050, 3.651448, 3.818290, 3.977500
13.718087, 3.651375, 3.818214, 3.977421
13.712125, 3.651302, 3.818137, 3.977342
13.706162, 3.651229, 3.818061, 3.977262
13.700200, 3.651156, 3.817985, 3.977183
13.694238, 3.651083, 3.817908, 3.977103
13.688275, 3.651010, 3.817832, 3.977024
13.682313, 3.650937, 3.817755, 3.976944
13.676351, 3.650864, 3.817679, 3.976864
13.670388, 3.650790, 3.817602, 3.976784
13.664426, 3.650717, 3.817526, 3.976705
13.658463, 3.650644, 3.817449, 3.976625
13.652501, 3.650570, 3.817372, 3.976545
13.646539, 3.650497, 3.817295, 3.976465
13.640576, 3.650423, 3.817218, 3.976384
13.634614, 3.650349, 3.817141, 3.976304
13.628651, 3.650276, 3.817064, 3.976224
13.622689, 3.650202, 3.816987, 3.976143
13.616727, 3.650128, 3.816910, 3.976063
13.610764, 3.650054, 3.816832, 3.975983
13.604802, 3.649980, 3.816755, 3.975902
13.598840, 3.649906, 3.816678, 3.975821
13.592877, 3.649832, 3.816600, 3.975741
13.586915, 3.649758, 3.816523, 3.975660
13.580952, 3.649684, 3.816445, 3.975579
13.574990, 3.649609, 3.816367, 3.975498
13.569028, 3.649535, 3.816290, 3.975417
13.563065, 3.649461, 3.816212, 3.975336
13.557103, 3.649386, 3.816134, 3.975255
13.551140, 3.649312, 3.816056, 3.975174
13.545178, 3.649237, 3.815978, 3.975093
13.539216, 3.649162, 3.815900, 3.975011
13.533253, 3.649088, 3.815822, 3.974930
13.527291, 3.649013, 3.815744, 3.974848
13.521329, 3.648938, 3.815665, 3.974767
13.515366, 3.648863, 3.815587, 3.974685
13.509404, 3.648788, 3.815509, 3.974604
13.503441, 3.648713, 3.815430, 3.974522
13.497479, 3.648638, 3.815352, 3.974440
13.491517, 3.648563, 3.815273, 3.974358
13.485554, 3.648488, 3.815195, 3.974276
13.479592, 3.648412, 3.815116, 3.974194
13.473629, 3.648337, 3.815037, 3.974112
13.467667, 3.648262, 3.814958, 3.974030
13.461705, 3.648186, 3.814879, 3.973948
13.455742, 3.648111, 3.814800, 3.973866
13.449780, 3.648035, 3.814721, 3.973783
13.443818, 3.647959, 3.814642, 3.973701
13.437855, 3.647884, 3.814563, 3.973618
13.431893, 3.647808, 3.814484, 3.973536
13.425930, 3.647732, 3.814404, 3.973453
13.419968, 3.647656, 3.814325, 3.973370
13.414006, 3.647580, 3.814245, 3.973288
13.408043, 3.647504, 3.814166, 3.973205
13.402081, 3.647428, 3.814086, 3.973122
13.396118, 3.647352, 3.814007, 3.973039
13.390156, 3.647275, 3.813927, 3.972956
13.384194, 3.647199, 3.813847, 3.972873
13.378231, 3.647123, 3.813767, 3.972789
13.372269, 3.647046, 3.813687, 3.972706
13.366307, 3.646970, 3.813607, 3.972623
13.360344, 3.646893, 3.813527, 3.972539
13.354382, 3.646816, 3.813447, 3.972456
13.348419, 3.646740, 3.813367, 3.972372
13.342457, 3.646663, 3.813286, 3.972289
13.336495, 3.646586, 3.813206, 3.972205
13.330532, 3.646509, 3.813126, 3.972121
13.324570, 3.646432, 3.813045, 3.972037
13.318607, 3.646355, 3.812964, 3.971953
13.312645, 3.646278, 3.812884, 3.971869
13.306683, 3.646201, 3.812803, 3.971785
13.300720, 3.646124, 3.812722, 3.971701
13.294758, 3.646046, 3.812641, 3.971617
13.288796, 3.645969, 3.812561, 3.971533
13.282833, 3.645891, 3.812480, 3.971448
13.276871, 3.645814, 3.812399, 3.971364
13.270908, 3.645736, 3.812317, 3.971279
13.264946, 3.645659, 3.812236, 3.971195
13.258984, 3.645581, 3.812155, 3.971110
13.253021, 3.645503, 3.812074, 3.971025
13.247059, 3.645425, 3.811992, 3.970940
13.241096, 3.645347, 3.811911, 3.970856
13.235134, 3.645269, 3.811829, 3.970771
13.229172, 3.645191, 3.811748, 3.970686
13.223209, 3.645113, 3.811666, 3.970600
13.217247, 3.645035, 3.811584, 3.970515
13.211285, 3.644957, 3.811502, 3.970430
13.205322, 3.644878, 3.811420, 3.970345
13.199360, 3.644800, 3.811338, 3.970259
13.193397, 3.644722, 3.811256, 3.970174
13.187435, 3.644643, 3.811174, 3.970088
13.181473, 3.644564, 3.811092, 3.970003
13.175510, 3.644486, 3.811010, 3.969917
13.169548, 3.644407, 3.810927, 3.969831
13.163585, 3.644328, 3.810845, 3.969745
13.157623, 3.644249, 3.810763, 3.969659
13.151661, 3.644170, 3.810680, 3.969573
13.145698, 3.644091, 3.810597, 3.969487
13.139736, 3.644012, 3.810515, 3.969401
13.133774, 3.643933, 3.810432, 3.969315
13.127811, 3.643854, 3.810349, 3.969229
13.121849, 3.643775, 3.810266, 3.969142
13.115886, 3.643695, 3.810183, 3.969056
13.109924, 3.643616, 3.810100, 3.968969
13.103962, 3.643536, 3.810017, 3.968883
13.097999, 3.643457, 3.809934, 3.968796
13.092037, 3.643377, 3.809851, 3.968709
13.086074, 3.643298, 3.809767, 3.968623
13.080112, 3.643218, 3.809684, 3.968536
13.074150, 3.643138, 3.809600, 3.968449
13.068187, 3.643058, 3.809517, 3.968362
13.062225, 3.642978, 3.809433, 3.968275
13.056263, 3.642898, 3.809349, 3.968187
13.050300, 3.642818, 3.809266, 3.968100
13.044338, 3.642738, 3.809182, 3.968013
13.038375, 3.642657, 3.809098, 3.967925
13.032413, 3.642577, 3.809014, 3.967838
13.026451, 3.642497, 3.808930, 3.967750
13.020488, 3.642416, 3.808845, 3.967663
13.014526, 3.642336, 3.808761, 3.967575
13.008563, 3.642255, 3.808677, 3.967487
13.002601, 3.642174, 3.808593, 3.967399
12.996639, 3.642093, 3.808508, 3.967311
12.990676, 3.642013, 3.808424, 3.967223
12.984714, 3.641932, 3.808339, 3.967135
12.978752, 3.641851, 3.808254, 3.967047
12.972789, 3.641770, 3.808170, 3.966958
12.966827, 3.641689, 3.808085, 3.966870
12.960864, 3.641607, 3.808000, 3.966782
12.954902, 3.641526, 3.807915, 3.966693
12.948940, 3.641445, 3.807830, 3.966604
12.942977, 3.641363, 3.807745, 3.966516
12.937015, 3.641282, 3.807659, 3.966427
12.931052, 3.641200, 3.807574, 3.966338
12.925090, 3.641119, 3.807489, 3.966249
12.919128, 3.641037, 3.807403, 3.966160
12.913165, 3.640955, 3.807318, 3.966071
12.907203, 3.640873, 3.807232, 3.965982
12.901240, 3.640792, 3.807147, 3.965893
12.895278, 3.640710, 3.807061, 3.965804
12.889316, 3.640627, 3.806975, 3.965714
12.883353, 3.640545, 3.806889, 3.965625
12.877391, 3.640463, 3.806803, 3.965535
12.871429, 3.640381, 3.806717, 3.965446
12.865466, 3.640299, 3.806631, 3.965356
12.859504, 3.640216, 3.806545, 3.965266
12.853541, 3.640134, 3.806459, 3.965176
12.847579, 3.640051, 3.806372, 3.965086
12.841617, 3.639968, 3.806286, 3.964996
12.835654, 3.639886, 3.806199, 3.964906
12.829692, 3.639803, 3.806113, 3.964816
12.823729, 3.639720, 3.806026, 3.964726
12.817767, 3.639637, 3.805939, 3.964635
12.811805, 3.639554, 3.805853, 3.964545
12.805842, 3.639471, 3.805766, 3.964454
12.799880, 3.639388, 3.805679, 3.964364
12.793918, 3.639305, 3.805592, 3.964273
12.787955, 3.639221, 3.805505, 3.964182
12.781993, 3.639138, 3.805417, 3.964091
12.776030, 3.639054, 3.805330, 3.964001
12.770068, 3.638971, 3.805243, 3.963910
12.764106, 3.638887, 3.805155, 3.963818
12.758143, 3.638804, 3.805068, 3.963727
12.752181, 3.638720, 3.804980, 3.963636
12.746218, 3.638636, 3.804893, 3.963545
12.740256, 3.638552, 3.804805, 3.963453
12.734294, 3.638468, 3.804717, 3.963362
12.728331, 3.638384, 3.804629, 3.963270
12.722369, 3.638300, 3.804541, 3.963179
12.716407, 3.638216, 3.804453, 3.963087
12.710444, 3.638131, 3.804365, 3.962995
12.704482, 3.638047, 3.804277, 3.962903
12.698519, 3.637962, 3.804188, 3.962811
12.692557, 3.637878, 3.804100, 3.962719
12.686595, 3.637793, 3.804012, 3.962627
12.680632, 3.637709, 3.803923, 3.962535
12.674670, 3.637624, 3.803834, 3.962442
12.668707, 3.637539, 3.803746, 3.962350
12.662745, 3.637454, 3.803657, 3.962258
12.656783, 3.637369, 3.803568, 3.962165
12.650820, 3.637284, 3.803479, 3.962072
12.644858, 3.637199, 3.803390, 3.961980
12.638896, 3.637114, 3.803301, 3.961887
12.632933, 3.637029, 3.803212, 3.961794
12.626971, 3.636943, 3.803122, 3.961701
12.621008, 3.636858, 3.803033, 3.961608
12.615046, 3.636772, 3.802944, 3.961515
12.609084, 3.636687, 3.802854, 3.961421
12.603121, 3.636601, 3.802765, 3.961328
12.597159, 3.636515, 3.802675, 3.961235
12.591196, 3.636429, 3.802585, 3.961141
12.585234, 3.636343, 3.802495, 3.961048
12.579272, 3.636257, 3.802405, 3.960954
12.573309, 3.636171, 3.802315, 3.960860
12.567347, 3.636085, 3.802225, 3.960766
12.561385, 3.635999, 3.802135, 3.960672
12.555422, 3.635913, 3.802045, 3.960578
12.549460, 3.635826, 3.801955, 3.960484
12.543497, 3.635740, 3.801864, 3.960390
12.537535, 3.635653, 3.801774, 3.960296
12.531573, 3.635567, 3.801683, 3.960201
12.525610, 3.635480, 3.801592, 3.960107
12.519648, 3.635393, 3.801502, 3.960013
12.513685, 3.635306, 3.801411, 3.959918
12.507723, 3.635219, 3.801320, 3.959823
12.501761, 3.635132, 3.801229, 3.959728
12.495798, 3.635045, 3.801138, 3.959634
12.489836, 3.634958, 3.801047, 3.959539
12.483874, 3.634871, 3.800955, 3.959444
12.477911, 3.634784, 3.800864, 3.959348
12.471949, 3.634696, 3.800773, 3.959253
12.465986, 3.634609, 3.800681, 3.959158
12.460024, 3.634521, 3.800590, 3.959062
12.454062, 3.634433, 3.800498, 3.958967
12.448099, 3.634346, 3.800406, 3.958871
12.442137, 3.634258, 3.800314, 3.958776
12.436174, 3.634170, 3.800223, 3.958680
12.430212, 3.634082, 3.800131, 3.958584
12.424250, 3.633994, 3.800038, 3.958488
12.418287, 3.633906, 3.799946, 3.958392
12.412325, 3.633818, 3.799854, 3.958296
12.406363, 3.633729, 3.799762, 3.958200
12.400400, 3.633641, 3.799669, 3.958104
12.394438, 3.633552, 3.799577, 3.958007
12.388475, 3.633464, 3.799484, 3.957911
12.382513, 3.633375, 3.799391, 3.957814
12.376551, 3.633286, 3.799299, 3.957718
12.370588, 3.633198, 3.799206, 3.957621
12.364626, 3.633109, 3.799113, 3.957524
12.358663, 3.633020, 3.799020, 3.957427
12.352701, 3.632931, 3.798927, 3.957330
12.346739, 3.632842, 3.798834, 3.957233
12.340776, 3.632752, 3.798740, 3.957136
12.334814, 3.632663, 3.798647, 3.957039
12.328852, 3.632574, 3.798553, 3.956941
12.322889, 3.632484, 3.798460, 3.956844
12.316927, 3.632395, 3.798366, 3.956746
12.310964, 3.632305, 3.798273, 3.956649
12.305002, 3.632216, 3.798179, 3.956551
12.299040, 3.632126, 3.798085, 3.956453
12.293077, 3.632036, 3.797991, 3.956355
12.287115, 3.631946, 3.797897, 3.956257
12.281152, 3.631856, 3.797803, 3.956159
12.275190, 3.631766, 3.797708, 3.956061
12.269228, 3.631676, 3.797614, 3.955963
12.263265, 3.631585, 3.797520, 3.955865
12.257303, 3.631495, 3.797425, 3.955766
12.251341, 3.631404, 3.797331, 3.955668
12.245378, 3.631314, 3.797236, 3.955569
12.239416, 3.631223, 3.797141, 3.955470
12.233453, 3.631133, 3.797046, 3.955371
12.227491, 3.631042, 3.796951, 3.955272
12.221529, 3.630951, 3.796856, 3.955173
12.215566, 3.630860, 3.796761, 3.955074
12.209604, 3.630769, 3.796666, 3.954975
12.203641, 3.630678, 3.796571, 3.954876
12.197679, 3.630586, 3.796475, 3.954777
12.191717, 3.630495, 3.796380, 3.954677
12.185754, 3.630404, 3.796284, 3.954578
12.179792, 3.630312, 3.796189, 3.954478
12.173830, 3.630221, 3.796093, 3.954378
12.167867, 3.630129, 3.795997, 3.954278
12.161905, 3.630037, 3.795901, 3.954178
12.155942, 3.629945, 3.795805, 3.954078
12.149980, 3.629854, 3.795709, 3.953978
12.144018, 3.629762, 3.795613, 3.953878
12.138055, 3.629669, 3.795516, 3.953778
12.132093, 3.629577, 3.795420, 3.953677
12.126130, 3.629485, 3.795324, 3.953577
12.120168, 3.629393, 3.795227, 3.953476
12.114206, 3.629300, 3.795130, 3.953375
12.108243, 3.629208, 3.795034, 3.953275
12.102281, 3.629115, 3.794937, 3.953174
12.096319, 3.629022, 3.794840, 3.953073
12.090356, 3.628930, 3.794743, 3.952972
12.084394, 3.628837, 3.794646, 3.952871
12.078431, 3.628744, 3.794548, 3.952769
12.072469, 3.628651, 3.794451, 3.952668
12.066507, 3.628558, 3.794354, 3.952567
12.060544, 3.628464, 3.794256, 3.952465
12.054582, 3.628371, 3.794159, 3.952363
12.048619, 3.628278, 3.794061, 3.952262
12.042657, 3.628184, 3.793963, 3.952160
12.036695, 3.628091, 3.793865, 3.952058
12.030732, 3.627997, 3.793768, 3.951956
12.024770, 3.627903, 3.793669, 3.951854
12.018808, 3.627809, 3.793571, 3.951751
12.012845, 3.627715, 3.793473, 3.951649
12.006883, 3.627621, 3.793375, 3.951547
12.000920, 3.627527, 3.793276, 3.951444
11.994958, 3.627433, 3.793178, 3.951342
11.988996, 3.627339, 3.793079, 3.951239
11.983033, 3.627244, 3.792981, 3.951136
11.977071, 3.627150, 3.792882, 3.951033
11.971108, 3.627055, 3.792783, 3.950930
11.965146, 3.626961, 3.792684, 3.950827
11.959184, 3.626866, 3.792585, 3.950724
11.953221, 3.626771, 3.792486, 3.950621
11.947259, 3.626676, 3.792386, 3.950517
11.941297, 3.626581, 3.792287, 3.950414
11.935334, 3.626486, 3.792188, 3.950310
11.929372, 3.626391, 3.792088, 3.950206
11.923409, 3.626296, 3.791988, 3.950103
11.917447, 3.626200, 3.791889, 3.949999
11.911485, 3.626105, 3.791789, 3.949895
11.905522, 3.626009, 3.791689, 3.949791
11.899560, 3.625914, 3.791589, 3.949686
11.893597, 3.625818, 3.791489, 3.949582
11.887635, 3.625722, 3.791389, 3.949478
11.881673, 3.625626, 3.791288, 3.949373
11.875710, 3.625530, 3.791188, 3.949269
11.869748, 3.625434, 3.791087, 3.949164
11.863786, 3.625338, 3.790987, 3.949059
11.857823, 3.625241, 3.790886, 3.948954
11.851861, 3.625145, 3.790785, 3.948849
11.845898, 3.625049, 3.790684, 3.948744
11.839936, 3.624952, 3.790583, 3.948639
11.833974, 3.624855, 3.790482, 3.948534
11.828011, 3.624759, 3.790381, 3.948428
11.822049, 3.624662, 3.790280, 3.948323
11.816086, 3.624565, 3.790178, 3.948217
11.810124, 3.624468, 3.790077, 3.948111
11.804162, 3.624371, 3.789975, 3.948006
11.798199, 3.624273, 3.789874, 3.947900
11.792237, 3.624176, 3.789772, 3.947794
11.786275, 3.624079, 3.789670, 3.947688
11.780312, 3.623981, 3.789568, 3.947581
11.774350, 3.623883, 3.789466, 3.947475
11.768387, 3.623786, 3.789364, 3.947369
11.762425, 3.623688, 3.789262, 3.947262
11.756463, 3.623590, 3.789159, 3.947155
11.750500, 3.623492, 3.789057, 3.947049
11.744538, 3.623394, 3.788954, 3.946942
11.738575, 3.623296, 3.788851, 3.946835
11.732613, 3.623197, 3.788749, 3.946728
11.726651, 3.623099, 3.788646, 3.946621
11.720688, 3.623001, 3.788543, 3.946513
11.714726, 3.622902, 3.788440, 3.946406
11.708764, 3.622803, 3.788337, 3.946299
11.702801, 3.622705, 3.788233, 3.946191
11.696839, 3.622606, 3.788130, 3.946083
11.690876, 3.622507, 3.788027, 3.945975
11.684914, 3.622408, 3.787923, 3.945868
11.678952, 3.622309, 3.787819, 3.945760
11.672989, 3.622209, 3.787716, 3.945652
11.667027, 3.622110, 3.787612, 3.945543
11.661064, 3.622011, 3.787508, 3.945435
11.655102, 3.621911, 3.787404, 3.945327
11.649140, 3.621812, 3.787299, 3.945218
11.643177, 3.621712, 3.787195, 3.945109
11.637215, 3.621612, 3.787091, 3.945001
11.631253, 3.621512, 3.786986, 3.944892
11.625290, 3.621412, 3.786882, 3.944783
11.619328, 3.621312, 3.786777, 3.944674
11.613365, 3.621212, 3.786672, 3.944565
11.607403, 3.621111, 3.786567, 3.944455
11.601441, 3.621011, 3.786462, 3.944346
11.595478, 3.620910, 3.786357, 3.944237
11.589516, 3.620810, 3.786252, 3.944127
11.583553, 3.620709, 3.786147, 3.944017
11.577591, 3.620608, 3.786041, 3.943907
11.571629, 3.620507, 3.785936, 3.943797
11.565666, 3.620406, 3.785830, 3.943687
11.559704, 3.620305, 3.785724, 3.943577
11.553741, 3.620204, 3.785619, 3.943467
11.547779, 3.620103, 3.785513, 3.943357
11.541817, 3.620001, 3.785407, 3.943246
11.535854, 3.619900, 3.785300, 3.943136
11.529892, 3.619798, 3.785194, 3.943025
11.523930, 3.619697, 3.785088, 3.942914
11.517967, 3.619595, 3.784981, 3.942803
11.512005, 3.619493, 3.784875, 3.942692
11.506042, 3.619391, 3.784768, 3.942581
11.500080, 3.619289, 3.784661, 3.942470
11.494118, 3.619186, 3.784554, 3.942359
11.488155, 3.619084, 3.784447, 3.942247
11.482193, 3.618982, 3.784340, 3.942136
11.476230, 3.618879, 3.784233, 3.942024
11.470268, 3.618777, 3.784126, 3.941912
11.464306, 3.618674, 3.784018, 3.941800
11.458343, 3.618571, 3.783911, 3.941688
11.452381, 3.618468, 3.783803, 3.941576
11.446419, 3.618365, 3.783696, 3.941464
11.440456, 3.618262, 3.783588, 3.941352
11.434494, 3.618159, 3.783480, 3.941239
11.428531, 3.618055, 3.783372, 3.941126
11.422569, 3.617952, 3.783263, 3.941014
11.416607, 3.617848, 3.783155, 3.940901
11.410644, 3.617745, 3.783047, 3.940788
11.404682, 3.617641, 3.782938, 3.940675
11.398719, 3.617537, 3.782830, 3.940562
11.392757, 3.617433, 3.782721, 3.940449
11.386795, 3.617329, 3.782612, 3.940335
11.380832, 3.617225, 3.782503, 3.940222
11.374870, 3.617121, 3.782394, 3.940108
11.368908, 3.617016, 3.782285, 3.939995
11.362945, 3.616912, 3.782176, 3.939881
11.356983, 3.616807, 3.782066, 3.939767
11.351020, 3.616702, 3.781957, 3.939653
11.345058, 3.616598, 3.781847, 3.939539
11.339096, 3.616493, 3.781738, 3.939424
11.333133, 3.616388, 3.781628, 3.939310
11.327171, 3.616283, 3.781518, 3.939196
11.321208, 3.616177, 3.781408, 3.939081
11.315246, 3.616072, 3.781298, 3.938966
11.309284, 3.615967, 3.781188, 3.938851
11.303321, 3.615861, 3.781077, 3.938736
11.297359, 3.615756, 3.780967, 3.938621
11.291397, 3.615650, 3.780856, 3.938506
11.285434, 3.615544, 3.780745, 3.938391
11.279472, 3.615438, 3.780635, 3.938275
11.273509, 3.615332, 3.780524, 3.938160
11.267547, 3.615226, 3.780413, 3.938044
11.261585, 3.615119, 3.780302, 3.937928
11.255622, 3.615013, 3.780190, 3.937812
11.249660, 3.614907, 3.780079, 3.937696
11.243697, 3.614800, 3.779967, 3.937580
11.237735, 3.614693, 3.779856, 3.937464
11.231773, 3.614586, 3.779744, 3.937348
11.225810, 3.614479, 3.779632, 3.937231
11.219848, 3.614372, 3.779520, 3.937115
11.213886, 3.614265, 3.779408, 3.936998
11.207923, 3.614158, 3.779296, 3.936881
11.201961, 3.614051, 3.779184, 3.936764
11.195998, 3.613943, 3.779071, 3.936647
11.190036, 3.613836, 3.778959, 3.936530
11.184074, 3.613728, 3.778846, 3.936413
11.178111, 3.613620, 3.778734, 3.936295
11.172149, 3.613512, 3.778621, 3.936178
11.166186, 3.613404, 3.778508, 3.936060
11.160224, 3.613296, 3.778395, 3.935942
11.154262, 3.613188, 3.778282, 3.935824
11.148299, 3.613079, 3.778168, 3.935706
11.142337, 3.612971, 3.778055, 3.935588
11.136375, 3.612862, 3.777941, 3.935470
11.130412, 3.612754, 3.777828, 3.935351
11.124450, 3.612645, 3.777714, 3.935233
11.118487, 3.612536, 3.777600, 3.935114
11.112525, 3.612427, 3.777486, 3.934995
11.106563, 3.612318, 3.777372, 3.934876
11.100600, 3.612208, 3.777258, 3.934757
11.094638, 3.612099, 3.777143, 3.934638
11.088675, 3.611990, 3.777029, 3.934519
11.082713, 3.611880, 3.776914, 3.934400
11.076751, 3.611770, 3.776799, 3.934280
11.070788, 3.611661, 3.776685, 3.934161
11.064826, 3.611551, 3.776570, 3.934041
11.058864, 3.611441, 3.776455, 3.933921
11.052901, 3.611330, 3.776339, 3.933801
11.046939, 3.611220, 3.776224, 3.933681
11.040976, 3.611110, 3.776109, 3.933561
11.035014, 3.610999, 3.775993, 3.933440
11.029052, 3.610889, 3.775877, 3.933320
11.023089, 3.610778, 3.775762, 3.933199
11.017127, 3.610667, 3.775646, 3.933078
11.011164, 3.610556, 3.775530, 3.932958
11.005202, 3.610445, 3.775414, 3.932837
10.999240, 3.610334, 3.775297, 3.932716
10.993277, 3.610223, 3.775181, 3.932594
10.987315, 3.610111, 3.775064, 3.932473
10.981353, 3.610000, 3.774948, 3.932351
10.975390, 3.609888, 3.774831, 3.932230
10.969428, 3.609776, 3.774714, 3.932108
10.963465, 3.609664, 3.774597, 3.931986
10.957503, 3.609552, 3.774480, 3.931864
10.951541, 3.609440, 3.774363, 3.931742
10.945578, 3.609328, 3.774246, 3.931620
10.939616, 3.609216, 3.774128, 3.931498
10.933653, 3.609103, 3.774011, 3.931375
10.927691, 3.608991, 3.773893, 3.931252
10.921729, 3.608878, 3.773775, 3.931130
10.915766, 3.608765, 3.773657, 3.931007
10.909804, 3.608652, 3.773539, 3.930884
10.903842, 3.608539, 3.773421, 3.930761
10.897879, 3.608426, 3.773302, 3.930637
10.891917, 3.608313, 3.773184, 3.930514
10.885954, 3.608199, 3.773065, 3.930390
10.879992, 3.608086, 3.772947, 3.930267
10.874030, 3.607972, 3.772828, 3.930143
10.868067, 3.607858, 3.772709, 3.930019
10.862105, 3.607745, 3.772590, 3.929895
10.856142, 3.607631, 3.772471, 3.929771
10.850180, 3.607517, 3.772351, 3.929647
10.844218, 3.607402, 3.772232, 3.929522
10.838255, 3.607288, 3.772112, 3.929398
10.832293, 3.607173, 3.771993, 3.929273
10.826331, 3.607059, 3.771873, 3.929148
10.820368, 3.606944, 3.771753, 3.929023
10.814406, 3.606829, 3.771633, 3.928898
10.808443, 3.606714, 3.771512, 3.928773
10.802481, 3.606599, 3.771392, 3.928647
10.796519, 3.606484, 3.771272, 3.928522
10.790556, 3.606369, 3.771151, 3.928396
10.784594, 3.606253, 3.771030, 3.928271
10.778631, 3.606138, 3.770910, 3.928145
10.772669, 3.606022, 3.770789, 3.928019
10.766707, 3.605906, 3.770667, 3.927893
10.760744, 3.605790, 3.770546, 3.927766
10.754782, 3.605674, 3.770425, 3.927640
10.748820, 3.605558, 3.770303, 3.927513
10.742857, 3.605442, 3.770182, 3.927387
10.736895, 3.605325, 3.770060, 3.927260
10.730932, 3.605209, 3.769938, 3.927133
10.724970, 3.605092, 3.769816, 3.927006
10.719008, 3.604975, 3.769694, 3.926879
10.713045, 3.604859, 3.769572, 3.926751
10.707083, 3.604741, 3.769449, 3.926624
10.701120, 3.604624, 3.769327, 3.926496
10.695158, 3.604507, 3.769204, 3.926368
10.689196, 3.604390, 3.769081, 3.926240
10.683233, 3.604272, 3.768959, 3.926112
10.677271, 3.604154, 3.768836, 3.925984
10.671309, 3.604037, 3.768712, 3.925856
10.665346, 3.603919, 3.768589, 3.925728
10.659384, 3.603801, 3.768466, 3.925599
10.653421, 3.603683, 3.768342, 3.925470
10.647459, 3.603564, 3.768218, 3.925341
10.641497, 3.603446, 3.768095, 3.925212
10.635534, 3.603327, 3.767971, 3.925083
10.629572, 3.603209, 3.767847, 3.924954
10.623609, 3.603090, 3.767722, 3.924825
10.617647, 3.602971, 3.767598, 3.924695
10.611685, 3.602852, 3.767473, 3.924565
10.605722, 3.602733, 3.767349, 3.924436
10.599760, 3.602613, 3.767224, 3.924306
10.593798, 3.602494, 3.767099, 3.924176
10.587835, 3.602374, 3.766974, 3.924045
10.581873, 3.602255, 3.766849, 3.923915
10.575910, 3.602135, 3.766724, 3.923784
10.569948, 3.602015, 3.766598, 3.923654
10.563986, 3.601895, 3.766473, 3.923523
10.558023, 3.601775, 3.766347, 3.923392
10.552061, 3.601654, 3.766221, 3.923261
10.546098, 3.601534, 3.766095, 3.923130
10.540136, 3.601413, 3.765969, 3.922998
10.534174, 3.601293, 3.765843, 3.922867
10.528211, 3.601172, 3.765716, 3.922735
10.522249, 3.601051, 3.765590, 3.922603
10.516287, 3.600930, 3.765463, 3.922471
10.510324, 3.600808, 3.765337, 3.922339
10.504362, 3.600687, 3.765210, 3.922207
10.498399, 3.600565, 3.765083, 3.922075
10.492437, 3.600444, 3.764955, 3.921942
10.486475, 3.600322, 3.764828, 3.921810
10.480512, 3.600200, 3.764701, 3.921677
10.474550, 3.600078, 3.764573, 3.921544
10.468587, 3.599956, 3.764445, 3.921411
10.462625, 3.599834, 3.764317, 3.921278
10.456663, 3.599711, 3.764189, 3.921144
10.450700, 3.599589, 3.764061, 3.921011
10.444738, 3.599466, 3.763933, 3.920877
10.438776, 3.599343, 3.763804, 3.920743
10.432813, 3.599220, 3.763676, 3.920609
10.426851, 3.599097, 3.763547, 3.920475
10.420888, 3.598974, 3.763418, 3.920341
10.414926, 3.598850, 3.763289, 3.920207
10.408964, 3.598727, 3.763160, 3.920072
10.403001, 3.598603, 3.763031, 3.919937
10.397039, 3.598479, 3.762901, 3.919803
10.391076, 3.598356, 3.762772, 3.919668
10.385114, 3.598232, 3.762642, 3.919533
10.379152, 3.598107, 3.762512, 3.919397
10.373189, 3.597983, 3.762382, 3.919262
10.367227, 3.597859, 3.762252, 3.919126
10.361265, 3.597734, 3.762122, 3.918991
10.355302, 3.597609, 3.761991, 3.918855
10.349340, 3.597484, 3.761861, 3.918719
10.343377, 3.597359, 3.761730, 3.918583
10.337415, 3.597234, 3.761599, 3.918446
10.331453, 3.597109, 3.761468, 3.918310
10.325490, 3.596984, 3.761337, 3.918173
10.319528, 3.596858, 3.761206, 3.918036
10.313565, 3.596732, 3.761074, 3.917899
10.307603, 3.596607, 3.760943, 3.917762
10.301641, 3.596481, 3.760811, 3.917625
10.295678, 3.596354, 3.760679, 3.917488
10.289716, 3.596228, 3.760547, 3.917350
10.283754, 3.596102, 3.760415, 3.917213
10.277791, 3.595975, 3.760283, 3.917075
10.271829, 3.595849, 3.760150, 3.916937
10.265866, 3.595722, 3.760018, 3.916799
10.259904, 3.595595, 3.759885, 3.916660
10.253942, 3.595468, 3.759752, 3.916522
10.247979, 3.595341, 3.759619, 3.916383
10.242017, 3.595213, 3.759486, 3.916245
10.236054, 3.595086, 3.759353, 3.916106
10.230092, 3.594958, 3.759219, 3.915967
10.224130, 3.594830, 3.759085, 3.915828
10.218167, 3.594702, 3.758952, 3.915688
10.212205, 3.594574, 3.758818, 3.915549
10.206242, 3.594446, 3.758684, 3.915409
10.200280, 3.594318, 3.758549, 3.915269
10.194318, 3.594189, 3.758415, 3.915129
10.188355, 3.594061, 3.758281, 3.914989
10.182393, 3.593932, 3.758146, 3.914849
10.176431, 3.593803, 3.758011, 3.914708
10.170468, 3.593674, 3.757876, 3.914568
10.164506, 3.593545, 3.757741, 3.914427
10.158543, 3.593415, 3.757606, 3.914286
10.152581, 3.593286, 3.757470, 3.914145
10.146619, 3.593156, 3.757335, 3.914004
10.140656, 3.593026, 3.757199, 3.913863
10.134694, 3.592896, 3.757063, 3.913721
10.128731, 3.592766, 3.756927, 3.913579
10.122769, 3.592636, 3.756791, 3.913437
10.116807, 3.592506, 3.756655, 3.913295
10.110844, 3.592375, 3.756518, 3.913153
10.104882, 3.592245, 3.756381, 3.913011
10.098920, 3.592114, 3.756245, 3.912868
10.092957, 3.591983, 3.756108, 3.912726
10.086995, 3.591852, 3.755971, 3.912583
10.081032, 3.591720, 3.755833, 3.912440
10.075070, 3.591589, 3.755696, 3.912297
10.069108, 3.591457, 3.755558, 3.912154
10.063145, 3.591326, 3.755421, 3.912010
10.057183, 3.591194, 3.755283, 3.911866
10.051220, 3.591062, 3.755145, 3.911723
10.045258, 3.590930, 3.755007, 3.911579
10.039296, 3.590797, 3.754868, 3.911435
10.033333, 3.590665, 3.754730, 3.911290
10.027371, 3.590532, 3.754591, 3.911146
10.021409, 3.590400, 3.754452, 3.911001
10.015446, 3.590267, 3.754313, 3.910857
10.009484, 3.590134, 3.754174, 3.910712
10.003521, 3.590001, 3.754035, 3.910567
9.997559, 3.589867, 3.753895, 3.910421
9.991597, 3.589734, 3.753756, 3.910276
9.985634, 3.589600, 3.753616, 3.910130
9.979672, 3.589466, 3.753476, 3.909985
9.973709, 3.589332, 3.753336, 3.909839
9.967747, 3.589198, 3.753196, 3.909693
9.961785, 3.589064, 3.753056, 3.909546
9.955822, 3.588930, 3.752915, 3.909400
9.949860, 3.588795, 3.752774, 3.909253
9.943898, 3.588660, 3.752633, 3.909107
9.937935, 3.588525, 3.752492, 3.908960
9.931973, 3.588390, 3.752351, 3.908813
9.926010, 3.588255, 3.752210, 3.908665
9.920048, 3.588120, 3.752068, 3.908518
9.914086, 3.587984, 3.751927, 3.908370
9.908123, 3.587849, 3.751785, 3.908223
9.902161, 3.587713, 3.751643, 3.908075
9.896198, 3.587577, 3.751501, 3.907927
9.890236, 3.587441, 3.751358, 3.907778
9.884274, 3.587305, 3.751216, 3.907630
9.878311, 3.587168, 3.751073, 3.907481
9.872349, 3.587032, 3.750930, 3.907333
9.866387, 3.586895, 3.750787, 3.907184
9.860424, 3.586758, 3.750644, 3.907034
9.854462, 3.586621, 3.750501, 3.906885
9.848499, 3.586484, 3.750357, 3.906736
9.842537, 3.586346, 3.750214, 3.906586
9.836575, 3.586209, 3.750070, 3.906436
9.830612, 3.586071, 3.749926, 3.906286
9.824650, 3.585933, 3.749782, 3.906136
9.818687, 3.585795, 3.749638, 3.905986
9.812725, 3.585657, 3.749493, 3.905835
9.806763, 3.585519, 3.749349, 3.905685
9.800800, 3.585380, 3.749204, 3.905534
9.794838, 3.585242, 3.749059, 3.905383
9.788876, 3.585103, 3.748914, 3.905232
9.782913, 3.584964, 3.748768, 3.905080
9.776951, 3.584825, 3.748623, 3.904929
9.770988, 3.584686, 3.748477, 3.904777
9.765026, 3.584546, 3.748331, 3.904625
9.759064, 3.584407, 3.748185, 3.904473
9.753101, 3.584267, 3.748039, 3.904321
9.747139, 3.584127, 3.747893, 3.904168
9.741176, 3.583987, 3.747746, 3.904016
9.735214, 3.583847, 3.747600, 3.903863
9.729252, 3.583706, 3.747453, 3.903710
9.723289, 3.583566, 3.747306, 3.903557
9.717327, 3.583425, 3.747159, 3.903404
9.711365, 3.583284, 3.747011, 3.903250
9.705402, 3.583143, 3.746864, 3.903097
9.699440, 3.583002, 3.746716, 3.902943
9.693477, 3.582860, 3.746568, 3.902789
9.687515, 3.582719, 3.746420, 3.902634
9.681553, 3.582577, 3.746272, 3.902480
9.675590, 3.582435, 3.746124, 3.902326
9.669628, 3.582293, 3.745975, 3.902171
9.663665, 3.582151, 3.745827, 3.902016
9.657703, 3.582008, 3.745678, 3.901861
9.651741, 3.581866, 3.745529, 3.901706
9.645778, 3.581723, 3.745379, 3.901550
9.639816, 3.581580, 3.745230, 3.901394
9.633854, 3.581437, 3.745080, 3.901239
9.627891, 3.581294, 3.744931, 3.901083
9.621929, 3.581151, 3.744781, 3.900926
9.615966, 3.581007, 3.744630, 3.900770
9.610004, 3.580863, 3.744480, 3.900613
9.604042, 3.580719, 3.744330, 3.900457
9.598079, 3.580575, 3.744179, 3.900300
9.592117, 3.580431, 3.744028, 3.900143
9.586154, 3.580287, 3.743877, 3.899985
9.580192, 3.580142, 3.743726, 3.899828
9.574230, 3.579997, 3.743575, 3.899670
9.568267, 3.579852, 3.743423, 3.899512
9.562305, 3.579707, 3.743271, 3.899354
9.556343, 3.579562, 3.743119, 3.899196
9.550380, 3.579417, 3.742967, 3.899038
9.544418, 3.579271, 3.742815, 3.898879
9.538455, 3.579125, 3.742663, 3.898720
9.532493, 3.578979, 3.742510, 3.898561
9.526531, 3.578833, 3.742357, 3.898402
9.520568, 3.578687, 3.742204, 3.898243
9.514606, 3.578540, 3.742051, 3.898083
9.508643, 3.578394, 3.741898, 3.897923
9.502681, 3.578247, 3.741744, 3.897763
9.496719, 3.578100, 3.741591, 3.897603
9.490756, 3.577953, 3.741437, 3.897443
9.484794, 3.577805, 3.741283, 3.897282
9.478832, 3.577658, 3.741128, 3.897122
9.472869, 3.577510, 3.740974, 3.896961
9.466907, 3.577362, 3.740819, 3.896800
9.460944, 3.577214, 3.740664, 3.896638
9.454982, 3.577066, 3.740509, 3.896477
9.449020, 3.576918, 3.740354, 3.896315
9.443057, 3.576769, 3.740199, 3.896153
9.437095, 3.576620, 3.740043, 3.895991
9.431132, 3.576471, 3.739888, 3.895829
9.425170, 3.576322, 3.739732, 3.895667
9.419208, 3.576173, 3.739575, 3.895504
9.413245, 3.576023, 3.739419, 3.895341
9.407283, 3.575874, 3.739263, 3.895178
9.401321, 3.575724, 3.739106, 3.895015
9.395358, 3.575574, 3.738949, 3.894852
9.389396, 3.575424, 3.738792, 3.894688
9.383433, 3.575273, 3.738635, 3.894524
9.377471, 3.575123, 3.738477, 3.894360
9.371509, 3.574972, 3.738320, 3.894196
9.365546, 3.574821, 3.738162, 3.894032
9.359584, 3.574670, 3.738004, 3.893867
9.353621, 3.574519, 3.737846, 3.893702
9.347659, 3.574367, 3.737687, 3.893537
9.341697, 3.574216, 3.737529, 3.893372
9.335734, 3.574064, 3.737370, 3.893207
9.329772, 3.573912, 3.737211, 3.893041
9.323810, 3.573760, 3.737052, 3.892875
9.317847, 3.573607, 3.736893, 3.892709
9.311885, 3.573455, 3.736733, 3.892543
9.305922, 3.573302, 3.736573, 3.892377
9.299960, 3.573149, 3.736413, 3.892210
9.293998, 3.572996, 3.736253, 3.892043
9.288035, 3.572842, 3.736093, 3.891876
9.282073, 3.572689, 3.735932, 3.891709
9.276110, 3.572535, 3.735772, 3.891542
9.270148, 3.572381, 3.735611, 3.891374
9.264186, 3.572227, 3.735450, 3.891206
9.258223, 3.572073, 3.735288, 3.891038
9.252261, 3.571919, 3.735127, 3.890870
9.246299, 3.571764, 3.734965, 3.890702
9.240336, 3.571609, 3.734803, 3.890533
9.234374, 3.571454, 3.734641, 3.890364
9.228411, 3.571299, 3.734479, 3.890195
9.222449, 3.571144, 3.734316, 3.890026
9.216487, 3.570988, 3.734154, 3.889856
9.210524, 3.570832, 3.733991, 3.889687
9.204562, 3.570676, 3.733828, 3.889517
9.198599, 3.570520, 3.733665, 3.889347
9.192637, 3.570364, 3.733501, 3.889176
9.186675, 3.570207, 3.733337, 3.889006
9.180712, 3.570051, 3.733173, 3.888835
9.174750, 3.569894, 3.733009, 3.888664
9.168788, 3.569737, 3.732845, 3.888493
9.162825, 3.569579, 3.732681, 3.888322
9.156863, 3.569422, 3.732516, 3.888150
9.150900, 3.569264, 3.732351, 3.887979
9.144938, 3.569106, 3.732186, 3.887807
9.138976, 3.568948, 3.732021, 3.887634
9.133013, 3.568790, 3.731855, 3.887462
9.127051, 3.568631, 3.731689, 3.887289
9.121088, 3.568473, 3.731524, 3.887116
9.115126, 3.568314, 3.731357, 3.886943
9.109164, 3.568155, 3.731191, 3.886770
9.103201, 3.567996, 3.731025, 3.886597
9.097239, 3.567836, 3.730858, 3.886423
9.091277, 3.567677, 3.730691, 3.886249
9.085314, 3.567517, 3.730524, 3.886075
9.079352, 3.567357, 3.730356, 3.885901
9.073389, 3.567196, 3.730189, 3.885726
9.067427, 3.567036, 3.730021, 3.885551
9.061465, 3.566875, 3.729853, 3.885376
9.055502, 3.566714, 3.729685, 3.885201
9.049540, 3.566553, 3.729517, 3.885026
9.043577, 3.566392, 3.729348, 3.884850
9.037615, 3.566231, 3.729179, 3.884674
9.031653, 3.566069, 3.729010, 3.884498
9.025690, 3.565907, 3.728841, 3.884322
9.019728, 3.565745, 3.728671, 3.884145
9.013766, 3.565583, 3.728502, 3.883969
9.007803, 3.565421, 3.728332, 3.883792
9.001841, 3.565258, 3.728162, 3.883615
8.995878, 3.565095, 3.727991, 3.883437
8.989916, 3.564932, 3.727821, 3.883259
8.983954, 3.564769, 3.727650, 3.883082
8.977991, 3.564605, 3.727479, 3.882904
8.972029, 3.564442, 3.727308, 3.882725
8.966066, 3.564278, 3.727137, 3.882547
8.960104, 3.564114, 3.726965, 3.882368
8.954142, 3.563949, 3.726793, 3.882189
8.948179, 3.563785, 3.726621, 3.882010
8.942217, 3.563620, 3.726449, 3.881830
8.936255, 3.563455, 3.726277, 3.881651
8.930292, 3.563290, 3.726104, 3.881471
8.924330, 3.563125, 3.725931, 3.881291
8.918367, 3.562959, 3.725758, 3.881111
8.912405, 3.562793, 3.725585, 3.880930
8.906443, 3.562627, 3.725411, 3.880749
8.900480, 3.562461, 3.725237, 3.880568
8.894518, 3.562295, 3.725063, 3.880387
8.888555, 3.562128, 3.724889, 3.880205
8.882593, 3.561962, 3.724715, 3.880024
8.876631, 3.561795, 3.724540, 3.879842
8.870668, 3.561627, 3.724365, 3.879660
8.864706, 3.561460, 3.724190, 3.879477
8.858743, 3.561292, 3.724015, 3.879295
8.852781, 3.561124, 3.723839, 3.879112
8.846819, 3.560956, 3.723664, 3.878929
8.840856, 3.560788, 3.723488, 3.878745
8.834894, 3.560619, 3.723311, 3.878562
8.828932, 3.560451, 3.723135, 3.878378
8.822969, 3.560282, 3.722958, 3.878194
8.817007, 3.560113, 3.722781, 3.878010
8.811044, 3.559943, 3.722604, 3.877825
8.805082, 3.559774, 3.722427, 3.877641
8.799120, 3.559604, 3.722249, 3.877456
8.793157, 3.559434, 3.722072, 3.877270
8.787195, 3.559264, 3.721894, 3.877085
8.781232, 3.559093, 3.721715, 3.876899
8.775270, 3.558923, 3.721537, 3.876713
8.769308, 3.558752, 3.721358, 3.876527
8.763345, 3.558581, 3.721179, 3.876341
8.757383, 3.558409, 3.721000, 3.876154
8.751421, 3.558238, 3.720821, 3.875967
8.745458, 3.558066, 3.720641, 3.875780
8.739496, 3.557894, 3.720461, 3.875593
8.733533, 3.557722, 3.720281, 3.875405
8.727571, 3.557549, 3.720101, 3.875218
8.721609, 3.557377, 3.719920, 3.875029
8.715646, 3.557204, 3.719740, 3.874841
8.709684, 3.557031, 3.719559, 3.874653
8.703721, 3.556857, 3.719377, 3.874464
8.697759, 3.556684, 3.719196, 3.874275
8.691797, 3.556510, 3.719014, 3.874085
8.685834, 3.556336, 3.718832, 3.873896
8.679872, 3.556162, 3.718650, 3.873706
8.673910, 3.555987, 3.718468, 3.873516
8.667947, 3.555813, 3.718285, 3.873326
8.661985, 3.555638, 3.718102, 3.873135
8.656022, 3.555463, 3.717919, 3.872945
8.650060, 3.555287, 3.717736, 3.872754
8.644098, 3.555112, 3.717552, 3.872562
8.638135, 3.554936, 3.717368, 3.872371
8.632173, 3.554760, 3.717184, 3.872179
8.626210, 3.554584, 3.717000, 3.871987
8.620248, 3.554407, 3.716815, 3.871795
8.614286, 3.554230, 3.716630, 3.871602
8.608323, 3.554053, 3.716445, 3.871410
8.602361, 3.553876, 3.716260, 3.871217
8.596399, 3.553699, 3.716074, 3.871023
8.590436, 3.553521, 3.715889, 3.870830
8.584474, 3.553343, 3.715703, 3.870636
8.578511, 3.553165, 3.715516, 3.870442
8.572549, 3.552987, 3.715330, 3.870248
8.566587, 3.552808, 3.715143, 3.870053
8.560624, 3.552629, 3.714956, 3.869858
8.554662, 3.552450, 3.714769, 3.869663
8.548699, 3.552271, 3.714581, 3.869468
8.542737, 3.552091, 3.714394, 3.869272
8.536775, 3.551912, 3.714206, 3.869077
8.530812, 3.551732, 3.714018, 3.868881
8.524850, 3.551551, 3.713829, 3.868684
8.518888, 3.551371, 3.713640, 3.868488
8.512925, 3.551190, 3.713451, 3.868291
8.506963, 3.551009, 3.713262, 3.868094
8.501000, 3.550828, 3.713073, 3.867896
8.495038, 3.550647, 3.712883, 3.867699
8.489076, 3.550465, 3.712693, 3.867501
8.483113, 3.550283, 3.712503, 3.867303
8.477151, 3.550101, 3.712312, 3.867104
8.471188, 3.549919, 3.712122, 3.866906
8.465226, 3.549736, 3.711931, 3.866707
8.459264, 3.549553, 3.711739, 3.866507
8.453301, 3.549370, 3.711548, 3.866308
8.447339, 3.549187, 3.711356, 3.866108
8.441377, 3.549003, 3.711164, 3.865908
8.435414, 3.548819, 3.710972, 3.865708
8.429452, 3.548635, 3.710779, 3.865507
8.423489, 3.548451, 3.710587, 3.865307
8.417527, 3.548266, 3.710394, 3.865106
8.411565, 3.548081, 3.710200, 3.864904
8.405602, 3.547896, 3.710007, 3.864703
8.399640, 3.547711, 3.709813, 3.864501
8.393677, 3.547525, 3.709619, 3.864299
8.387715, 3.547340, 3.709425, 3.864096
8.381753, 3.547153, 3.709230, 3.863893
8.375790, 3.546967, 3.709035, 3.863691
8.369828, 3.546781, 3.708840, 3.863487
8.363866, 3.546594, 3.708645, 3.863284
8.357903, 3.546407, 3.708449, 3.863080
8.351941, 3.546219, 3.708253, 3.862876
8.345978, 3.546032, 3.708057, 3.862672
8.340016, 3.545844, 3.707861, 3.862467
8.334054, 3.545656, 3.707664, 3.862262
8.328091, 3.545468, 3.707467, 3.862057
8.322129, 3.545279, 3.707270, 3.861852
8.316166, 3.545090, 3.707073, 3.861646
8.310204, 3.544901, 3.706875, 3.861440
8.304242, 3.544712, 3.706677, 3.861234
8.298279, 3.544522, 3.706479, 3.861027
8.292317, 3.544332, 3.706280, 3.860820
8.286355, 3.544142, 3.706081, 3.860613
8.280392, 3.543952, 3.705882, 3.860406
8.274430, 3.543761, 3.705683, 3.860198
8.268467, 3.543570, 3.705483, 3.859990
8.262505, 3.543379, 3.705283, 3.859782
8.256543, 3.543188, 3.705083, 3.859574
8.250580, 3.542996, 3.704883, 3.859365
8.244618, 3.542804, 3.704682, 3.859156
8.238655, 3.542612, 3.704481, 3.858946
8.232693, 3.542420, 3.704280, 3.858737
8.226731, 3.542227, 3.704078, 3.858527
8.220768, 3.542034, 3.703877, 3.858317
8.214806, 3.541841, 3.703674, 3.858106
8.208844, 3.541647, 3.703472, 3.857895
8.202881, 3.541453, 3.703270, 3.857684
8.196919, 3.541259, 3.703067, 3.857473
8.190956, 3.541065, 3.702863, 3.857261
8.184994, 3.540870, 3.702660, 3.857049
8.179032, 3.540676, 3.702456, 3.856837
8.173069, 3.540481, 3.702252, 3.856625
8.167107, 3.540285, 3.702048, 3.856412
8.161144, 3.540090, 3.701843, 3.856199
8.155182, 3.539894, 3.701639, 3.855985
8.149220, 3.539697, 3.701433, 3.855772
8.143257, 3.539501, 3.701228, 3.855558
8.137295, 3.539304, 3.701022, 3.855343
8.131333, 3.539107, 3.700816, 3.855129
8.125370, 3.538910, 3.700610, 3.854914
8.119408, 3.538713, 3.700404, 3.854699
8.113445, 3.538515, 3.700197, 3.854483
8.107483, 3.538317, 3.699990, 3.854268
8.101521, 3.538118, 3.699782, 3.854052
8.095558, 3.537920, 3.699575, 3.853835
8.089596, 3.537721, 3.699367, 3.853619
8.083633, 3.537522, 3.699158, 3.853402
8.077671, 3.537322, 3.698950, 3.853184
8.071709, 3.537123, 3.698741, 3.852967
8.065746, 3.536923, 3.698532, 3.852749
8.059784, 3.536722, 3.698322, 3.852531
8.053822, 3.536522, 3.698113, 3.852312
8.047859, 3.536321, 3.697903, 3.852094
8.041897, 3.536120, 3.697692, 3.851875
8.035934, 3.535918, 3.697482, 3.851655
8.029972, 3.535717, 3.697271, 3.851436
8.024010, 3.535515, 3.697060, 3.851216
8.018047, 3.535313, 3.696848, 3.850995
8.012085, 3.535110, 3.696636, 3.850775
8.006122, 3.534907, 3.696424, 3.850554
8.000160, 3.534704, 3.696212, 3.850333
7.994198, 3.534501, 3.695999, 3.850111
7.988235, 3.534297, 3.695786, 3.849889
7.982273, 3.534093, 3.695573, 3.849667
7.976311, 3.533889, 3.695360, 3.849445
7.970348, 3.533685, 3.695146, 3.849222
7.964386, 3.533480, 3.694932, 3.848999
7.958423, 3.533275, 3.694717, 3.848775
7.952461, 3.533069, 3.694502, 3.848552
7.946499, 3.532864, 3.694287, 3.848328
7.940536, 3.532658, 3.694072, 3.848103
7.934574, 3.532452, 3.693856, 3.847879
7.928611, 3.532245, 3.693640, 3.847654
7.922649, 3.532038, 3.693424, 3.847428
7.916687, 3.531831, 3.693208, 3.847203
7.910724, 3.531624, 3.692991, 3.846977
7.904762, 3.531416, 3.692774, 3.846751
7.898800, 3.531208, 3.692556, 3.846524
7.892837, 3.531000, 3.692338, 3.846297
7.886875, 3.530791, 3.692120, 3.846070
7.880912, 3.530582, 3.691902, 3.845843
7.874950, 3.530373, 3.691683, 3.845615
7.868988, 3.530164, 3.691464, 3.845387
7.863025, 3.529954, 3.691245, 3.845158
7.857063, 3.529744, 3.691025, 3.844929
7.851100, 3.529533, 3.690805, 3.844700
7.845138, 3.529323, 3.690585, 3.844471
7.839176, 3.529112, 3.690364, 3.844241
7.833213, 3.528901, 3.690143, 3.844011
7.827251, 3.528689, 3.689922, 3.843780
7.821289, 3.528477, 3.689700, 3.843549
7.815326, 3.528265, 3.689479, 3.843318
7.809364, 3.528053, 3.689256, 3.843087
7.803401, 3.527840, 3.689034, 3.842855
7.797439, 3.527627, 3.688811, 3.842623
7.791477, 3.527413, 3.688588, 3.842391
7.785514, 3.527200, 3.688364, 3.842158
7.779552, 3.526986, 3.688141, 3.841925
7.773589, 3.526771, 3.687917, 3.841691
7.767627, 3.526557, 3.687692, 3.841458
7.761665, 3.526342, 3.687467, 3.841223
7.755702, 3.526127, 3.687242, 3.840989
7.749740, 3.525911, 3.687017, 3.840754
7.743778, 3.525695, 3.686791, 3.840519
7.737815, 3.525479, 3.686565, 3.840284
7.731853, 3.525263, 3.686339, 3.840048
7.725890, 3.525046, 3.686112, 3.839812
7.719928, 3.524829, 3.685885, 3.839575
7.713966, 3.524611, 3.685658, 3.839338
7.708003, 3.524394, 3.685430, 3.839101
7.702041, 3.524175, 3.685202, 3.838864
7.696078, 3.523957, 3.684974, 3.838626
7.690116, 3.523738, 3.684745, 3.838388
7.684154, 3.523519, 3.684516, 3.838149
7.678191, 3.523300, 3.684287, 3.837910
7.672229, 3.523081, 3.684057, 3.837671
7.666267, 3.522861, 3.683827, 3.837431
7.660304, 3.522640, 3.683597, 3.837191
7.654342, 3.522420, 3.683366, 3.836951
7.648379, 3.522199, 3.683135, 3.836711
7.642417, 3.521978, 3.682904, 3.836470
7.636455, 3.521756, 3.682672, 3.836228
7.630492, 3.521534, 3.682440, 3.835986
7.624530, 3.521312, 3.682208, 3.835744
7.618567, 3.521089, 3.681975, 3.835502
7.612605, 3.520867, 3.681742, 3.835259
7.606643, 3.520643, 3.681509, 3.835016
7.600680, 3.520420, 3.681275, 3.834773
7.594718, 3.520196, 3.681041, 3.834529
7.588756, 3.519972, 3.680807, 3.834285
7.582793, 3.519747, 3.680572, 3.834040
7.576831, 3.519523, 3.680337, 3.833795
7.570868, 3.519297, 3.680101, 3.833550
7.564906, 3.519072, 3.679865, 3.833304
7.558944, 3.518846, 3.679629, 3.833058
7.552981, 3.518620, 3.679393, 3.832812
7.547019, 3.518393, 3.679156, 3.832565
7.541056, 3.518167, 3.678919, 3.832318
7.535094, 3.517940, 3.678681, 3.832071
7.529132, 3.517712, 3.678443, 3.831823
7.523169, 3.517484, 3.678205, 3.831575
7.517207, 3.517256, 3.677967, 3.831326
7.511244, 3.517028, 3.677728, 3.831077
7.505282, 3.516799, 3.677488, 3.830828
7.499320, 3.516570, 3.677249, 3.830579
7.493357, 3.516340, 3.677009, 3.830329
7.487395, 3.516110, 3.676768, 3.830078
7.481433, 3.515880, 3.676528, 3.829827
7.475470, 3.515649, 3.676287, 3.829576
7.469508, 3.515419, 3.676045, 3.829325
7.463545, 3.515187, 3.675803, 3.829073
7.457583, 3.514956, 3.675561, 3.828821
7.451621, 3.514724, 3.675319, 3.828568
7.445658, 3.514492, 3.675076, 3.828315
7.439696, 3.514259, 3.674832, 3.828062
7.433733, 3.514026, 3.674589, 3.827808
7.427771, 3.513793, 3.674345, 3.827554
7.421809, 3.513559, 3.674101, 3.827299
7.415846, 3.513325, 3.673856, 3.827044
7.409884, 3.513091, 3.673611, 3.826789
7.403922, 3.512856, 3.673365, 3.826533
7.397959, 3.512621, 3.673120, 3.826277
7.391997, 3.512385, 3.672873, 3.826021
7.386034, 3.512150, 3.672627, 3.825764
7.380072, 3.511913, 3.672380, 3.825507
7.374110, 3.511677, 3.672133, 3.825249
7.368147, 3.511440, 3.671885, 3.824991
7.362185, 3.511203, 3.671637, 3.824733
7.356222, 3.510965, 3.671388, 3.824474
7.350260, 3.510727, 3.671140, 3.824215
7.344298, 3.510489, 3.670890, 3.823955
7.338335, 3.510250, 3.670641, 3.823695
7.332373, 3.510011, 3.670391, 3.823435
7.326411, 3.509772, 3.670141, 3.823174
7.320448, 3.509532, 3.669890, 3.822913
7.314486, 3.509292, 3.669639, 3.822652
7.308523, 3.509052, 3.669388, 3.822390
7.302561, 3.508811, 3.669136, 3.822127
7.296599, 3.508570, 3.668883, 3.821865
7.290636, 3.508328, 3.668631, 3.821601
7.284674, 3.508086, 3.668378, 3.821338
7.278711, 3.507844, 3.668125, 3.821074
7.272749, 3.507601, 3.667871, 3.820810
7.266787, 3.507358, 3.667617, 3.820545
7.260824, 3.507115, 3.667362, 3.820280
7.254862, 3.506871, 3.667107, 3.820014
7.248900, 3.506627, 3.666852, 3.819748
7.242937, 3.506382, 3.666596, 3.819482
7.236975, 3.506138, 3.666340, 3.819215
7.231012, 3.505892, 3.666084, 3.818948
7.225050, 3.505647, 3.665827, 3.818680
7.219088, 3.505401, 3.665569, 3.818412
7.213125, 3.505154, 3.665312, 3.818144
7.207163, 3.504907, 3.665054, 3.817875
7.201200, 3.504660, 3.664795, 3.817606
7.195238, 3.504413, 3.664536, 3.817336
7.189276, 3.504165, 3.664277, 3.817066
7.183313, 3.503916, 3.664017, 3.816796
7.177351, 3.503668, 3.663757, 3.816525
7.171389, 3.503419, 3.663497, 3.816253
7.165426, 3.503169, 3.663236, 3.815982
7.159464, 3.502919, 3.662975, 3.815709
7.153501, 3.502669, 3.662713, 3.815437
7.147539, 3.502418, 3.662451, 3.815164
7.141577, 3.502167, 3.662188, 3.814890
7.135614, 3.501916, 3.661926, 3.814616
7.129652, 3.501664, 3.661662, 3.814342
7.123689, 3.501412, 3.661398, 3.814067
7.117727, 3.501159, 3.661134, 3.813792
7.111765, 3.500906, 3.660870, 3.813517
7.105802, 3.500653, 3.660605, 3.813241
7.099840, 3.500399, 3.660339, 3.812964
7.093878, 3.500145, 3.660074, 3.812687
7.087915, 3.499890, 3.659807, 3.812410
7.081953, 3.499635, 3.659541, 3.812132
7.075990, 3.499380, 3.659274, 3.811854
7.070028, 3.499124, 3.659006, 3.811576
7.064066, 3.498868, 3.658738, 3.811297
7.058103, 3.498612, 3.658470, 3.811017
7.052141, 3.498355, 3.658201, 3.810737
7.046178, 3.498097, 3.657932, 3.810457
7.040216, 3.497839, 3.657663, 3.810176
7.034254, 3.497581, 3.657393, 3.809895
7.028291, 3.497323, 3.657122, 3.809613
7.022329, 3.497064, 3.656852, 3.809331
7.016367, 3.496804, 3.656580, 3.809048
7.010404, 3.496544, 3.656309, 3.808765
7.004442, 3.496284, 3.656036, 3.808482
6.998479, 3.496023, 3.655764, 3.808198
6.992517, 3.495762, 3.655491, 3.807914
6.986555, 3.495501, 3.655217, 3.807629
6.980592, 3.495239, 3.654944, 3.807343
6.974630, 3.494977, 3.654669, 3.807058
6.968667, 3.494714, 3.654395, 3.806772
6.962705, 3.494451, 3.654119, 3.806485
6.956743, 3.494187, 3.653844, 3.806198
6.950780, 3.493923, 3.653568, 3.805910
6.944818, 3.493659, 3.653291, 3.805622
6.938856, 3.493394, 3.653014, 3.805334
6.932893, 3.493129, 3.652737, 3.805045
6.926931, 3.492863, 3.652459, 3.804755
6.920968, 3.492597, 3.652181, 3.804466
6.915006, 3.492331, 3.651902, 3.804175
6.909044, 3.492064, 3.651623, 3.803884
6.903081, 3.491796, 3.651344, 3.803593
6.897119, 3.491528, 3.651064, 3.803302
6.891156, 3.491260, 3.650783, 3.803009
6.885194, 3.490992, 3.650502, 3.802717
6.879232, 3.490723, 3.650221, 3.802424
6.873269, 3.490453, 3.649939, 3.802130
6.867307, 3.490183, 3.649657, 3.801836
6.861345, 3.489913, 3.649374, 3.801541
6.855382, 3.489642, 3.649091, 3.801246
6.849420, 3.489371, 3.648807, 3.800951
6.843457, 3.489099, 3.648523, 3.800655
6.837495, 3.488827, 3.648238, 3.800358
6.831533, 3.488554, 3.647953, 3.800061
6.825570, 3.488281, 3.647668, 3.799764
6.819608, 3.488008, 3.647382, 3.799466
6.813645, 3.487734, 3.647095, 3.799168
6.807683, 3.487459, 3.646808, 3.798869
6.801721, 3.487184, 3.646521, 3.798570
6.795758, 3.486909, 3.646233, 3.798270
6.789796, 3.486634, 3.645945, 3.797969
6.783834, 3.486357, 3.645656, 3.797669
6.777871, 3.486081, 3.645367, 3.797367
6.771909, 3.485804, 3.645077, 3.797066
6.765946, 3.485526, 3.644787, 3.796763
6.759984, 3.485248, 3.644496, 3.796461
6.754022, 3.484970, 3.644205, 3.796157
6.748059, 3.484691, 3.643914, 3.795853
6.742097, 3.484412, 3.643622, 3.795549
6.736134, 3.484132, 3.643329, 3.795244
6.730172, 3.483852, 3.643036, 3.794939
6.724210, 3.483571, 3.642742, 3.794633
6.718247, 3.483290, 3.642448, 3.794327
6.712285, 3.483008, 3.642154, 3.794020
6.706323, 3.482726, 3.641859, 3.793713
6.700360, 3.482444, 3.641563, 3.793405
6.694398, 3.482161, 3.641267, 3.793097
6.688435, 3.481877, 3.640971, 3.792788
6.682473, 3.481593, 3.640674, 3.792479
6.676511, 3.481309, 3.640377, 3.792169
6.670548, 3.481024, 3.640079, 3.791859
6.664586, 3.480738, 3.639780, 3.791548
6.658623, 3.480453, 3.639481, 3.791237
6.652661, 3.480166, 3.639182, 3.790925
6.646699, 3.479879, 3.638882, 3.790612
6.640736, 3.479592, 3.638582, 3.790299
6.634774, 3.479304, 3.638281, 3.789986
6.628812, 3.479016, 3.637980, 3.789672
6.622849, 3.478728, 3.637678, 3.789357
6.616887, 3.478438, 3.637375, 3.789042
6.610924, 3.478149, 3.637072, 3.788727
6.604962, 3.477859, 3.636769, 3.788411
6.599000, 3.477568, 3.636465, 3.788094
6.593037, 3.477277, 3.636161, 3.787777
6.587075, 3.476985, 3.635856, 3.787460
6.581112, 3.476693, 3.635550, 3.787141
6.575150, 3.476401, 3.635244, 3.786823
6.569188, 3.476107, 3.634938, 3.786503
6.563225, 3.475814, 3.634631, 3.786184
6.557263, 3.475520, 3.634323, 3.785863
6.551301, 3.475225, 3.634015, 3.785542
6.545338, 3.474930, 3.633707, 3.785221
6.539376, 3.474635, 3.633398, 3.784899
6.533413, 3.474339, 3.633088, 3.784577
6.527451, 3.474042, 3.632778, 3.784254
6.521489, 3.473745, 3.632467, 3.783930
6.515526, 3.473447, 3.632156, 3.783606
6.509564, 3.473149, 3.631845, 3.783281
6.503601, 3.472851, 3.631532, 3.782956
6.497639, 3.472552, 3.631220, 3.782630
6.491677, 3.472252, 3.630906, 3.782304
6.485714, 3.471952, 3.630593, 3.781977
6.479752, 3.471652, 3.630278, 3.781650
6.473790, 3.471350, 3.629964, 3.781322
6.467827, 3.471049, 3.629648, 3.780993
6.461865, 3.470747, 3.629332, 3.780664
6.455902, 3.470444, 3.629016, 3.780334
6.449940, 3.470141, 3.628699, 3.780004
6.443978, 3.469837, 3.628381, 3.779673
6.438015, 3.469533, 3.628063, 3.779342
6.432053, 3.469228, 3.627744, 3.779010
6.426090, 3.468923, 3.627425, 3.778678
6.420128, 3.468617, 3.627106, 3.778345
6.414166, 3.468311, 3.626785, 3.778011
6.408203, 3.468004, 3.626464, 3.777677
6.402241, 3.467697, 3.626143, 3.777342
6.396279, 3.467389, 3.625821, 3.777007
6.390316, 3.467081, 3.625499, 3.776671
6.384354, 3.466772, 3.625176, 3.776334
6.378391, 3.466462, 3.624852, 3.775997
6.372429, 3.466152, 3.624528, 3.775659
6.366467, 3.465842, 3.624203, 3.775321
6.360504, 3.465531, 3.623878, 3.774982
6.354542, 3.465219, 3.623552, 3.774643
6.348579, 3.464907, 3.623226, 3.774303
6.342617, 3.464594, 3.622899, 3.773962
6.336655, 3.464281, 3.622571, 3.773621
6.330692, 3.463967, 3.622243, 3.773279
6.324730, 3.463653, 3.621914, 3.772937
6.318768, 3.463338, 3.621585, 3.772594
6.312805, 3.463023, 3.621255, 3.772250
6.306843, 3.462707, 3.620925, 3.771906
6.300880, 3.462390, 3.620594, 3.771561
6.294918, 3.462073, 3.620262, 3.771216
6.288956, 3.461756, 3.619930, 3.770870
6.282993, 3.461438, 3.619598, 3.770524
6.277031, 3.461119, 3.619264, 3.770176
6.271068, 3.460800, 3.618930, 3.769829
6.265106, 3.460480, 3.618596, 3.769480
6.259144, 3.460159, 3.618261, 3.769131
6.253181, 3.459838, 3.617925, 3.768782
6.247219, 3.459517, 3.617589, 3.768431
6.241257, 3.459195, 3.617252, 3.768080
6.235294, 3.458872, 3.616915, 3.767729
6.229332, 3.458549, 3.616577, 3.767377
6.223369, 3.458225, 3.616238, 3.767024
6.217407, 3.457901, 3.615899, 3.766671
6.211445, 3.457576, 3.615559, 3.766317
6.205482, 3.457250, 3.615219, 3.765962
6.199520, 3.456924, 3.614878, 3.765607
6.193557, 3.456597, 3.614536, 3.765251
6.187595, 3.456270, 3.614194, 3.764895
6.181633, 3.455942, 3.613851, 3.764538
6.175670, 3.455614, 3.613508, 3.764180
6.169708, 3.455285, 3.613164, 3.763822
6.163745, 3.454955, 3.612819, 3.763463
6.157783, 3.454625, 3.612474, 3.763103
6.151821, 3.454294, 3.612128, 3.762743
6.145858, 3.453963, 3.611782, 3.762382
6.139896, 3.453631, 3.611435, 3.762020
6.133934, 3.453299, 3.611087, 3.761658
6.127971, 3.452966, 3.610739, 3.761295
6.122009, 3.452632, 3.610390, 3.760932
6.116046, 3.452297, 3.610040, 3.760567
6.110084, 3.451963, 3.609690, 3.760203
6.104122, 3.451627, 3.609339, 3.759837
6.098159, 3.451291, 3.608987, 3.759471
6.092197, 3.450954, 3.608635, 3.759104
6.086234, 3.450617, 3.608283, 3.758737
6.080272, 3.450279, 3.607929, 3.758369
6.074310, 3.449940, 3.607575, 3.758000
6.068347, 3.449601, 3.607221, 3.757630
6.062385, 3.449261, 3.606865, 3.757260
6.056423, 3.448921, 3.606509, 3.756890
6.050460, 3.448580, 3.606153, 3.756518
6.044498, 3.448238, 3.605795, 3.756146
6.038535, 3.447896, 3.605438, 3.755773
6.032573, 3.447553, 3.605079, 3.755400
6.026611, 3.447210, 3.604720, 3.755026
6.020648, 3.446866, 3.604360, 3.754651
6.014686, 3.446521, 3.604000, 3.754275
6.008723, 3.446176, 3.603638, 3.753899
6.002761, 3.445830, 3.603277, 3.753522
5.996799, 3.445483, 3.602914, 3.753145
5.990836, 3.445136, 3.602551, 3.752766
5.984874, 3.444788, 3.602187, 3.752387
5.978912, 3.444439, 3.601823, 3.752008
5.972949, 3.444090, 3.601458, 3.751627
5.966987, 3.443741, 3.601092, 3.751246
5.961024, 3.443390, 3.600726, 3.750865
5.955062, 3.443039, 3.600358, 3.750482
5.949100, 3.442687, 3.599991, 3.750099
5.943137, 3.442335, 3.599622, 3.749715
5.937175, 3.441982, 3.599253, 3.749331
5.931212, 3.441628, 3.598883, 3.748945
5.925250, 3.441274, 3.598513, 3.748559
5.919288, 3.440919, 3.598141, 3.748173
5.913325, 3.440563, 3.597770, 3.747785
5.907363, 3.440207, 3.597397, 3.747397
5.901401, 3.439850, 3.597024, 3.747008
5.895438, 3.439492, 3.596650, 3.746619
5.889476, 3.439134, 3.596275, 3.746229
5.883513, 3.438775, 3.595900, 3.745838
5.877551, 3.438416, 3.595524, 3.745446
5.871589, 3.438055, 3.595147, 3.745054
5.865626, 3.437694, 3.594770, 3.744660
5.859664, 3.437333, 3.594391, 3.744266
5.853701, 3.436971, 3.594013, 3.743872
5.847739, 3.436608, 3.593633, 3.743476
5.841777, 3.436244, 3.593253, 3.743080
5.835814, 3.435880, 3.592872, 3.742683
5.829852, 3.435515, 3.592490, 3.742286
5.823890, 3.435149, 3.592108, 3.741888
5.817927, 3.434782, 3.591725, 3.741488
5.811965, 3.434415, 3.591341, 3.741089
5.806002, 3.434048, 3.590956, 3.740688
5.800040, 3.433679, 3.590571, 3.740287
5.794078, 3.433310, 3.590185, 3.739885
5.788115, 3.432940, 3.589798, 3.739482
5.782153, 3.432570, 3.589411, 3.739078
5.776190, 3.432199, 3.589023, 3.738674
5.770228, 3.431827, 3.588634, 3.738269
5.764266, 3.431454, 3.588244, 3.737863
5.758303, 3.431081, 3.587854, 3.737456
5.752341, 3.430707, 3.587463, 3.737049
5.746379, 3.430332, 3.587071, 3.736640
5.740416, 3.429956, 3.586678, 3.736231
5.734454, 3.429580, 3.586285, 3.735822
5.728491, 3.429203, 3.585891, 3.735411
5.722529, 3.428826, 3.585496, 3.735000
5.716567, 3.428447, 3.585100, 3.734588
5.710604, 3.428068, 3.584704, 3.734175
5.704642, 3.427689, 3.584307, 3.733761
5.698679, 3.427308, 3.583909, 3.733347
5.692717, 3.426927, 3.583510, 3.732931
5.686755, 3.426545, 3.583111, 3.732515
5.680792, 3.426162, 3.582710, 3.732098
5.674830, 3.425779, 3.582310, 3.731681
5.668868, 3.425395, 3.581908, 3.731262
5.662905, 3.425010, 3.581505, 3.730843
5.656943, 3.424624, 3.581102, 3.730423
5.650980, 3.424238, 3.580698, 3.730002
5.645018, 3.423851, 3.580293, 3.729580
5.639056, 3.423463, 3.579888, 3.729158
5.633093, 3.423074, 3.579481, 3.728735
5.627131, 3.422685, 3.579074, 3.728310
5.621168, 3.422295, 3.578666, 3.727885
5.615206, 3.421904, 3.578257, 3.727460
5.609244, 3.421512, 3.577848, 3.727033
5.603281, 3.421120, 3.577438, 3.726606
5.597319, 3.420727, 3.577026, 3.726177
5.591357, 3.420333, 3.576615, 3.725748
5.585394, 3.419938, 3.576202, 3.725318
5.579432, 3.419542, 3.575788, 3.724888
5.573469, 3.419146, 3.575374, 3.724456
5.567507, 3.418749, 3.574959, 3.724024
5.561545, 3.418351, 3.574543, 3.723590
5.555582, 3.417953, 3.574126, 3.723156
5.549620, 3.417554, 3.573709, 3.722721
5.543657, 3.417153, 3.573290, 3.722285
5.537695, 3.416753, 3.572871, 3.721849
5.531733, 3.416351, 3.572451, 3.721411
5.525770, 3.415948, 3.572030, 3.720973
5.519808, 3.415545, 3.571608, 3.720533
5.513846, 3.415141, 3.571186, 3.720093
5.507883, 3.414736, 3.570762, 3.719652
5.501921, 3.414331, 3.570338, 3.719210
5.495958, 3.413924, 3.569913, 3.718768
5.489996, 3.413517, 3.569487, 3.718324
5.484034, 3.413109, 3.569061, 3.717879
5.478071, 3.412700, 3.568633, 3.717434
5.472109, 3.412290, 3.568205, 3.716988
5.466146, 3.411880, 3.567776, 3.716541
5.460184, 3.411469, 3.567345, 3.716093
5.454222, 3.411056, 3.566914, 3.715644
5.448259, 3.410643, 3.566483, 3.715194
5.442297, 3.410230, 3.566050, 3.714743
5.436335, 3.409815, 3.565616, 3.714292
5.430372, 3.409400, 3.565182, 3.713839
5.424410, 3.408983, 3.564747, 3.713386
5.418447, 3.408566, 3.564311, 3.712931
5.412485, 3.408148, 3.563874, 3.712476
5.406523, 3.407730, 3.563436, 3.712020
5.400560, 3.407310, 3.562997, 3.711563
5.394598, 3.406890, 3.562557, 3.711105
5.388635, 3.406468, 3.562117, 3.710646
5.382673, 3.406046, 3.561675, 3.710186
5.376711, 3.405623, 3.561233, 3.709725
5.370748, 3.405199, 3.560790, 3.709264
5.364786, 3.404775, 3.560346, 3.708801
5.358824, 3.404349, 3.559901, 3.708338
5.352861, 3.403923, 3.559455, 3.707873
5.346899, 3.403496, 3.559008, 3.707408
5.340936, 3.403067, 3.558561, 3.706941
5.334974, 3.402638, 3.558112, 3.706474
5.329012, 3.402209, 3.557662, 3.706006
5.323049, 3.401778, 3.557212, 3.705537
5.317087, 3.401346, 3.556761, 3.705067
5.311124, 3.400914, 3.556308, 3.704595
5.305162, 3.400480, 3.555855, 3.704123
5.299200, 3.400046, 3.555401, 3.703650
5.293237, 3.399611, 3.554946, 3.703176
5.287275, 3.399175, 3.554490, 3.702701
5.281313, 3.398738, 3.554033, 3.702225
5.275350, 3.398300, 3.553575, 3.701748
5.269388, 3.397861, 3.553117, 3.701271
5.263425, 3.397422, 3.552657, 3.700792
5.257463, 3.396981, 3.552196, 3.700312
5.251501, 3.396540, 3.551735, 3.699831
5.245538, 3.396098, 3.551272, 3.699349
5.239576, 3.395654, 3.550809, 3.698866
5.233613, 3.395210, 3.550344, 3.698383
5.227651, 3.394765, 3.549879, 3.697898
5.221689, 3.394319, 3.549412, 3.697412
5.215726, 3.393872, 3.548945, 3.696925
5.209764, 3.393424, 3.548477, 3.696437
5.203802, 3.392976, 3.548007, 3.695948
5.197839, 3.392526, 3.547537, 3.695458
5.191877, 3.392075, 3.547066, 3.694968
5.185914, 3.391624, 3.546594, 3.694476
5.179952, 3.391171, 3.546121, 3.693983
5.173990, 3.390718, 3.545646, 3.693489
5.168027, 3.390263, 3.545171, 3.692994
5.162065, 3.389808, 3.544695, 3.692498
5.156102, 3.389352, 3.544218, 3.692001
5.150140, 3.388894, 3.543740, 3.691503
5.144178, 3.388436, 3.543261, 3.691004
5.138215, 3.387977, 3.542780, 3.690503
5.132253, 3.387517, 3.542299, 3.690002
5.126291, 3.387056, 3.541817, 3.689500
5.120328, 3.386594, 3.541334, 3.688997
5.114366, 3.386130, 3.540850, 3.688492
5.108403, 3.385666, 3.540364, 3.687987
5.102441, 3.385201, 3.539878, 3.687480
5.096479, 3.384735, 3.539391, 3.686972
5.090516, 3.384268, 3.538903, 3.686464
5.084554, 3.383801, 3.538413, 3.685954
5.078591, 3.383332, 3.537923, 3.685443
5.072629, 3.382862, 3.537431, 3.684931
5.066667, 3.382391, 3.536939, 3.684418
5.060704, 3.381919, 3.536445, 3.683904
5.054742, 3.381446, 3.535951, 3.683389
5.048780, 3.380972, 3.535455, 3.682873
5.042817, 3.380497, 3.534959, 3.682355
5.036855, 3.380021, 3.534461, 3.681837
5.030892, 3.379544, 3.533962, 3.681317
5.024930, 3.379066, 3.533462, 3.680797
5.018968, 3.378587, 3.532961, 3.680275
5.013005, 3.378107, 3.532459, 3.679752
5.007043, 3.377626, 3.531956, 3.679228
5.001080, 3.377143, 3.531452, 3.678703
4.995118, 3.376660, 3.530947, 3.678176
4.989156, 3.376176, 3.530440, 3.677649
4.983193, 3.375691, 3.529933, 3.677120
4.977231, 3.375204, 3.529424, 3.676590
4.971269, 3.374717, 3.528915, 3.676060
4.965306, 3.374229, 3.528404, 3.675528
4.959344, 3.373739, 3.527892, 3.674994
4.953381, 3.373249, 3.527379, 3.674460
4.947419, 3.372757, 3.526865, 3.673925
4.941457, 3.372264, 3.526350, 3.673388
4.935494, 3.371771, 3.525834, 3.672850
4.929532, 3.371276, 3.525316, 3.672311
4.923569, 3.370780, 3.524798, 3.671771
4.917607, 3.370283, 3.524278, 3.671230
4.911645, 3.369785, 3.523757, 3.670687
4.905682, 3.369286, 3.523235, 3.670143
4.899720, 3.368786, 3.522712, 3.669598
4.893758, 3.368284, 3.522188, 3.669052
4.887795, 3.367782, 3.521663, 3.668505
4.881833, 3.367278, 3.521136, 3.667957
4.875870, 3.366774, 3.520608, 3.667407
4.869908, 3.366268, 3.520080, 3.666856
4.863946, 3.365761, 3.519550, 3.666304
4.857983, 3.365253, 3.519018, 3.665751
4.852021, 3.364744, 3.518486, 3.665196
4.846058, 3.364234, 3.517953, 3.664640
4.840096, 3.363722, 3.517418, 3.664083
4.834134, 3.363210, 3.516882, 3.663525
4.828171, 3.362696, 3.516345, 3.662965
4.822209, 3.362182, 3.515807, 3.662405
4.816246, 3.361666, 3.515267, 3.661843
4.810284, 3.361149, 3.514726, 3.661280
4.804322, 3.360630, 3.514185, 3.660715
4.798359, 3.360111, 3.513641, 3.660149
4.792397, 3.359591, 3.513097, 3.659582
4.786435, 3.359069, 3.512552, 3.659014
4.780472, 3.358546, 3.512005, 3.658445
4.774510, 3.358022, 3.511457, 3.657874
4.768547, 3.357497, 3.510908, 3.657302
4.762585, 3.356971, 3.510357, 3.656728
4.756623, 3.356443, 3.509806, 3.656154
4.750660, 3.355914, 3.509253, 3.655578
4.744698, 3.355384, 3.508699, 3.655000
4.738735, 3.354853, 3.508143, 3.654422
4.732773, 3.354321, 3.507587, 3.653842
4.726811, 3.353787, 3.507029, 3.653261
4.720848, 3.353253, 3.506470, 3.652678
4.714886, 3.352717, 3.505909, 3.652095
4.708924, 3.352180, 3.505347, 3.651510
4.702961, 3.351641, 3.504784, 3.650923
4.696999, 3.351102, 3.504220, 3.650335
4.691036, 3.350561, 3.503655, 3.649746
4.685074, 3.350019, 3.503088, 3.649156
4.679112, 3.349475, 3.502520, 3.648564
4.673149, 3.348931, 3.501950, 3.647971
4.667187, 3.348385, 3.501380, 3.647376
4.661224, 3.347838, 3.500808, 3.646780
4.655262, 3.347290, 3.500234, 3.646183
4.649300, 3.346740, 3.499660, 3.645585
4.643337, 3.346190, 3.499084, 3.644985
4.637375, 3.345638, 3.498506, 3.644383
4.631413, 3.345084, 3.497928, 3.643781
4.625450, 3.344530, 3.497348, 3.643176
4.619488, 3.343974, 3.496767, 3.642571
4.613525, 3.343417, 3.496184, 3.641964
4.607563, 3.342858, 3.495600, 3.641356
4.601601, 3.342298, 3.495015, 3.640746
4.595638, 3.341737, 3.494428, 3.640135
4.589676, 3.341175, 3.493840, 3.639522
4.583713, 3.340611, 3.493251, 3.638908
4.577751, 3.340046, 3.492660, 3.638293
4.571789, 3.339480, 3.492068, 3.637676
4.565826, 3.338913, 3.491474, 3.637058
4.559864, 3.338344, 3.490879, 3.636438
4.553902, 3.337773, 3.490283, 3.635817
4.547939, 3.337202, 3.489685, 3.635194
4.541977, 3.336629, 3.489086, 3.634570
4.536014, 3.336055, 3.488486, 3.633945
4.530052, 3.335479, 3.487884, 3.633318
4.524090, 3.334902, 3.487281, 3.632689
4.518127, 3.334324, 3.486676, 3.632060
4.512165, 3.333744, 3.486070, 3.631428
4.506202, 3.333163, 3.485462, 3.630795
4.500240, 3.332581, 3.484853, 3.630161
4.494278, 3.331997, 3.484243, 3.629525
4.488315, 3.331412, 3.483631, 3.628887
4.482353, 3.330825, 3.483018, 3.628249
4.476391, 3.330237, 3.482403, 3.627608
4.470428, 3.329648, 3.481787, 3.626966
4.464466, 3.329057, 3.481169, 3.626323
4.458503, 3.328465, 3.480550, 3.625678
4.452541, 3.327872, 3.479929, 3.625031
4.446579, 3.327277, 3.479307, 3.624383
4.440616, 3.326680, 3.478683, 3.623734
4.434654, 3.326083, 3.478058, 3.623082
4.428691, 3.325483, 3.477432, 3.622430
4.422729, 3.324883, 3.476803, 3.621775
4.416767, 3.324281, 3.476174, 3.621119
4.410804, 3.323677, 3.475543, 3.620462
4.404842, 3.323072, 3.474910, 3.619803
4.398880, 3.322466, 3.474276, 3.619142
4.392917, 3.321858, 3.473640, 3.618480
4.386955, 3.321248, 3.473003, 3.617816
4.380992, 3.320638, 3.472364, 3.617151
4.375030, 3.320025, 3.471724, 3.616484
4.369068, 3.319411, 3.471082, 3.615815
4.363105, 3.318796, 3.470439, 3.615145
4.357143, 3.318179, 3.469794, 3.614473
4.351180, 3.317561, 3.469147, 3.613800
4.345218, 3.316941, 3.468499, 3.613125
4.339256, 3.316320, 3.467849, 3.612448
4.333293, 3.315697, 3.467198, 3.611769
4.327331, 3.315073, 3.466545, 3.611089
4.321369, 3.314447, 3.465891, 3.610408
4.315406, 3.313820, 3.465235, 3.609724
4.309444, 3.313191, 3.464577, 3.609039
4.303481, 3.312560, 3.463918, 3.608352
4.297519, 3.311928, 3.463257, 3.607664
4.291557, 3.311294, 3.462594, 3.606974
4.285594, 3.310659, 3.461930, 3.606282
4.279632, 3.310023, 3.461264, 3.605588
4.273669, 3.309384, 3.460597, 3.604893
4.267707, 3.308745, 3.459928, 3.604196
4.261745, 3.308103, 3.459257, 3.603497
4.255782, 3.307460, 3.458585, 3.602797
4.249820, 3.306815, 3.457911, 3.602095
4.243858, 3.306169, 3.457235, 3.601391
4.237895, 3.305521, 3.456557, 3.600685
4.231933, 3.304872, 3.455878, 3.599978
4.225970, 3.304221, 3.455197, 3.599268
4.220008, 3.303568, 3.454515, 3.598557
4.214046, 3.302914, 3.453831, 3.597845
4.208083, 3.302258, 3.453145, 3.597130
4.202121, 3.301600, 3.452457, 3.596414
4.196158, 3.300941, 3.451768, 3.595696
4.190196, 3.300280, 3.451077, 3.594976
4.184234, 3.299618, 3.450384, 3.594254
4.178271, 3.298953, 3.449689, 3.593531
4.172309, 3.298288, 3.448993, 3.592805
4.166347, 3.297620, 3.448295, 3.592078
4.160384, 3.296951, 3.447595, 3.591349
4.154422, 3.296280, 3.446893, 3.590618
4.148459, 3.295607, 3.446190, 3.589885
4.142497, 3.294933, 3.445485, 3.589151
4.136535, 3.294257, 3.444778, 3.588414
4.130572, 3.293579, 3.444069, 3.587676
4.124610, 3.292899, 3.443359, 3.586936
4.118647, 3.292218, 3.442646, 3.586194
4.112685, 3.291535, 3.441932, 3.585450
4.106723, 3.290850, 3.441216, 3.584704
4.100760, 3.290164, 3.440498, 3.583956
4.094798, 3.289476, 3.439778, 3.583206
4.088836, 3.288786, 3.439057, 3.582455
4.082873, 3.288094, 3.438333, 3.581701
4.076911, 3.287400, 3.437608, 3.580946
4.070948, 3.286705, 3.436881, 3.580188
4.064986, 3.286008, 3.436152, 3.579429
4.059024, 3.285309, 3.435421, 3.578668
4.053061, 3.284608, 3.434688, 3.577904
4.047099, 3.283905, 3.433954, 3.577139
4.041136, 3.283201, 3.433217, 3.576372
4.035174, 3.282495, 3.432479, 3.575602
4.029212, 3.281787, 3.431738, 3.574831
4.023249, 3.281077, 3.430996, 3.574058
4.017287, 3.280365, 3.430252, 3.573283
4.011325, 3.279652, 3.429506, 3.572505
4.005362, 3.278936, 3.428757, 3.571726
3.999400, 3.278219, 3.428007, 3.570945
3.993437, 3.277500, 3.427255, 3.570161
3.987475, 3.276779, 3.426501, 3.569376
3.981513, 3.276056, 3.425745, 3.568588
3.975550, 3.275331, 3.424987, 3.567799
3.969588, 3.274604, 3.424227, 3.567007
3.963625, 3.273875, 3.423465, 3.566213
3.957663, 3.273145, 3.422701, 3.565417
3.951701, 3.272412, 3.421935, 3.564619
3.945738, 3.271678, 3.421167, 3.563819
3.939776, 3.270941, 3.420397, 3.563017
3.933814, 3.270203, 3.419625, 3.562213
3.927851, 3.269462, 3.418851, 3.561406
3.921889, 3.268720, 3.418075, 3.560598
3.915926, 3.267976, 3.417296, 3.559787
3.909964, 3.267230, 3.416516, 3.558974
3.904002, 3.266481, 3.415733, 3.558159
3.898039, 3.265731, 3.414949, 3.557342
3.892077, 3.264979, 3.414162, 3.556522
3.886114, 3.264224, 3.413373, 3.555700
3.880152, 3.263468, 3.412583, 3.554877
3.874190, 3.262710, 3.411790, 3.554051
3.868227, 3.261949, 3.410994, 3.553222
3.862265, 3.261187, 3.410197, 3.552392
3.856303, 3.260422, 3.409398, 3.551559
3.850340, 3.259656, 3.408596, 3.550724
3.844378, 3.258887, 3.407792, 3.549887
3.838415, 3.258116, 3.406986, 3.549047
3.832453, 3.257344, 3.406178, 3.548205
3.826491, 3.256569, 3.405368, 3.547361
3.820528, 3.255792, 3.404555, 3.546515
3.814566, 3.255013, 3.403741, 3.545666
3.808603, 3.254231, 3.402924, 3.544815
3.802641, 3.253448, 3.402105, 3.543962
3.796679, 3.252662, 3.401283, 3.543106
3.790716, 3.251875, 3.400460, 3.542248
3.784754, 3.251085, 3.399634, 3.541388
3.778792, 3.250293, 3.398805, 3.540525
3.772829, 3.249499, 3.397975, 3.539660
3.766867, 3.248702, 3.397142, 3.538792
3.760904, 3.247904, 3.396307, 3.537923
3.754942, 3.247103, 3.395470, 3.537050
3.748980, 3.246300, 3.394630, 3.536176
3.743017, 3.245495, 3.393788, 3.535299
3.737055, 3.244687, 3.392944, 3.534419
3.731092, 3.243878, 3.392097, 3.533537
3.725130, 3.243066, 3.391248, 3.532653
3.719168, 3.242252, 3.390397, 3.531766
3.713205, 3.241435, 3.389543, 3.530876
3.707243, 3.240617, 3.388687, 3.529985
3.701281, 3.239796, 3.387828, 3.529090
3.695318, 3.238972, 3.386967, 3.528193
3.689356, 3.238147, 3.386104, 3.527294
3.683393, 3.237319, 3.385238, 3.526392
3.677431, 3.236488, 3.384370, 3.525488
3.671469, 3.235656, 3.383499, 3.524581
3.665506, 3.234821, 3.382626, 3.523671
3.659544, 3.233984, 3.381751, 3.522759
3.653581, 3.233144, 3.380873, 3.521845
3.647619, 3.232302, 3.379992, 3.520927
3.641657, 3.231457, 3.379109, 3.520008
3.635694, 3.230611, 3.378224, 3.519085
3.629732, 3.229761, 3.377336, 3.518160
3.623770, 3.228910, 3.376445, 3.517232
3.617807, 3.228056, 3.375552, 3.516302
3.611845, 3.227199, 3.374656, 3.515369
3.605882, 3.226340, 3.373758, 3.514433
3.599920, 3.225479, 3.372857, 3.513495
3.593958, 3.224615, 3.371954, 3.512554
3.587995, 3.223749, 3.371048, 3.511610
3.582033, 3.222880, 3.370140, 3.510664
3.576070, 3.222008, 3.369229, 3.509715
3.570108, 3.221135, 3.368315, 3.508763
3.564146, 3.220258, 3.367398, 3.507808
3.558183, 3.219379, 3.366479, 3.506851
3.552221, 3.218498, 3.365558, 3.505891
3.546259, 3.217614, 3.364633, 3.504928
3.540296, 3.216727, 3.363706, 3.503962
3.534334, 3.215838, 3.362776, 3.502994
3.528371, 3.214946, 3.361844, 3.502022
3.522409, 3.214052, 3.360909, 3.501048
3.516447, 3.213155, 3.359971, 3.500071
3.510484, 3.212256, 3.359030, 3.499091
3.504522, 3.211353, 3.358087, 3.498108
3.498559, 3.210449, 3.357140, 3.497123
3.492597, 3.209541, 3.356192, 3.496134
3.486635, 3.208631, 3.355240, 3.495143
3.480672, 3.207718, 3.354285, 3.494149
3.474710, 3.206803, 3.353328, 3.493151
3.468747, 3.205884, 3.352368, 3.492151
3.462785, 3.204963, 3.351405, 3.491148
3.456823, 3.204040, 3.350439, 3.490142
3.450860, 3.203113, 3.349470, 3.489133
3.444898, 3.202184, 3.348498, 3.488120
3.438936, 3.201252, 3.347524, 3.487105
3.432973, 3.200318, 3.346547, 3.486087
3.427011, 3.199380, 3.345566, 3.485066
3.421048, 3.198440, 3.344583, 3.484042
3.415086, 3.197497, 3.343597, 3.483014
3.409124, 3.196551, 3.342608, 3.481984
3.403161, 3.195602, 3.341616, 3.480951
3.397199, 3.194650, 3.340621, 3.479914
3.391236, 3.193696, 3.339622, 3.478874
3.385274, 3.192739, 3.338621, 3.477832
3.379312, 3.191778, 3.337617, 3.476786
3.373349, 3.190815, 3.336610, 3.475736
3.367387, 3.189849, 3.335600, 3.474684
3.361425, 3.188880, 3.334587, 3.473629
3.355462, 3.187908, 3.333570, 3.472570
3.349500, 3.186934, 3.332551, 3.471508
3.343537, 3.185956, 3.331529, 3.470443
3.337575, 3.184975, 3.330503, 3.469375
3.331613, 3.183991, 3.329474, 3.468303
3.325650, 3.183004, 3.328442, 3.467228
3.319688, 3.182014, 3.327407, 3.466150
3.313725, 3.181022, 3.326369, 3.465068
3.307763, 3.180026, 3.325327, 3.463983
3.301801, 3.179027, 3.324283, 3.462895
3.295838, 3.178025, 3.323235, 3.461804
3.289876, 3.177019, 3.322184, 3.460709
3.283914, 3.176011, 3.321130, 3.459610
3.277951, 3.175000, 3.320072, 3.458509
3.271989, 3.173985, 3.319011, 3.457404
3.266026, 3.172968, 3.317947, 3.456295
3.260064, 3.171947, 3.316880, 3.455183
3.254102, 3.170923, 3.315809, 3.454068
3.248139, 3.169896, 3.314735, 3.452949
3.242177, 3.168865, 3.313657, 3.451826
3.236214, 3.167832, 3.312576, 3.450700
3.230252, 3.166795, 3.311492, 3.449571
3.224290, 3.165755, 3.310404, 3.448438
3.218327, 3.164711, 3.309313, 3.447301
3.212365, 3.163665, 3.308219, 3.446161
3.206403, 3.162615, 3.307121, 3.445018
3.200440, 3.161561, 3.306019, 3.443870
3.194478, 3.160505, 3.304915, 3.442719
3.188515, 3.159445, 3.303806, 3.441565
3.182553, 3.158381, 3.302694, 3.440406
3.176591, 3.157315, 3.301579, 3.439244
3.170628, 3.156245, 3.300460, 3.438079
3.164666, 3.155171, 3.299337, 3.436909
3.158703, 3.154094, 3.298211, 3.435736
3.152741, 3.153014, 3.297081, 3.434560
3.146779, 3.151930, 3.295948, 3.433379
3.140816, 3.150843, 3.294811, 3.432195
3.134854, 3.149752, 3.293670, 3.431006
3.128892, 3.148658, 3.292526, 3.429814
3.122929, 3.147560, 3.291378, 3.428618
3.116967, 3.146458, 3.290227, 3.427419
3.111004, 3.145354, 3.289071, 3.426215
3.105042, 3.144245, 3.287912, 3.425008
3.099080, 3.143133, 3.286749, 3.423796
3.093117, 3.142017, 3.285582, 3.422581
3.087155, 3.140898, 3.284412, 3.421362
3.081192, 3.139775, 3.283238, 3.420138
3.075230, 3.138648, 3.282060, 3.418911
3.069268, 3.137518, 3.280878, 3.417680
3.063305, 3.136384, 3.279692, 3.416445
3.057343, 3.135246, 3.278502, 3.415205
3.051381, 3.134105, 3.277308, 3.413962
3.045418, 3.132960, 3.276111, 3.412715
3.039456, 3.131811, 3.274909, 3.411463
3.033493, 3.130658, 3.273704, 3.410207
3.027531, 3.129501, 3.272494, 3.408947
3.021569, 3.128341, 3.271281, 3.407683
3.015606, 3.127177, 3.270064, 3.406415
3.009644, 3.126008, 3.268842, 3.405143
3.003681, 3.124836, 3.267617, 3.403866
2.997719, 3.123661, 3.266387, 3.402585
2.991757, 3.122481, 3.265153, 3.401300
2.985794, 3.121297, 3.263915, 3.400010
2.979832, 3.120109, 3.262673, 3.398717
2.973870, 3.118917, 3.261427, 3.397418
2.967907, 3.117722, 3.260177, 3.396116
2.961945, 3.116522, 3.258922, 3.394809
2.955982, 3.115318, 3.257663, 3.393498
2.950020, 3.114110, 3.256400, 3.392182
2.944058, 3.112898, 3.255133, 3.390862
2.938095, 3.111682, 3.253861, 3.389537
2.932133, 3.110462, 3.252586, 3.388208
2.926170, 3.109238, 3.251305, 3.386875
2.920208, 3.108009, 3.250021, 3.385536
2.914246, 3.106777, 3.248732, 3.384194
2.908283, 3.105540, 3.247438, 3.382846
2.902321, 3.104299, 3.246141, 3.381495
2.896359, 3.103054, 3.244838, 3.380138
2.890396, 3.101804, 3.243532, 3.378777
2.884434, 3.100550, 3.242220, 3.377411
2.878471, 3.099292, 3.240905, 3.376040
2.872509, 3.098029, 3.239585, 3.374665
2.866547, 3.096762, 3.238260, 3.373285
2.860584, 3.095491, 3.236930, 3.371900
2.854622, 3.094215, 3.235596, 3.370511
2.848659, 3.092935, 3.234258, 3.369116
2.842697, 3.091651, 3.232914, 3.367717
2.836735, 3.090362, 3.231566, 3.366313
2.830772, 3.089068, 3.230214, 3.364904
2.824810, 3.087770, 3.228856, 3.363490
2.818848, 3.086467, 3.227494, 3.362071
2.812885, 3.085160, 3.226127, 3.360647
2.806923, 3.083848, 3.224756, 3.359218
2.800960, 3.082532, 3.223379, 3.357784
2.794998, 3.081211, 3.221998, 3.356345
2.789036, 3.079885, 3.220612, 3.354901
2.783073, 3.078555, 3.219220, 3.353452
2.777111, 3.077220, 3.217824, 3.351998
2.771148, 3.075880, 3.216423, 3.350538
2.765186, 3.074536, 3.215017, 3.349074
2.759224, 3.073186, 3.213606, 3.347604
2.753261, 3.071832, 3.212190, 3.346129
2.747299, 3.070473, 3.210769, 3.344648
2.741337, 3.069109, 3.209343, 3.343163
2.735374, 3.067740, 3.207912, 3.341672
2.729412, 3.066367, 3.206475, 3.340175
2.723449, 3.064988, 3.205034, 3.338673
2.717487, 3.063604, 3.203587, 3.337166
2.711525, 3.062216, 3.202135, 3.335654
2.705562, 3.060822, 3.200677, 3.334136
2.699600, 3.059424, 3.199215, 3.332612
2.693637, 3.058020, 3.197747, 3.331083
2.687675, 3.056611, 3.196274, 3.329548
2.681713, 3.055197, 3.194795, 3.328008
2.675750, 3.053778, 3.193311, 3.326462
2.669788, 3.052354, 3.191822, 3.324911
2.663826, 3.050924, 3.190327, 3.323354
2.657863, 3.049489, 3.188827, 3.321791
2.651901, 3.048049, 3.187321, 3.320222
2.645938, 3.046604, 3.185810, 3.318648
2.639976, 3.045153, 3.184293, 3.317068
2.634014, 3.043697, 3.182770, 3.315482
2.628051, 3.042236, 3.181242, 3.313890
2.622089, 3.040769, 3.179708, 3.312292
2.616126, 3.039297, 3.178168, 3.310688
2.610164, 3.037819, 3.176623, 3.309079
2.604202, 3.036336, 3.175072, 3.307463
2.598239, 3.034847, 3.173515, 3.305841
2.592277, 3.033353, 3.171953, 3.304213
2.586315, 3.031853, 3.170384, 3.302579
2.580352, 3.030347, 3.168810, 3.300939
2.574390, 3.028836, 3.167230, 3.299293
2.568427, 3.027319, 3.165643, 3.297641
2.562465, 3.025796, 3.164051, 3.295982
2.556503, 3.024268, 3.162453, 3.294317
2.550540, 3.022734, 3.160849, 3.292646
2.544578, 3.021194, 3.159238, 3.290969
2.538615, 3.019648, 3.157622, 3.289285
2.532653, 3.018096, 3.155999, 3.287594
2.526691, 3.016538, 3.154370, 3.285898
2.520728, 3.014975, 3.152735, 3.284194
2.514766, 3.013405, 3.151094, 3.282485
2.508804, 3.011830, 3.149446, 3.280768
2.502841, 3.010248, 3.147792, 3.279045
2.496879, 3.008660, 3.146132, 3.277316
2.490916, 3.007066, 3.144465, 3.275580
2.484954, 3.005466, 3.142792, 3.273837
2.478992, 3.003860, 3.141112, 3.272087
2.473029, 3.002247, 3.139426, 3.270330
2.467067, 3.000629, 3.137733, 3.268567
2.461104, 2.999004, 3.136034, 3.266797
2.455142, 2.997372, 3.134328, 3.265020
2.449180, 2.995734, 3.132616, 3.263236
2.443217, 2.994090, 3.130896, 3.261445
2.437255, 2.992440, 3.129170, 3.259647
2.431293, 2.990782, 3.127437, 3.257842
2.425330, 2.989119, 3.125698, 3.256030
2.419368, 2.987449, 3.123951, 3.254210
2.413405, 2.985772, 3.122198, 3.252384
2.407443, 2.984088, 3.120437, 3.250550
2.401481, 2.982398, 3.118670, 3.248709
2.395518, 2.980701, 3.116896, 3.246861
2.389556, 2.978998, 3.115114, 3.245005
2.383593, 2.977288, 3.113326, 3.243142
2.377631, 2.975570, 3.111530, 3.241271
2.371669, 2.973846, 3.109727, 3.239393
2.365706, 2.972115, 3.107917, 3.237508
2.359744, 2.970377, 3.106100, 3.235614
2.353782, 2.968632, 3.104275, 3.233714
2.347819, 2.966880, 3.102443, 3.231805
2.341857, 2.965121, 3.100604, 3.229889
2.335894, 2.963355, 3.098757, 3.227965
2.329932, 2.961582, 3.096902, 3.226033
2.323970, 2.959801, 3.095040, 3.224094
2.318007, 2.958013, 3.093171, 3.222146
2.312045, 2.956218, 3.091294, 3.220191
2.306082, 2.954415, 3.089409, 3.218227
2.300120, 2.952606, 3.087516, 3.216256
2.294158, 2.950788, 3.085616, 3.214276
2.288195, 2.948964, 3.083708, 3.212289
2.282233, 2.947131, 3.081792, 3.210293
2.276271, 2.945291, 3.079868, 3.208289
2.270308, 2.943444, 3.077936, 3.206276
2.264346, 2.941589, 3.075996, 3.204255
2.258383, 2.939726, 3.074048, 3.202226
2.252421, 2.937855, 3.072092, 3.200189
2.246459, 2.935977, 3.070128, 3.198142
2.240496, 2.934091, 3.068155, 3.196088
2.234534, 2.932196, 3.066174, 3.194024
2.228571, 2.930294, 3.064185, 3.191952
2.222609, 2.928384, 3.062188, 3.189872
2.216647, 2.926466, 3.060182, 3.187782
2.210684, 2.924540, 3.058168, 3.185684
2.204722, 2.922606, 3.056145, 3.183577
2.198760, 2.920663, 3.054114, 3.181461
2.192797, 2.918712, 3.052074, 3.179336
2.186835, 2.916753, 3.050025, 3.177202
2.180872, 2.914786, 3.047968, 3.175059
2.174910, 2.912810, 3.045902, 3.172907
2.168948, 2.910825, 3.043827, 3.170745
2.162985, 2.908833, 3.041743, 3.168574
2.157023, 2.906831, 3.039650, 3.166394
2.151060, 2.904821, 3.037548, 3.164205
2.145098, 2.902802, 3.035437, 3.162006
2.139136, 2.900775, 3.033317, 3.159797
2.133173, 2.898739, 3.031188, 3.157579
2.127211, 2.896694, 3.029050, 3.155352
2.121248, 2.894640, 3.026902, 3.153114
2.115286, 2.892577, 3.024745, 3.150867
2.109324, 2.890505, 3.022578, 3.148610
2.103361, 2.888424, 3.020402, 3.146343
2.097399, 2.886334, 3.018216, 3.144067
2.091437, 2.884235, 3.016021, 3.141780
2.085474, 2.882126, 3.013816, 3.139483
2.079512, 2.880008, 3.011602, 3.137176
2.073549, 2.877881, 3.009377, 3.134859
2.067587, 2.875745, 3.007143, 3.132532
2.061625, 2.873599, 3.004899, 3.130194
2.055662, 2.871443, 3.002645, 3.127846
2.049700, 2.869278, 3.000381, 3.125487
2.043737, 2.867103, 2.998106, 3.123118
2.037775, 2.864918, 2.995822, 3.120738
2.031813, 2.862724, 2.993527, 3.118348
2.025850, 2.860519, 2.991222, 3.115947
2.019888, 2.858305, 2.988907, 3.113535
2.013926, 2.856081, 2.986581, 3.111112
2.007963, 2.853846, 2.984244, 3.108678
2.002001, 2.851602, 2.981897, 3.106233
1.996038, 2.849346, 2.979538, 3.103775
1.990076, 2.847078, 2.977167, 3.101305
1.984114, 2.844800, 2.974785, 3.098824
1.978151, 2.842512, 2.972392, 3.096331
1.972189, 2.840213, 2.969988, 3.093827
1.966226, 2.837903, 2.967573, 3.091311
1.960264, 2.835583, 2.965147, 3.088784
1.954302, 2.833252, 2.962709, 3.086245
1.948339, 2.830911, 2.960261, 3.083694
1.942377, 2.828558, 2.957801, 3.081132
1.936415, 2.826195, 2.955329, 3.078557
1.930452, 2.823820, 2.952846, 3.075971
1.924490, 2.821435, 2.950352, 3.073372
1.918527, 2.819038, 2.947846, 3.070762
1.912565, 2.816630, 2.945328, 3.068139
1.906603, 2.814211, 2.942798, 3.065503
1.900640, 2.811780, 2.940256, 3.062856
1.894678, 2.809338, 2.937702, 3.060195
1.888715, 2.806884, 2.935137, 3.057523
1.882753, 2.804419, 2.932559, 3.054837
1.876791, 2.801942, 2.929968, 3.052139
1.870828, 2.799453, 2.927366, 3.049428
1.864866, 2.796952, 2.924751, 3.046704
1.858904, 2.794440, 2.922123, 3.043967
1.852941, 2.791915, 2.919483, 3.041217
1.846979, 2.789378, 2.916830, 3.038453
1.841016, 2.786829, 2.914165, 3.035677
1.835054, 2.784268, 2.911486, 3.032886
1.829092, 2.781694, 2.908795, 3.030083
1.823129, 2.779108, 2.906091, 3.027266
1.817167, 2.776509, 2.903373, 3.024435
1.811204, 2.773897, 2.900642, 3.021590
1.805242, 2.771273, 2.897898, 3.018732
1.799280, 2.768636, 2.895141, 3.015859
1.793317, 2.765986, 2.892370, 3.012973
1.787355, 2.763323, 2.889585, 3.010072
1.781393, 2.760647, 2.886787, 3.007157
1.775430, 2.757958, 2.883975, 3.004227
1.769468, 2.755255, 2.881148, 3.001283
1.763505, 2.752539, 2.878308, 2.998325
1.757543, 2.749810, 2.875454, 2.995352
1.751581, 2.747067, 2.872586, 2.992364
1.745618, 2.744310, 2.869703, 2.989361
1.739656, 2.741539, 2.866806, 2.986343
1.733693, 2.738755, 2.863894, 2.983310
1.727731, 2.735957, 2.860968, 2.980261
1.721769, 2.733144, 2.858027, 2.977198
1.715806, 2.730317, 2.855071, 2.974119
1.709844, 2.727476, 2.852100, 2.971024
1.703882, 2.724621, 2.849114, 2.967914
1.697919, 2.721751, 2.846113, 2.964787
1.691957, 2.718867, 2.843097, 2.961645
1.685994, 2.715967, 2.840065, 2.958487
1.680032, 2.713053, 2.837018, 2.955313
1.674070, 2.710124, 2.833955, 2.952122
1.668107, 2.707180, 2.830877, 2.948915
1.662145, 2.704221, 2.827782, 2.945692
1.656182, 2.701246, 2.824672, 2.942452
1.650220, 2.698256, 2.821545, 2.939195
1.644258, 2.695251, 2.818402, 2.935921
1.638295, 2.692230, 2.815243, 2.932630
1.632333, 2.689193, 2.812068, 2.929322
1.626371, 2.686140, 2.808876, 2.925997
1.620408, 2.683072, 2.805667, 2.922654
1.614446, 2.679987, 2.802441, 2.919294
1.608483, 2.676886, 2.799198, 2.915916
1.602521, 2.673769, 2.795939, 2.912521
1.596559, 2.670635, 2.792662, 2.909107
1.590596, 2.667484, 2.789367, 2.905675
1.584634, 2.664317, 2.786055, 2.902225
1.578671, 2.661133, 2.782726, 2.898757
1.572709, 2.657932, 2.779379, 2.895270
1.566747, 2.654714, 2.776014, 2.891765
1.560784, 2.651479, 2.772630, 2.888241
1.554822, 2.648226, 2.769229, 2.884697
1.548860, 2.644956, 2.765810, 2.881135
1.542897, 2.641668, 2.762371, 2.877554
1.536935, 2.638363, 2.758915, 2.873953
1.530972, 2.635039, 2.755439, 2.870333
1.525010, 2.631697, 2.751945, 2.866693
1.519048, 2.628338, 2.748432, 2.863033
1.513085, 2.624959, 2.744899, 2.859353
1.507123, 2.621563, 2.741347, 2.855653
1.501160, 2.618147, 2.737776, 2.851933
1.495198, 2.614713, 2.734185, 2.848192
1.489236, 2.611260, 2.730574, 2.844431
1.483273, 2.607788, 2.726943, 2.840649
1.477311, 2.604297, 2.723293, 2.836845
1.471349, 2.600786, 2.719621, 2.833021
1.465386, 2.597256, 2.715930, 2.829176
1.459424, 2.593706, 2.712218, 2.825309
1.453461, 2.590136, 2.708485, 2.821420
1.447499, 2.586547, 2.704731, 2.817510
1.441537, 2.582937, 2.700956, 2.813578
1.435574, 2.579306, 2.697160, 2.809623
1.429612, 2.575656, 2.693343, 2.805647
1.423649, 2.571984, 2.689503, 2.801647
1.417687, 2.568292, 2.685642, 2.797625
1.411725, 2.564579, 2.681759, 2.793581
1.405762, 2.560844, 2.677854, 2.789513
1.399800, 2.557089, 2.673927, 2.785422
1.393838, 2.553311, 2.669977, 2.781307
1.387875, 2.549512, 2.666005, 2.777169
1.381913, 2.545692, 2.662009, 2.773007
1.375950, 2.541849, 2.657991, 2.768821
1.369988, 2.537984, 2.653949, 2.764611
1.364026, 2.534096, 2.649884, 2.760376
1.358063, 2.530186, 2.645796, 2.756117
1.352101, 2.526254, 2.641683, 2.751833
1.346138, 2.522298, 2.637547, 2.747524
1.340176, 2.518319, 2.633386, 2.743190
1.334214, 2.514317, 2.629201, 2.738831
1.328251, 2.510291, 2.624992, 2.734446
1.322289, 2.506242, 2.620757, 2.730035
1.316327, 2.502169, 2.616498, 2.725598
1.310364, 2.498071, 2.612213, 2.721134
1.304402, 2.493950, 2.607903, 2.716645
1.298439, 2.489803, 2.603567, 2.712128
1.292477, 2.485632, 2.599206, 2.707585
1.286515, 2.481436, 2.594818, 2.703014
1.280552, 2.477215, 2.590404, 2.698416
1.274590, 2.472969, 2.585964, 2.693791
1.268627, 2.468697, 2.581497, 2.689137
1.262665, 2.464399, 2.577003, 2.684456
1.256703, 2.460076, 2.572481, 2.679746
1.250740, 2.455726, 2.567933, 2.675008
1.244778, 2.451349, 2.563357, 2.670241
1.238816, 2.446946, 2.558752, 2.665444
1.232853, 2.442517, 2.554120, 2.660619
1.226891, 2.438060, 2.549459, 2.655764
1.220928, 2.433575, 2.544770, 2.650879
1.214966, 2.429063, 2.540052, 2.645965
1.209004, 2.424524, 2.535305, 2.641020
1.203041, 2.419956, 2.530529, 2.636044
1.197079, 2.415360, 2.525723, 2.631038
1.191116, 2.410736, 2.520887, 2.626000
1.185154, 2.406082, 2.516021, 2.620931
1.179192, 2.401400, 2.511125, 2.615831
1.173229, 2.396689, 2.506198, 2.610699
1.167267, 2.391948, 2.501241, 2.605535
1.161305, 2.387177, 2.496252, 2.600338
1.155342, 2.382376, 2.491232, 2.595108
1.149380, 2.377545, 2.486180, 2.589846
1.143417, 2.372684, 2.481096, 2.584550
1.137455, 2.367791, 2.475980, 2.579221
1.131493, 2.362868, 2.470832, 2.573858
1.125530, 2.357913, 2.465651, 2.568461
1.119568, 2.352927, 2.460437, 2.563029
1.113605, 2.347908, 2.455189, 2.557563
1.107643, 2.342858, 2.449908, 2.552062
1.101681, 2.337775, 2.444593, 2.546525
1.095718, 2.332660, 2.439244, 2.540953
1.089756, 2.327512, 2.433860, 2.535345
1.083794, 2.322330, 2.428442, 2.529700
1.077831, 2.317115, 2.422988, 2.524019
1.071869, 2.311866, 2.417499, 2.518302
1.065906, 2.306582, 2.411975, 2.512547
1.059944, 2.301265, 2.406414, 2.506754
1.053982, 2.295912, 2.400817, 2.500924
1.048019, 2.290525, 2.395184, 2.495055
1.042057, 2.285102, 2.389513, 2.489149
1.036094, 2.279644, 2.383806, 2.483203
1.030132, 2.274150, 2.378060, 2.477218
1.024170, 2.268619, 2.372277, 2.471194
1.018207, 2.263052, 2.366456, 2.465129
1.012245, 2.257448, 2.360595, 2.459025
1.006283, 2.251807, 2.354697, 2.452880
1.000320, 2.246128, 2.348758, 2.446694
0.994358, 2.240412, 2.342781, 2.440467
0.988395, 2.234657, 2.336763, 2.434199
0.982433, 2.228864, 2.330705, 2.427888
0.976471, 2.223032, 2.324607, 2.421536
0.970508, 2.217161, 2.318467, 2.415140
0.964546, 2.211250, 2.312287, 2.408702
0.958583, 2.205300, 2.306064, 2.402220
0.952621, 2.199309, 2.299800, 2.395694
0.946659, 2.193278, 2.293493, 2.389125
0.940696, 2.187206, 2.287144, 2.382511
0.934734, 2.181093, 2.280751, 2.375852
0.928772, 2.174938, 2.274315, 2.369147
0.922809, 2.168741, 2.267836, 2.362397
0.916847, 2.162502, 2.261312, 2.355601
0.910884, 2.156221, 2.254743, 2.348759
0.904922, 2.149897, 2.248130, 2.341870
0.898960, 2.143529, 2.241471, 2.334933
0.892997, 2.137117, 2.234767, 2.327949
0.887035, 2.130662, 2.228016, 2.320917
0.881072, 2.124162, 2.221219, 2.313837
0.875110, 2.117617, 2.214376, 2.306708
0.869148, 2.111028, 2.207485, 2.299530
0.863185, 2.104392, 2.200546, 2.292302
0.857223, 2.097711, 2.193560, 2.285024
0.851261, 2.090984, 2.186525, 2.277696
0.845298, 2.084210, 2.179441, 2.270317
0.839336, 2.077389, 2.172309, 2.262887
0.833373, 2.070520, 2.165126, 2.255406
0.827411, 2.063604, 2.157894, 2.247872
0.821449, 2.056640, 2.150612, 2.240286
0.815486, 2.049627, 2.143279, 2.232647
0.809524, 2.042566, 2.135895, 2.224955
0.803561, 2.035455, 2.128459, 2.217209
0.797599, 2.028294, 2.120971, 2.209409
0.791637, 2.021084, 2.113432, 2.201555
0.785674, 2.013823, 2.105839, 2.193646
0.779712, 2.006512, 2.098194, 2.185682
0.773749, 1.999149, 2.090495, 2.177662
0.767787, 1.991735, 2.082742, 2.169586
0.761825, 1.984270, 2.074935, 2.161453
0.755862, 1.976752, 2.067073, 2.153264
0.749900, 1.969181, 2.059157, 2.145017
0.743938, 1.961558, 2.051185, 2.136713
0.737975, 1.953881, 2.043158, 2.128351
0.732013, 1.946151, 2.035074, 2.119930
0.726050, 1.938366, 2.026934, 2.111451
0.720088, 1.930528, 2.018737, 2.102912
0.714126, 1.922634, 2.010483, 2.094314
0.708163, 1.914686, 2.002172, 2.085656
0.702201, 1.906682, 1.993803, 2.076938
0.696238, 1.898623, 1.985375, 2.068159
0.690276, 1.890508, 1.976889, 2.059319
0.684314, 1.882337, 1.968344, 2.050418
0.678351, 1.874109, 1.959740, 2.041456
0.672389, 1.865824, 1.951077, 2.032431
0.666427, 1.857482, 1.942354, 2.023344
0.660464, 1.849082, 1.933571, 2.014195
0.654502, 1.840625, 1.924727, 2.004982
0.648539, 1.832110, 1.915823, 1.995707
0.642577, 1.823537, 1.906858, 1.986368
0.636615, 1.814906, 1.897832, 1.976966
0.630652, 1.806215, 1.888745, 1.967500
0.624690, 1.797466, 1.879596, 1.957970
0.618727, 1.788659, 1.870386, 1.948375
0.612765, 1.779792, 1.861114, 1.938717
0.606803, 1.770865, 1.851780, 1.928993
0.600840, 1.761880, 1.842383, 1.919205
0.594878, 1.752834, 1.832925, 1.909352
0.588916, 1.743730, 1.823404, 1.899434
0.582953, 1.734565, 1.813821, 1.889452
0.576991, 1.725341, 1.804176, 1.879404
0.571028, 1.716058, 1.794468, 1.869291
0.565066, 1.706714, 1.784697, 1.859114
0.559104, 1.697311, 1.774865, 1.848871
0.553141, 1.687849, 1.764970, 1.838564
0.547179, 1.678327, 1.755013, 1.828192
0.541216, 1.668746, 1.744995, 1.817755
0.535254, 1.659106, 1.734914, 1.807255
0.529292, 1.649408, 1.724772, 1.796690
0.523329, 1.639650, 1.714569, 1.786062
0.517367, 1.629835, 1.704306, 1.775370
0.511405, 1.619962, 1.693981, 1.764615
0.505442, 1.610032, 1.683597, 1.753798
0.499480, 1.600044, 1.673154, 1.742919
0.493517, 1.590001, 1.662651, 1.731979
0.487555, 1.579902, 1.652091, 1.720978
0.481593, 1.569748, 1.641473, 1.709917
0.475630, 1.559539, 1.630798, 1.698797
0.469668, 1.549277, 1.620067, 1.687619
0.463705, 1.538963, 1.609281, 1.676383
0.457743, 1.528597, 1.598442, 1.665092
0.451781, 1.518180, 1.587549, 1.653745
0.445818, 1.507715, 1.576605, 1.642345
0.439856, 1.497201, 1.565611, 1.630892
0.433894, 1.486640, 1.554568, 1.619389
0.427931, 1.476035, 1.543478, 1.607836
0.421969, 1.465385, 1.532342, 1.596236
0.416006, 1.454694, 1.521162, 1.584590
0.410044, 1.443963, 1.509941, 1.572901
0.404082, 1.433194, 1.498679, 1.561170
0.398119, 1.422389, 1.487381, 1.549400
0.392157, 1.411550, 1.476047, 1.537593
0.386194, 1.400681, 1.464680, 1.525753
0.380232, 1.389782, 1.453284, 1.513882
0.374270, 1.378859, 1.441862, 1.501983
0.368307, 1.367912, 1.430415, 1.490059
0.362345, 1.356947, 1.418949, 1.478114
0.356383, 1.345966, 1.407465, 1.466152
0.350420, 1.334972, 1.395970, 1.454177
0.344458, 1.323971, 1.384465, 1.442193
0.338495, 1.312965, 1.372957, 1.430205
0.332533, 1.301960, 1.361450, 1.418218
0.326571, 1.290961, 1.349948, 1.406237
0.320608, 1.279973, 1.338457, 1.394267
0.314646, 1.269001, 1.326984, 1.382315
0.308683, 1.258050, 1.315533, 1.370387
0.302721, 1.247129, 1.304112, 1.358490
0.296759, 1.236242, 1.292728, 1.346631
0.290796, 1.225397, 1.281388, 1.334818
0.284834, 1.214602, 1.270099, 1.323058
0.278872, 1.203864, 1.258871, 1.311362
0.272909, 1.193193, 1.247712, 1.299738
0.266947, 1.182597, 1.236632, 1.288196
0.260984, 1.172085, 1.225640, 1.276746
0.255022, 1.161669, 1.214748, 1.265400
0.249060, 1.151359, 1.203967, 1.254169
0.243097, 1.141166, 1.193308, 1.243066
0.237135, 1.131103, 1.182785, 1.232103
0.231172, 1.121181, 1.172411, 1.221296
0.225210, 1.111416, 1.162199, 1.210659
0.219248, 1.101821, 1.152165, 1.200207
0.213285, 1.092410, 1.142324, 1.189956
0.207323, 1.083199, 1.132693, 1.179923
0.201361, 1.074206, 1.123288, 1.170126
0.195398, 1.065445, 1.114128, 1.160583
0.189436, 1.056936, 1.105229, 1.151314
0.183473, 1.048695, 1.096612, 1.142337
0.177511, 1.040741, 1.088294, 1.133673
0.171549, 1.033092, 1.080296, 1.125341
0.165586, 1.025766, 1.072636, 1.117361
0.159624, 1.018782, 1.065333, 1.109754
0.153661, 1.012157, 1.058405, 1.102537
0.147699, 1.005907, 1.051869, 1.095729
0.141737, 1.000047, 1.045741, 1.089345
0.135774, 0.994589, 1.040034, 1.083400
0.129812, 0.989544, 1.034759, 1.077905
0.123850, 0.984919, 1.029922, 1.072867
0.117887, 0.980717, 1.025528, 1.068289
0.111925, 0.976935, 1.021573, 1.064170
0.105962, 0.973568, 1.018052, 1.060502
0.100000, 0.970603, 1.014952, 1.057272
0.099810, 0.970515, 1.014859, 1.057176
0.099619, 0.970427, 1.014768, 1.057080
0.099429, 0.970339, 1.014676, 1.056985
0.099238, 0.970252, 1.014585, 1.056890
0.099048, 0.970166, 1.014494, 1.056796
0.098858, 0.970079, 1.014404, 1.056702
0.098667, 0.969993, 1.014314, 1.056608
0.098477, 0.969908, 1.014225, 1.056515
0.098287, 0.969823, 1.014136, 1.056422
0.098096, 0.969738, 1.014047, 1.056330
0.097906, 0.969654, 1.013959, 1.056238
0.097715, 0.969570, 1.013871, 1.056147
0.097525, 0.969486, 1.013784, 1.056055
0.097335, 0.969403, 1.013697, 1.055965
0.097144, 0.969320, 1.013610, 1.055875
0.096954, 0.969238, 1.013524, 1.055785
0.096764, 0.969156, 1.013438, 1.055695
0.096573, 0.969074, 1.013353, 1.055606
0.096383, 0.968993, 1.013268, 1.055518
0.096192, 0.968912, 1.013183, 1.055430
0.096002, 0.968831, 1.013099, 1.055342
0.095812, 0.968751, 1.013015, 1.055255
0.095621, 0.968671, 1.012932, 1.055168
0.095431, 0.968592, 1.012849, 1.055081
0.095240, 0.968513, 1.012766, 1.054995
0.095050, 0.968434, 1.012684, 1.054909
0.094860, 0.968356, 1.012602, 1.054824
0.094669, 0.968278, 1.012520, 1.054739
0.094479, 0.968200, 1.012439, 1.054655
0.094289, 0.968123, 1.012359, 1.054571
0.094098, 0.968046, 1.012278, 1.054487
0.093908, 0.967970, 1.012198, 1.054404
0.093717, 0.967894, 1.012119, 1.054321
0.093527, 0.967818, 1.012040, 1.054238
0.093337, 0.967743, 1.011961, 1.054156
0.093146, 0.967668, 1.011882, 1.054075
0.092956, 0.967593, 1.011804, 1.053993
0.092766, 0.967519, 1.011727, 1.053913
0.092575, 0.967445, 1.011649, 1.053832
0.092385, 0.967371, 1.011572, 1.053752
0.092194, 0.967298, 1.011496, 1.053672
0.092004, 0.967225, 1.011420, 1.053593
0.091814, 0.967153, 1.011344, 1.053514
0.091623, 0.967081, 1.011269, 1.053435
0.091433, 0.967009, 1.011194, 1.053357
0.091242, 0.966938, 1.011119, 1.053280
0.091052, 0.966867, 1.011045, 1.053202
0.090862, 0.966796, 1.010971, 1.053125
0.090671, 0.966726, 1.010897, 1.053049
0.090481, 0.966656, 1.010824, 1.052972
0.090291, 0.966586, 1.010751, 1.052897
0.090100, 0.966517, 1.010679, 1.052821
0.089910, 0.966448, 1.010607, 1.052746
0.089719, 0.966379, 1.010535, 1.052671
0.089529, 0.966311, 1.010464, 1.052597
0.089339, 0.966243, 1.010393, 1.052523
0.089148, 0.966176, 1.010322, 1.052450
0.088958, 0.966109, 1.010252, 1.052376
0.088768, 0.966042, 1.010182, 1.052304
0.088577, 0.965975, 1.010113, 1.052231
0.088387, 0.965909, 1.010044, 1.052159
0.088196, 0.965843, 1.009975, 1.052088
0.088006, 0.965778, 1.009906, 1.052016
0.087816, 0.965713, 1.009838, 1.051945
0.087625, 0.965648, 1.009770, 1.051875
0.087435, 0.965584, 1.009703, 1.051804
0.087244, 0.965519, 1.009636, 1.051735
0.087054, 0.965456, 1.009569, 1.051665
0.086864, 0.965392, 1.009503, 1.051596
0.086673, 0.965329, 1.009437, 1.051527
0.086483, 0.965266, 1.009371, 1.051459
0.086293, 0.965204, 1.009306, 1.051391
0.086102, 0.965142, 1.009241, 1.051323
0.085912, 0.965080, 1.009176, 1.051256
0.085721, 0.965018, 1.009112, 1.051189
0.085531, 0.964957, 1.009048, 1.051122
0.085341, 0.964897, 1.008985, 1.051056
0.085150, 0.964836, 1.008921, 1.050990
0.084960, 0.964776, 1.008858, 1.050925
0.084770, 0.964716, 1.008796, 1.050860
0.084579, 0.964657, 1.008734, 1.050795
0.084389, 0.964597, 1.008672, 1.050730
0.084198, 0.964538, 1.008610, 1.050666
0.084008, 0.964480, 1.008549, 1.050602
0.083818, 0.964422, 1.008488, 1.050539
0.083627, 0.964364, 1.008427, 1.050476
0.083437, 0.964306, 1.008367, 1.050413
0.083246, 0.964249, 1.008307, 1.050351
0.083056, 0.964192, 1.008248, 1.050289
0.082866, 0.964135, 1.008188, 1.050227
0.082675, 0.964079, 1.008130, 1.050165
0.082485, 0.964023, 1.008071, 1.050104
0.082295, 0.963967, 1.008013, 1.050044
0.082104, 0.963912, 1.007955, 1.049983
0.081914, 0.963856, 1.007897, 1.049923
0.081723, 0.963802, 1.007840, 1.049863
0.081533, 0.963747, 1.007783, 1.049804
0.081343, 0.963693, 1.007726, 1.049745
0.081152, 0.963639, 1.007670, 1.049686
0.080962, 0.963585, 1.007614, 1.049628
0.080772, 0.963532, 1.007558, 1.049570
0.080581, 0.963479, 1.007502, 1.049512
0.080391, 0.963426, 1.007447, 1.049455
0.080200, 0.963374, 1.007392, 1.049398
0.080010, 0.963322, 1.007338, 1.049341
0.079820, 0.963270, 1.007284, 1.049284
0.079629, 0.963218, 1.007230, 1.049228
0.079439, 0.963167, 1.007176, 1.049172
0.079248, 0.963116, 1.007123, 1.049117
0.079058, 0.963066, 1.007070, 1.049062
0.078868, 0.963015, 1.007017, 1.049007
0.078677, 0.962965, 1.006965, 1.048952
0.078487, 0.962915, 1.006913, 1.048898
0.078297, 0.962866, 1.006861, 1.048844
0.078106, 0.962817, 1.006810, 1.048790
0.077916, 0.962768, 1.006758, 1.048737
0.077725, 0.962719, 1.006708, 1.048684
0.077535, 0.962671, 1.006657, 1.048631
0.077345, 0.962622, 1.006607, 1.048579
0.077154, 0.962575, 1.006557, 1.048527
0.076964, 0.962527, 1.006507, 1.048475
0.076774, 0.962480, 1.006457, 1.048424
0.076583, 0.962433, 1.006408, 1.048372
0.076393, 0.962386, 1.006359, 1.048322
0.076202, 0.962340, 1.006311, 1.048271
0.076012, 0.962293, 1.006263, 1.048221
0.075822, 0.962248, 1.006215, 1.048171
0.075631, 0.962202, 1.006167, 1.048121
0.075441, 0.962157, 1.006119, 1.048071
0.075251, 0.962111, 1.006072, 1.048022
0.075060, 0.962067, 1.006025, 1.047973
0.074870, 0.962022, 1.005979, 1.047925
0.074679, 0.961978, 1.005932, 1.047877
0.074489, 0.961934, 1.005886, 1.047829
0.074299, 0.961890, 1.005841, 1.047781
0.074108, 0.961846, 1.005795, 1.047734
0.073918, 0.961803, 1.005750, 1.047686
0.073727, 0.961760, 1.005705, 1.047640
0.073537, 0.961717, 1.005660, 1.047593
0.073347, 0.961675, 1.005616, 1.047547
0.073156, 0.961633, 1.005571, 1.047501
0.072966, 0.961591, 1.005528, 1.047455
0.072776, 0.961549, 1.005484, 1.047409
0.072585, 0.961507, 1.005441, 1.047364
0.072395, 0.961466, 1.005397, 1.047319
0.072204, 0.961425, 1.005355, 1.047275
0.072014, 0.961384, 1.005312, 1.047230
0.071824, 0.961344, 1.005270, 1.047186
0.071633, 0.961304, 1.005227, 1.047142
0.071443, 0.961264, 1.005186, 1.047099
0.071253, 0.961224, 1.005144, 1.047055
0.071062, 0.961184, 1.005103, 1.047012
0.070872, 0.961145, 1.005062, 1.046970
0.070681, 0.961106, 1.005021, 1.046927
0.070491, 0.961067, 1.004980, 1.046885
0.070301, 0.961029, 1.004940, 1.046843
0.070110, 0.960990, 1.004900, 1.046801
0.069920, 0.960952, 1.004860, 1.046760
0.069729, 0.960914, 1.004820, 1.046718
0.069539, 0.960877, 1.004781, 1.046677
0.069349, 0.960839, 1.004742, 1.046637
0.069158, 0.960802, 1.004703, 1.046596
0.068968, 0.960765, 1.004664, 1.046556
0.068778, 0.960728, 1.004626, 1.046516
0.068587, 0.960692, 1.004588, 1.046476
0.068397, 0.960656, 1.004550, 1.046437
0.068206, 0.960620, 1.004512, 1.046397
0.068016, 0.960584, 1.004475, 1.046358
0.067826, 0.960548, 1.004438, 1.046320
0.067635, 0.960513, 1.004401, 1.046281
0.067445, 0.960478, 1.004364, 1.046243
0.067255, 0.960443, 1.004327, 1.046205
0.067064, 0.960408, 1.004291, 1.046167
0.066874, 0.960374, 1.004255, 1.046129
0.066683, 0.960339, 1.004219, 1.046092
0.066493, 0.960305, 1.004184, 1.046055
0.066303, 0.960271, 1.004148, 1.046018
0.066112, 0.960238, 1.004113, 1.045981
0.065922, 0.960204, 1.004078, 1.045945
0.065731, 0.960171, 1.004043, 1.045909
0.065541, 0.960138, 1.004009, 1.045873
0.065351, 0.960105, 1.003975, 1.045837
0.065160, 0.960073, 1.003941, 1.045802
0.064970, 0.960040, 1.003907, 1.045766
0.064780, 0.960008, 1.003873, 1.045731
0.064589, 0.959976, 1.003840, 1.045697
0.064399, 0.959945, 1.003806, 1.045662
0.064208, 0.959913, 1.003773, 1.045628
0.064018, 0.959882, 1.003741, 1.045593
0.063828, 0.959851, 1.003708, 1.045560
0.063637, 0.959820, 1.003676, 1.045526
0.063447, 0.959789, 1.003643, 1.045492
0.063257, 0.959758, 1.003612, 1.045459
0.063066, 0.959728, 1.003580, 1.045426
0.062876, 0.959698, 1.003548, 1.045393
0.062685, 0.959668, 1.003517, 1.045360
0.062495, 0.959638, 1.003486, 1.045328
0.062305, 0.959608, 1.003455, 1.045296
0.062114, 0.959579, 1.003424, 1.045264
0.061924, 0.959550, 1.003393, 1.045232
0.061733, 0.959521, 1.003363, 1.045200
0.061543, 0.959492, 1.003333, 1.045169
0.061353, 0.959463, 1.003303, 1.045138
0.061162, 0.959435, 1.003273, 1.045107
0.060972, 0.959406, 1.003244, 1.045076
0.060782, 0.959378, 1.003214, 1.045045
0.060591, 0.959350, 1.003185, 1.045015
0.060401, 0.959323, 1.003156, 1.044985
0.060210, 0.959295, 1.003127, 1.044955
0.060020, 0.959268, 1.003099, 1.044925
0.059830, 0.959241, 1.003070, 1.044895
0.059639, 0.959214, 1.003042, 1.044866
0.059449, 0.959187, 1.003014, 1.044836
0.059259, 0.959160, 1.002986, 1.044807
0.059068, 0.959134, 1.002958, 1.044779
0.058878, 0.959107, 1.002931, 1.044750
0.058687, 0.959081, 1.002904, 1.044721
0.058497, 0.959055, 1.002876, 1.044693
0.058307, 0.959029, 1.002849, 1.044665
0.058116, 0.959004, 1.002823, 1.044637
0.057926, 0.958978, 1.002796, 1.044609
0.057735, 0.958953, 1.002770, 1.044582
0.057545, 0.958928, 1.002743, 1.044555
0.057355, 0.958903, 1.002717, 1.044527
0.057164, 0.958878, 1.002691, 1.044500
0.056974, 0.958854, 1.002666, 1.044474
0.056784, 0.958829, 1.002640, 1.044447
0.056593, 0.958805, 1.002615, 1.044421
0.056403, 0.958781, 1.002589, 1.044394
0.056212, 0.958757, 1.002564, 1.044368
0.056022, 0.958733, 1.002539, 1.044342
0.055832, 0.958709, 1.002515, 1.044316
0.055641, 0.958686, 1.002490, 1.044291
0.055451, 0.958663, 1.002466, 1.044266
0.055261, 0.958639, 1.002442, 1.044240
0.055070, 0.958616, 1.002418, 1.044215
0.054880, 0.958594, 1.002394, 1.044190
0.054689, 0.958571, 1.002370, 1.044166
0.054499, 0.958548, 1.002346, 1.044141
0.054309, 0.958526, 1.002323, 1.044117
0.054118, 0.958504, 1.002300, 1.044093
0.053928, 0.958482, 1.002277, 1.044068
0.053737, 0.958460, 1.002254, 1.044045
0.053547, 0.958438, 1.002231, 1.044021
0.053357, 0.958416, 1.002208, 1.043997
0.053166, 0.958395, 1.002186, 1.043974
0.052976, 0.958374, 1.002164, 1.043951
0.052786, 0.958352, 1.002141, 1.043928
0.052595, 0.958331, 1.002119, 1.043905
0.052405, 0.958310, 1.002098, 1.043882
0.052214, 0.958290, 1.002076, 1.043859
0.052024, 0.958269, 1.002054, 1.043837
0.051834, 0.958249, 1.002033, 1.043815
0.051643, 0.958228, 1.002012, 1.043793
0.051453, 0.958208, 1.001991, 1.043771
0.051263, 0.958188, 1.001970, 1.043749
0.051072, 0.958168, 1.001949, 1.043727
0.050882, 0.958149, 1.001928, 1.043706
0.050691, 0.958129, 1.001908, 1.043684
0.050501, 0.958110, 1.001888, 1.043663
0.050311, 0.958090, 1.001867, 1.043642
0.050120, 0.958071, 1.001847, 1.043621
0.049930, 0.958052, 1.001827, 1.043600
0.049739, 0.958033, 1.001808, 1.043580
0.049549, 0.958014, 1.001788, 1.043559
0.049359, 0.957996, 1.001768, 1.043539
0.049168, 0.957977, 1.001749, 1.043519
0.048978, 0.957959, 1.001730, 1.043499
0.048788, 0.957941, 1.001711, 1.043479
0.048597, 0.957923, 1.001692, 1.043459
0.048407, 0.957905, 1.001673, 1.043440
0.048216, 0.957887, 1.001655, 1.043420
0.048026, 0.957869, 1.001636, 1.043401
0.047836, 0.957851, 1.001618, 1.043382
0.047645, 0.957834, 1.001599, 1.043363
0.047455, 0.957817, 1.001581, 1.043344
0.047265, 0.957800, 1.001563, 1.043325
0.047074, 0.957782, 1.001545, 1.043307
0.046884, 0.957766, 1.001528, 1.043288
0.046693, 0.957749, 1.001510, 1.043270
0.046503, 0.957732, 1.001493, 1.043252
0.046313, 0.957716, 1.001475, 1.043234
0.046122, 0.957699, 1.001458, 1.043216
0.045932, 0.957683, 1.001441, 1.043198
0.045741, 0.957667, 1.001424, 1.043181
0.045551, 0.957651, 1.001408, 1.043163
0.045361, 0.957635, 1.001391, 1.043146
0.045170, 0.957619, 1.001374, 1.043129
0.044980, 0.957603, 1.001358, 1.043112
0.044790, 0.957588, 1.001342, 1.043095
0.044599, 0.957572, 1.001326, 1.043078
0.044409, 0.957557, 1.001310, 1.043061
0.044218, 0.957542, 1.001294, 1.043045
0.044028, 0.957527, 1.001278, 1.043028
0.043838, 0.957512, 1.001262, 1.043012
0.043647, 0.957497, 1.001247, 1.042996
0.043457, 0.957482, 1.001231, 1.042980
0.043267, 0.957467, 1.001216, 1.042964
0.043076, 0.957453, 1.001201, 1.042948
0.042886, 0.957439, 1.001186, 1.042932
0.042695, 0.957424, 1.001171, 1.042917
0.042505, 0.957410, 1.001156, 1.042901
0.042315, 0.957396, 1.001142, 1.042886
0.042124, 0.957382, 1.001127, 1.042871
0.041934, 0.957368, 1.001113, 1.042856
0.041743, 0.957355, 1.001098, 1.042841
0.041553, 0.957341, 1.001084, 1.042826
0.041363, 0.957328, 1.001070, 1.042811
0.041172, 0.957314, 1.001056, 1.042797
0.040982, 0.957301, 1.001042, 1.042783
0.040792, 0.957288, 1.001028, 1.042768
0.040601, 0.957275, 1.001015, 1.042754
0.040411, 0.957262, 1.001001, 1.042740
0.040220, 0.957249, 1.000988, 1.042726
0.040030, 0.957237, 1.000975, 1.042712
0.039840, 0.957224, 1.000962, 1.042699
0.039649, 0.957212, 1.000949, 1.042685
0.039459, 0.957199, 1.000936, 1.042672
0.039269, 0.957187, 1.000923, 1.042658
0.039078, 0.957175, 1.000910, 1.042645
0.038888, 0.957163, 1.000898, 1.042632
0.038697, 0.957151, 1.000885, 1.042619
0.038507, 0.957139, 1.000873, 1.042606
0.038317, 0.957127, 1.000860, 1.042593
0.038126, 0.957116, 1.000848, 1.042581
0.037936, 0.957104, 1.000836, 1.042568
0.037745, 0.957093, 1.000824, 1.042556
0.037555, 0.957082, 1.000813, 1.042543
0.037365, 0.957070, 1.000801, 1.042531
0.037174, 0.957059, 1.000789, 1.042519
0.036984, 0.957048, 1.000778, 1.042507
0.036794, 0.957037, 1.000766, 1.042495
0.036603, 0.957027, 1.000755, 1.042483
0.036413, 0.957016, 1.000744, 1.042472
0.036222, 0.957005, 1.000733, 1.042460
0.036032, 0.956995, 1.000722, 1.042449
0.035842, 0.956984, 1.000711, 1.042438
0.035651, 0.956974, 1.000700, 1.042426
0.035461, 0.956964, 1.000690, 1.042415
0.035271, 0.956954, 1.000679, 1.042404
0.035080, 0.956944, 1.000669, 1.042393
0.034890, 0.956934, 1.000658, 1.042383
0.034699, 0.956924, 1.000648, 1.042372
0.034509, 0.956915, 1.000638, 1.042361
0.034319, 0.956905, 1.000628, 1.042351
0.034128, 0.956896, 1.000618, 1.042341
0.033938, 0.956886, 1.000608, 1.042330
0.033747, 0.956877, 1.000598, 1.042320
0.033557, 0.956868, 1.000589, 1.042310
0.033367, 0.956858, 1.000579, 1.042300
0.033176, 0.956849, 1.000570, 1.042290
0.032986, 0.956841, 1.000561, 1.042281
0.032796, 0.956832, 1.000551, 1.042271
0.032605, 0.956823, 1.000542, 1.042262
0.032415, 0.956814, 1.000533, 1.042252
0.032224, 0.956806, 1.000524, 1.042243
0.032034, 0.956797, 1.000515, 1.042234
0.031844, 0.956789, 1.000507, 1.042225
0.031653, 0.956781, 1.000498, 1.042216
0.031463, 0.956772, 1.000489, 1.042207
0.031273, 0.956764, 1.000481, 1.042198
0.031082, 0.956756, 1.000472, 1.042189
0.030892, 0.956748, 1.000464, 1.042180
0.030701, 0.956741, 1.000456, 1.042172
0.030511, 0.956733, 1.000448, 1.042163
0.030321, 0.956725, 1.000440, 1.042155
0.030130, 0.956718, 1.000432, 1.042147
0.029940, 0.956710, 1.000424, 1.042139
0.029749, 0.956703, 1.000416, 1.042131
0.029559, 0.956695, 1.000409, 1.042123
0.029369, 0.956688, 1.000401, 1.042115
0.029178, 0.956681, 1.000394, 1.042107
0.028988, 0.956674, 1.000386, 1.042099
0.028798, 0.956667, 1.000379, 1.042092
0.028607, 0.956660, 1.000372, 1.042084
0.028417, 0.956653, 1.000365, 1.042077
0.028226, 0.956647, 1.000358, 1.042070
0.028036, 0.956640, 1.000351, 1.042062
0.027846, 0.956634, 1.000344, 1.042055
0.027655, 0.956627, 1.000337, 1.042048
0.027465, 0.956621, 1.000331, 1.042041
0.027275, 0.956614, 1.000324, 1.042034
0.027084, 0.956608, 1.000318, 1.042028
0.026894, 0.956602, 1.000311, 1.042021
0.026703, 0.956596, 1.000305, 1.042014
0.026513, 0.956590, 1.000299, 1.042008
0.026323, 0.956584, 1.000292, 1.042001
0.026132, 0.956578, 1.000286, 1.041995
0.025942, 0.956573, 1.000280, 1.041989
0.025752, 0.956567, 1.000274, 1.041983
0.025561, 0.956561, 1.000269, 1.041977
0.025371, 0.956556, 1.000263, 1.041971
0.025180, 0.956550, 1.000257, 1.041965
0.024990, 0.956545, 1.000252, 1.041959
0.024800, 0.956540, 1.000246, 1.041953
0.024609, 0.956535, 1.000241, 1.041947
0.024419, 0.956529, 1.000235, 1.041942
0.024228, 0.956524, 1.000230, 1.041936
0.024038, 0.956519, 1.000225, 1.041931
0.023848, 0.956514, 1.000220, 1.041926
0.023657, 0.956510, 1.000215, 1.041920
0.023467, 0.956505, 1.000210, 1.041915
0.023277, 0.956500, 1.000205, 1.041910
0.023086, 0.956496, 1.000200, 1.041905
0.022896, 0.956491, 1.000195, 1.041900
0.022705, 0.956487, 1.000190, 1.041895
0.022515, 0.956482, 1.000186, 1.041890
0.022325, 0.956478, 1.000181, 1.041886
0.022134, 0.956474, 1.000177, 1.041881
0.021944, 0.956469, 1.000172, 1.041876
0.021754, 0.956465, 1.000168, 1.041872
0.021563, 0.956461, 1.000164, 1.041867
0.021373, 0.956457, 1.000160, 1.041863
0.021182, 0.956453, 1.000155, 1.041859
0.020992, 0.956449, 1.000151, 1.041855
0.020802, 0.956446, 1.000147, 1.041851
0.020611, 0.956442, 1.000144, 1.041846
0.020421, 0.956438, 1.000140, 1.041842
0.020230, 0.956435, 1.000136, 1.041839
0.020040, 0.956431, 1.000132, 1.041835
0.019850, 0.956428, 1.000129, 1.041831
0.019659, 0.956424, 1.000125, 1.041827
0.019469, 0.956421, 1.000122, 1.041823
0.019279, 0.956417, 1.000118, 1.041820
0.019088, 0.956414, 1.000115, 1.041816
0.018898, 0.956411, 1.000111, 1.041813
0.018707, 0.956408, 1.000108, 1.041810
0.018517, 0.956405, 1.000105, 1.041806
0.018327, 0.956402, 1.000102, 1.041803
0.018136, 0.956399, 1.000099, 1.041800
0.017946, 0.956396, 1.000096, 1.041797
0.017756, 0.956393, 1.000093, 1.041794
0.017565, 0.956390, 1.000090, 1.041791
0.017375, 0.956388, 1.000087, 1.041788
0.017184, 0.956385, 1.000084, 1.041785
0.016994, 0.956383, 1.000082, 1.041782
0.016804, 0.956380, 1.000079, 1.041779
0.016613, 0.956378, 1.000076, 1.041776
0.016423, 0.956375, 1.000074, 1.041774
0.016232, 0.956373, 1.000071, 1.041771
0.016042, 0.956370, 1.000069, 1.041769
0.015852, 0.956368, 1.000067, 1.041766
0.015661, 0.956366, 1.000064, 1.041764
0.015471, 0.956364, 1.000062, 1.041761
0.015281, 0.956362, 1.000060, 1.041759
0.015090, 0.956360, 1.000058, 1.041757
0.014900, 0.956358, 1.000055, 1.041755
0.014709, 0.956356, 1.000053, 1.041753
0.014519, 0.956354, 1.000051, 1.041750
0.014329, 0.956352, 1.000049, 1.041748
0.014138, 0.956350, 1.000048, 1.041746
0.013948, 0.956348, 1.000046, 1.041744
0.013758, 0.956346, 1.000044, 1.041743
0.013567, 0.956345, 1.000042, 1.041741
0.013377, 0.956343, 1.000040, 1.041739
0.013186, 0.956342, 1.000039, 1.041737
0.012996, 0.956340, 1.000037, 1.041736
0.012806, 0.956338, 1.000035, 1.041734
0.012615, 0.956337, 1.000034, 1.041732
0.012425, 0.956336, 1.000032, 1.041731
0.012234, 0.956334, 1.000031, 1.041729
0.012044, 0.956333, 1.000030, 1.041728
0.011854, 0.956332, 1.000028, 1.041726
0.011663, 0.956330, 1.000027, 1.041725
0.011473, 0.956329, 1.000026, 1.041724
0.011283, 0.956328, 1.000024, 1.041722
0.011092, 0.956327, 1.000023, 1.041721
0.010902, 0.956326, 1.000022, 1.041720
0.010711, 0.956325, 1.000021, 1.041719
0.010521, 0.956323, 1.000020, 1.041718
0.010331, 0.956322, 1.000019, 1.041716
0.010140, 0.956322, 1.000018, 1.041715
0.009950, 0.956321, 1.000017, 1.041714
0.009760, 0.956320, 1.000016, 1.041713
0.009569, 0.956319, 1.000015, 1.041713
0.009379, 0.956318, 1.000014, 1.041712
0.009188, 0.956317, 1.000013, 1.041711
0.008998, 0.956316, 1.000012, 1.041710
0.008808, 0.956316, 1.000012, 1.041709
0.008617, 0.956315, 1.000011, 1.041708
0.008427, 0.956314, 1.000010, 1.041708
0.008236, 0.956314, 1.000010, 1.041707
0.008046, 0.956313, 1.000009, 1.041706
0.007856, 0.956312, 1.000008, 1.041706
0.007665, 0.956312, 1.000008, 1.041705
0.007475, 0.956311, 1.000007, 1.041704
0.007285, 0.956311, 1.000007, 1.041704
0.007094, 0.956310, 1.000006, 1.041703
0.006904, 0.956310, 1.000006, 1.041703
0.006713, 0.956310, 1.000005, 1.041702
0.006523, 0.956309, 1.000005, 1.041702
0.006333, 0.956309, 1.000004, 1.041701
0.006142, 0.956308, 1.000004, 1.041701
0.005952, 0.956308, 1.000004, 1.041701
0.005762, 0.956308, 1.000003, 1.041700
0.005571, 0.956307, 1.000003, 1.041700
0.005381, 0.956307, 1.000003, 1.041700
0.005190, 0.956307, 1.000002, 1.041699
0.005000, 0.956307, 1.000002, 1.041699


==> anc/Fig005Bottom_data.txt <==
sw^2, T=0.01MeV, T=0.03MeV, T=0.05MeV, T=0.07MeV, T=0.1MeV, T=0.5MeV, T=1.0MeV, T=2.0MeV, T=4.0MeV
0.010000, 3.624644, 3.631491, 3.632039, 3.632187, 3.632264, 3.652230, 3.656051, 3.655116, 3.657818
0.012808, 3.573214, 3.591167, 3.592607, 3.592998, 3.593195, 3.613374, 3.617639, 3.618364, 3.626584
0.015616, 3.494142, 3.532422, 3.535501, 3.536337, 3.536757, 3.557328, 3.562400, 3.566062, 3.583398
0.018424, 3.391404, 3.462362, 3.468100, 3.469659, 3.470439, 3.491647, 3.498013, 3.506218, 3.536521
0.021232, 3.267780, 3.386601, 3.396286, 3.398921, 3.400236, 3.422390, 3.430653, 3.445284, 3.492351
0.024040, 3.123013, 3.306993, 3.322164, 3.326295, 3.328358, 3.351829, 3.362695, 3.385816, 3.453072
0.026848, 2.956548, 3.223985, 3.246385, 3.252495, 3.255545, 3.280756, 3.295017, 3.328764, 3.418983
0.029656, 2.769049, 3.137858, 3.169387, 3.178002, 3.182305, 3.209724, 3.228223, 3.274699, 3.389865
0.032464, 2.562721, 3.048917, 3.091562, 3.103245, 3.109082, 3.139205, 3.162818, 3.224000, 3.365288
0.035272, 2.341273, 2.957507, 3.013280, 3.028605, 3.036269, 3.069611, 3.099215, 3.176882, 3.344720
0.038080, 2.109680, 2.864016, 2.934882, 2.954426, 2.964210, 3.001288, 3.037738, 3.133424, 3.327604
0.040888, 1.873781, 2.768874, 2.856689, 2.881011, 2.893203, 2.934529, 2.978636, 3.093593, 3.313404
0.043696, 1.639743, 2.672545, 2.778997, 2.808628, 2.823505, 2.869569, 2.922085, 3.057275, 3.301638
0.046504, 1.413519, 2.575516, 2.702082, 2.737511, 2.755330, 2.806595, 2.868195, 3.024298, 3.291881
0.049312, 1.200340, 2.478289, 2.626194, 2.667858, 2.688855, 2.745750, 2.817026, 2.994453, 3.283777
0.052120, 1.004337, 2.381363, 2.551560, 2.599839, 2.624225, 2.687134, 2.768589, 2.967507, 3.277025
0.054928, 0.828334, 2.285222, 2.478381, 2.533593, 2.561548, 2.630812, 2.722859, 2.943220, 3.271379
0.057736, 0.673803, 2.190326, 2.406832, 2.469230, 2.500908, 2.576817, 2.679780, 2.921354, 3.266638
0.060544, 0.540970, 2.097100, 2.337064, 2.406837, 2.442360, 2.525158, 2.639274, 2.901679, 3.262639
0.063352, 0.429033, 2.005925, 2.269201, 2.346475, 2.385937, 2.475818, 2.601243, 2.883976, 3.259249
0.066160, 0.336426, 1.917135, 2.203345, 2.288187, 2.331651, 2.428765, 2.565581, 2.868044, 3.256362
0.068968, 0.261099, 1.831012, 2.139573, 2.231993, 2.279499, 2.383949, 2.532170, 2.853696, 3.253890
0.071777, 0.200766, 1.747786, 2.077941, 2.177899, 2.229461, 2.341310, 2.500891, 2.840762, 3.251764
0.074585, 0.153112, 1.667635, 2.018484, 2.125897, 2.181505, 2.300778, 2.471622, 2.829091, 3.249926
0.077393, 0.115941, 1.590689, 1.961220, 2.075965, 2.135591, 2.262278, 2.444241, 2.818544, 3.248329
0.080201, 0.087263, 1.517033, 1.906150, 2.028070, 2.091668, 2.225729, 2.418631, 2.809001, 3.246936
0.083009, 0.065350, 1.446709, 1.853260, 1.982172, 2.049680, 2.191048, 2.394676, 2.800351, 3.245714
0.085817, 0.048745, 1.379723, 1.802524, 1.938222, 2.009566, 2.158150, 2.372265, 2.792498, 3.244639
0.088625, 0.036249, 1.316050, 1.753907, 1.896166, 1.971261, 2.126950, 2.351295, 2.785356, 3.243688
0.091433, 0.026899, 1.255638, 1.707362, 1.855946, 1.934698, 2.097365, 2.331666, 2.778850, 3.242845
0.094241, 0.019936, 1.198411, 1.662838, 1.817500, 1.899809, 2.069313, 2.313284, 2.772912, 3.242093
0.097049, 0.014769, 1.144279, 1.620276, 1.780764, 1.866524, 2.042712, 2.296062, 2.767483, 3.241421
0.099857, 0.010944, 1.093134, 1.579613, 1.745674, 1.834776, 2.017485, 2.279916, 2.762511, 3.240818
0.102665, 0.008118, 1.044861, 1.540783, 1.712163, 1.804495, 1.993558, 2.264771, 2.757948, 3.240275
0.105473, 0.006031, 0.999337, 1.503719, 1.680165, 1.775616, 1.970859, 2.250556, 2.753754, 3.239785
0.108281, 0.004490, 0.956433, 1.468351, 1.649616, 1.748071, 1.949318, 2.237204, 2.749892, 3.239341
0.111089, 0.003352, 0.916021, 1.434609, 1.620452, 1.721798, 1.928872, 2.224654, 2.746330, 3.238938
0.113897, 0.002510, 0.877972, 1.402423, 1.592609, 1.696736, 1.909457, 2.212850, 2.743039, 3.238570
0.116705, 0.001886, 0.842155, 1.371726, 1.566026, 1.672824, 1.891015, 2.201738, 2.739994, 3.238235
0.119513, 0.001423, 0.808447, 1.342448, 1.540644, 1.650006, 1.873491, 2.191270, 2.737171, 3.237928
0.122321, 0.001078, 0.776724, 1.314525, 1.516405, 1.628228, 1.856831, 2.181402, 2.734550, 3.237646
0.125129, 0.000820, 0.746870, 1.287891, 1.493255, 1.607435, 1.840987, 2.172091, 2.732113, 3.237386
0.127937, 0.000627, 0.718770, 1.262485, 1.471140, 1.587579, 1.825912, 2.163301, 2.729844, 3.237147
0.130745, 0.000481, 0.692317, 1.238246, 1.450008, 1.568613, 1.811562, 2.154994, 2.727728, 3.236926
0.133553, 0.000371, 0.667408, 1.215117, 1.429812, 1.550489, 1.797896, 2.147139, 2.725752, 3.236722
0.136361, 0.000288, 0.643946, 1.193042, 1.410505, 1.533167, 1.784875, 2.139706, 2.723904, 3.236532
0.139169, 0.000225, 0.621839, 1.171967, 1.392042, 1.516603, 1.772463, 2.132666, 2.722173, 3.236356
0.141977, 0.000176, 0.601000, 1.151843, 1.374382, 1.500761, 1.760624, 2.125993, 2.720551, 3.236192
0.144785, 0.000139, 0.581349, 1.132621, 1.357483, 1.485603, 1.749329, 2.119665, 2.719029, 3.236040
0.147593, 0.000110, 0.562807, 1.114254, 1.341308, 1.471093, 1.738545, 2.113658, 2.717597, 3.235897
0.150401, 0.000087, 0.545305, 1.096700, 1.325821, 1.457200, 1.728246, 2.107952, 2.716251, 3.235763
0.153209, 0.000070, 0.528775, 1.079916, 1.310987, 1.443892, 1.718404, 2.102529, 2.714982, 3.235638
0.156017, 0.000056, 0.513155, 1.063863, 1.296773, 1.431140, 1.708994, 2.097370, 2.713786, 3.235521
0.158825, 0.000045, 0.498386, 1.048504, 1.283150, 1.418915, 1.699994, 2.092460, 2.712657, 3.235411
0.161633, 0.000037, 0.484413, 1.033803, 1.270087, 1.407191, 1.691380, 2.087784, 2.711590, 3.235308
0.164441, 0.000030, 0.471187, 1.019727, 1.257557, 1.395944, 1.683134, 2.083327, 2.710580, 3.235210
0.167249, 0.000025, 0.458659, 1.006245, 1.245533, 1.385150, 1.675234, 2.079076, 2.709624, 3.235119
0.170057, 0.000020, 0.446785, 0.993325, 1.233992, 1.374786, 1.667664, 2.075019, 2.708718, 3.235032
0.172865, 0.000017, 0.435525, 0.980940, 1.222909, 1.364831, 1.660406, 2.071145, 2.707859, 3.234950
0.175673, 0.000014, 0.424840, 0.969063, 1.212262, 1.355267, 1.653443, 2.067444, 2.707043, 3.234873
0.178481, 0.000012, 0.414694, 0.957669, 1.202030, 1.346073, 1.646762, 2.063905, 2.706267, 3.234799
0.181289, 0.000010, 0.405055, 0.946734, 1.192194, 1.337232, 1.640347, 2.060520, 2.705530, 3.234730
0.184097, 0.000008, 0.395892, 0.936235, 1.182734, 1.328728, 1.634185, 2.057280, 2.704828, 3.234664
0.186905, 0.000007, 0.387175, 0.926150, 1.173633, 1.320544, 1.628264, 2.054176, 2.704159, 3.234601
0.189713, 0.000006, 0.378877, 0.916460, 1.164874, 1.312665, 1.622572, 2.051203, 2.703521, 3.234542
0.192521, 0.000005, 0.370975, 0.907146, 1.156441, 1.305078, 1.617097, 2.048352, 2.702913, 3.234485
0.195330, 0.000004, 0.363444, 0.898189, 1.148319, 1.297768, 1.611829, 2.045617, 2.702332, 3.234431
0.198138, 0.000004, 0.356263, 0.889573, 1.140493, 1.290724, 1.606759, 2.042992, 2.701778, 3.234380
0.200946, 0.000003, 0.349412, 0.881281, 1.132951, 1.283932, 1.601876, 2.040471, 2.701247, 3.234331
0.203754, 0.000003, 0.342871, 0.873298, 1.125679, 1.277382, 1.597173, 2.038049, 2.700740, 3.234284
0.206562, 0.000002, 0.336623, 0.865610, 1.118665, 1.271063, 1.592640, 2.035722, 2.700254, 3.234239
0.209370, 0.000002, 0.330652, 0.858202, 1.111898, 1.264964, 1.588269, 2.033483, 2.699789, 3.234197
0.212178, 0.000002, 0.324942, 0.851063, 1.105366, 1.259076, 1.584054, 2.031330, 2.699343, 3.234156
0.214986, 0.000002, 0.319478, 0.844179, 1.099060, 1.253390, 1.579987, 2.029257, 2.698915, 3.234117
0.217794, 0.000001, 0.314247, 0.837540, 1.092969, 1.247896, 1.576062, 2.027261, 2.698505, 3.234080
0.220602, 0.000001, 0.309237, 0.831134, 1.087084, 1.242587, 1.572272, 2.025338, 2.698111, 3.234044
0.223410, 0.000001, 0.304435, 0.824951, 1.081397, 1.237455, 1.568612, 2.023484, 2.697732, 3.234009
0.226218, 0.000001, 0.299832, 0.818982, 1.075899, 1.232492, 1.565075, 2.021697, 2.697369, 3.233976
0.229026, 0.000001, 0.295415, 0.813215, 1.070582, 1.227691, 1.561656, 2.019973, 2.697019, 3.233945
0.231834, 0.000001, 0.291176, 0.807644, 1.065438, 1.223045, 1.558350, 2.018309, 2.696682, 3.233914
0.234642, 0.000001, 0.287105, 0.802260, 1.060461, 1.218548, 1.555153, 2.016703, 2.696358, 3.233885
0.237450, 0.000001, 0.283194, 0.797054, 1.055642, 1.214194, 1.552060, 2.015152, 2.696046, 3.233857
0.240258, 0.000001, 0.279434, 0.792019, 1.050977, 1.209977, 1.549066, 2.013654, 2.695745, 3.233830
0.243066, 0.000001, 0.275819, 0.787147, 1.046458, 1.205892, 1.546167, 2.012206, 2.695455, 3.233804
0.245874, 0.000001, 0.272341, 0.782433, 1.042081, 1.201933, 1.543360, 2.010805, 2.695176, 3.233779
0.248682, 0.000000, 0.268993, 0.777869, 1.037838, 1.198095, 1.540641, 2.009451, 2.694906, 3.233755
0.251490, 0.000000, 0.265769, 0.773450, 1.033725, 1.194374, 1.538006, 2.008141, 2.694646, 3.233731
0.254298, 0.000000, 0.262663, 0.769169, 1.029737, 1.190765, 1.535451, 2.006872, 2.694394, 3.233709
0.257106, 0.000000, 0.259670, 0.765020, 1.025869, 1.187263, 1.532975, 2.005645, 2.694151, 3.233687
0.259914, 0.000000, 0.256783, 0.761000, 1.022115, 1.183865, 1.530572, 2.004455, 2.693917, 3.233666
0.262722, 0.000000, 0.253999, 0.757102, 1.018473, 1.180567, 1.528242, 2.003303, 2.693690, 3.233646
0.265530, 0.000000, 0.251313, 0.753321, 1.014938, 1.177364, 1.525980, 2.002187, 2.693470, 3.233627
0.268338, 0.000000, 0.248719, 0.749654, 1.011504, 1.174253, 1.523785, 2.001104, 2.693258, 3.233608
0.271146, 0.000000, 0.246215, 0.746096, 1.008170, 1.171232, 1.521653, 2.000055, 2.693052, 3.233590
0.273954, 0.000000, 0.243795, 0.742642, 1.004931, 1.168295, 1.519582, 1.999037, 2.692853, 3.233572
0.276762, 0.000000, 0.241456, 0.739289, 1.001783, 1.165442, 1.517571, 1.998049, 2.692660, 3.233555
0.279570, 0.000000, 0.239195, 0.736032, 0.998724, 1.162667, 1.515616, 1.997090, 2.692474, 3.233538
0.282378, 0.000000, 0.237008, 0.732869, 0.995750, 1.159970, 1.513717, 1.996159, 2.692293, 3.233522
0.285186, 0.000000, 0.234892, 0.729795, 0.992857, 1.157346, 1.511870, 1.995255, 2.692117, 3.233507
0.287994, 0.000000, 0.232845, 0.726808, 0.990044, 1.154793, 1.510073, 1.994377, 2.691947, 3.233492
0.290802, 0.000000, 0.230862, 0.723904, 0.987307, 1.152309, 1.508326, 1.993523, 2.691782, 3.233477
0.293610, 0.000000, 0.228942, 0.721080, 0.984643, 1.149891, 1.506626, 1.992694, 2.691622, 3.233463
0.296418, 0.000000, 0.227081, 0.718334, 0.982051, 1.147538, 1.504972, 1.991887, 2.691466, 3.233449
0.299226, 0.000000, 0.225278, 0.715662, 0.979527, 1.145246, 1.503362, 1.991103, 2.691315, 3.233436
0.302034, 0.000000, 0.223530, 0.713063, 0.977069, 1.143014, 1.501795, 1.990341, 2.691168, 3.233423
0.304842, 0.000000, 0.221835, 0.710533, 0.974676, 1.140839, 1.500268, 1.989599, 2.691026, 3.233411
0.307650, 0.000000, 0.220190, 0.708069, 0.972344, 1.138720, 1.498781, 1.988877, 2.690887, 3.233399
0.310458, 0.000000, 0.218595, 0.705671, 0.970071, 1.136656, 1.497332, 1.988174, 2.690752, 3.233387
0.313266, 0.000000, 0.217046, 0.703335, 0.967857, 1.134643, 1.495921, 1.987490, 2.690621, 3.233375
0.316074, 0.000000, 0.215542, 0.701059, 0.965698, 1.132681, 1.494545, 1.986823, 2.690494, 3.233364
0.318883, 0.000000, 0.214082, 0.698842, 0.963594, 1.130767, 1.493204, 1.986174, 2.690370, 3.233353
0.321691, 0.000000, 0.212663, 0.696681, 0.961541, 1.128901, 1.491896, 1.985542, 2.690249, 3.233343
0.324499, 0.000000, 0.211285, 0.694575, 0.959539, 1.127080, 1.490620, 1.984925, 2.690132, 3.233332
0.327307, 0.000000, 0.209944, 0.692521, 0.957587, 1.125304, 1.489376, 1.984325, 2.690018, 3.233322
0.330115, 0.000000, 0.208642, 0.690519, 0.955681, 1.123570, 1.488162, 1.983739, 2.689906, 3.233313
0.332923, 0.000000, 0.207374, 0.688565, 0.953821, 1.121878, 1.486978, 1.983168, 2.689798, 3.233303
0.335731, 0.000000, 0.206142, 0.686660, 0.952006, 1.120226, 1.485822, 1.982611, 2.689692, 3.233294
0.338539, 0.000000, 0.204943, 0.684801, 0.950234, 1.118613, 1.484694, 1.982068, 2.689589, 3.233285
0.341347, 0.000000, 0.203775, 0.682986, 0.948503, 1.117038, 1.483592, 1.981538, 2.689489, 3.233276
0.344155, 0.000000, 0.202639, 0.681215, 0.946813, 1.115499, 1.482516, 1.981020, 2.689391, 3.233268
0.346963, 0.000000, 0.201533, 0.679486, 0.945162, 1.113996, 1.481465, 1.980516, 2.689296, 3.233259
0.349771, 0.000000, 0.200455, 0.677797, 0.943549, 1.112527, 1.480438, 1.980023, 2.689203, 3.233251
0.352579, 0.000000, 0.199405, 0.676148, 0.941973, 1.111092, 1.479435, 1.979541, 2.689112, 3.233243
0.355387, 0.000000, 0.198382, 0.674537, 0.940433, 1.109689, 1.478455, 1.979071, 2.689023, 3.233236
0.358195, 0.000000, 0.197385, 0.672963, 0.938928, 1.108317, 1.477497, 1.978612, 2.688937, 3.233228
0.361003, 0.000000, 0.196414, 0.671425, 0.937456, 1.106976, 1.476560, 1.978163, 2.688852, 3.233221
0.363811, 0.000000, 0.195466, 0.669922, 0.936017, 1.105664, 1.475645, 1.977725, 2.688770, 3.233214
0.366619, 0.000000, 0.194542, 0.668453, 0.934609, 1.104382, 1.474749, 1.977296, 2.688689, 3.233207
0.369427, 0.000000, 0.193640, 0.667017, 0.933233, 1.103127, 1.473873, 1.976878, 2.688611, 3.233200
0.372235, 0.000000, 0.192761, 0.665612, 0.931886, 1.101899, 1.473017, 1.976468, 2.688534, 3.233193
0.375043, 0.000000, 0.191903, 0.664239, 0.930568, 1.100698, 1.472179, 1.976068, 2.688459, 3.233187
0.377851, 0.000000, 0.191065, 0.662895, 0.929279, 1.099523, 1.471359, 1.975676, 2.688386, 3.233180
0.380659, 0.000000, 0.190247, 0.661581, 0.928017, 1.098372, 1.470556, 1.975293, 2.688314, 3.233174
0.383467, 0.000000, 0.189448, 0.660295, 0.926782, 1.097246, 1.469771, 1.974918, 2.688244, 3.233168
0.386275, 0.000000, 0.188668, 0.659037, 0.925573, 1.096143, 1.469002, 1.974552, 2.688175, 3.233162
0.389083, 0.000000, 0.187906, 0.657805, 0.924389, 1.095063, 1.468249, 1.974193, 2.688108, 3.233156
0.391891, 0.000000, 0.187162, 0.656599, 0.923230, 1.094005, 1.467512, 1.973842, 2.688043, 3.233151
0.394699, 0.000000, 0.186435, 0.655419, 0.922094, 1.092969, 1.466790, 1.973498, 2.687979, 3.233145
0.397507, 0.000000, 0.185724, 0.654263, 0.920982, 1.091954, 1.466083, 1.973162, 2.687916, 3.233140
0.400315, 0.000000, 0.185029, 0.653131, 0.919893, 1.090960, 1.465390, 1.972832, 2.687854, 3.233134
0.403123, 0.000000, 0.184350, 0.652023, 0.918825, 1.089985, 1.464711, 1.972509, 2.687794, 3.233129
0.405931, 0.000000, 0.183685, 0.650937, 0.917779, 1.089031, 1.464046, 1.972193, 2.687736, 3.233124
0.408739, 0.000000, 0.183036, 0.649873, 0.916754, 1.088095, 1.463395, 1.971884, 2.687678, 3.233119
0.411547, 0.000000, 0.182400, 0.648830, 0.915749, 1.087177, 1.462756, 1.971580, 2.687622, 3.233114
0.414355, 0.000000, 0.181778, 0.647809, 0.914763, 1.086278, 1.462130, 1.971283, 2.687566, 3.233110
0.417163, 0.000000, 0.181170, 0.646808, 0.913798, 1.085396, 1.461516, 1.970991, 2.687512, 3.233105
0.419971, 0.000000, 0.180574, 0.645826, 0.912850, 1.084531, 1.460914, 1.970706, 2.687459, 3.233100
0.422779, 0.000000, 0.179992, 0.644864, 0.911922, 1.083683, 1.460323, 1.970426, 2.687407, 3.233096
0.425587, 0.000000, 0.179421, 0.643920, 0.911011, 1.082851, 1.459745, 1.970152, 2.687356, 3.233091
0.428395, 0.000000, 0.178862, 0.642995, 0.910117, 1.082034, 1.459177, 1.969882, 2.687307, 3.233087
0.431203, 0.000000, 0.178315, 0.642088, 0.909240, 1.081234, 1.458620, 1.969619, 2.687258, 3.233083
0.434011, 0.000000, 0.177779, 0.641198, 0.908380, 1.080448, 1.458073, 1.969360, 2.687210, 3.233079
0.436819, 0.000000, 0.177255, 0.640325, 0.907536, 1.079677, 1.457537, 1.969106, 2.687163, 3.233075
0.439628, 0.000000, 0.176740, 0.639469, 0.906708, 1.078920, 1.457011, 1.968857, 2.687117, 3.233071
0.442436, 0.000000, 0.176237, 0.638628, 0.905895, 1.078177, 1.456494, 1.968612, 2.687072, 3.233067
0.445244, 0.000000, 0.175743, 0.637804, 0.905097, 1.077448, 1.455987, 1.968373, 2.687027, 3.233063
0.448052, 0.000000, 0.175259, 0.636994, 0.904314, 1.076732, 1.455489, 1.968137, 2.686984, 3.233059
0.450860, 0.000000, 0.174784, 0.636200, 0.903545, 1.076029, 1.455001, 1.967906, 2.686941, 3.233056
0.453668, 0.000000, 0.174319, 0.635420, 0.902790, 1.075339, 1.454521, 1.967680, 2.686899, 3.233052
0.456476, 0.000000, 0.173863, 0.634654, 0.902048, 1.074661, 1.454050, 1.967457, 2.686858, 3.233049
0.459284, 0.000000, 0.173416, 0.633902, 0.901320, 1.073995, 1.453587, 1.967239, 2.686818, 3.233045
0.462092, 0.000000, 0.172978, 0.633164, 0.900604, 1.073341, 1.453133, 1.967024, 2.686778, 3.233042
0.464900, 0.000000, 0.172547, 0.632439, 0.899901, 1.072698, 1.452686, 1.966813, 2.686740, 3.233038
0.467708, 0.000000, 0.172125, 0.631727, 0.899211, 1.072067, 1.452248, 1.966606, 2.686701, 3.233035
0.470516, 0.000000, 0.171711, 0.631028, 0.898533, 1.071446, 1.451817, 1.966403, 2.686664, 3.233032
0.473324, 0.000000, 0.171305, 0.630340, 0.897866, 1.070837, 1.451393, 1.966203, 2.686627, 3.233029
0.476132, 0.000000, 0.170906, 0.629665, 0.897211, 1.070238, 1.450977, 1.966007, 2.686591, 3.233026
0.478940, 0.000000, 0.170515, 0.629002, 0.896567, 1.069649, 1.450568, 1.965814, 2.686556, 3.233023
0.481748, 0.000000, 0.170131, 0.628350, 0.895934, 1.069070, 1.450166, 1.965625, 2.686521, 3.233020
0.484556, 0.000000, 0.169753, 0.627709, 0.895312, 1.068501, 1.449771, 1.965439, 2.686487, 3.233017
0.487364, 0.000000, 0.169383, 0.627079, 0.894701, 1.067941, 1.449383, 1.965256, 2.686453, 3.233014
0.490172, 0.000000, 0.169020, 0.626460, 0.894099, 1.067391, 1.449001, 1.965076, 2.686420, 3.233011
0.492980, 0.000000, 0.168662, 0.625852, 0.893508, 1.066850, 1.448626, 1.964899, 2.686388, 3.233008
0.495788, 0.000000, 0.168312, 0.625254, 0.892927, 1.066318, 1.448256, 1.964726, 2.686356, 3.233005
0.498596, 0.000000, 0.167967, 0.624665, 0.892355, 1.065795, 1.447893, 1.964555, 2.686324, 3.233003
0.501404, 0.000000, 0.167629, 0.624087, 0.891792, 1.065281, 1.447536, 1.964387, 2.686294, 3.233000
0.504212, 0.000000, 0.167296, 0.623518, 0.891239, 1.064774, 1.447185, 1.964221, 2.686263, 3.232997
0.507020, 0.000000, 0.166969, 0.622958, 0.890695, 1.064276, 1.446839, 1.964059, 2.686233, 3.232995
0.509828, 0.000000, 0.166648, 0.622408, 0.890159, 1.063786, 1.446499, 1.963899, 2.686204, 3.232992
0.512636, 0.000000, 0.166333, 0.621866, 0.889633, 1.063304, 1.446165, 1.963742, 2.686175, 3.232990
0.515444, 0.000000, 0.166023, 0.621334, 0.889114, 1.062829, 1.445835, 1.963587, 2.686147, 3.232988
0.518252, 0.000000, 0.165718, 0.620809, 0.888604, 1.062363, 1.445511, 1.963435, 2.686119, 3.232985
0.521060, 0.000000, 0.165418, 0.620294, 0.888102, 1.061903, 1.445193, 1.963285, 2.686092, 3.232983
0.523868, 0.000000, 0.165123, 0.619786, 0.887608, 1.061451, 1.444879, 1.963138, 2.686065, 3.232980
0.526676, 0.000000, 0.164833, 0.619287, 0.887122, 1.061005, 1.444570, 1.962993, 2.686038, 3.232978
0.529484, 0.000000, 0.164548, 0.618795, 0.886643, 1.060567, 1.444266, 1.962850, 2.686012, 3.232976
0.532292, 0.000000, 0.164268, 0.618311, 0.886172, 1.060135, 1.443967, 1.962710, 2.685986, 3.232974
0.535100, 0.000000, 0.163993, 0.617835, 0.885707, 1.059710, 1.443672, 1.962571, 2.685961, 3.232972
0.537908, 0.000000, 0.163721, 0.617366, 0.885251, 1.059292, 1.443382, 1.962435, 2.685936, 3.232969
0.540716, 0.000000, 0.163455, 0.616904, 0.884801, 1.058880, 1.443096, 1.962301, 2.685912, 3.232967
0.543524, 0.000000, 0.163192, 0.616450, 0.884357, 1.058474, 1.442815, 1.962169, 2.685888, 3.232965
0.546332, 0.000000, 0.162934, 0.616002, 0.883921, 1.058075, 1.442538, 1.962039, 2.685864, 3.232963
0.549140, 0.000000, 0.162680, 0.615561, 0.883491, 1.057681, 1.442265, 1.961911, 2.685841, 3.232961
0.551948, 0.000000, 0.162430, 0.615127, 0.883068, 1.057293, 1.441996, 1.961785, 2.685818, 3.232959
0.554756, 0.000000, 0.162184, 0.614700, 0.882651, 1.056911, 1.441732, 1.961661, 2.685795, 3.232957
0.557564, 0.000000, 0.161941, 0.614279, 0.882240, 1.056535, 1.441471, 1.961539, 2.685773, 3.232955
0.560372, 0.000000, 0.161703, 0.613864, 0.881835, 1.056164, 1.441214, 1.961418, 2.685751, 3.232954
0.563181, 0.000000, 0.161468, 0.613455, 0.881436, 1.055799, 1.440961, 1.961300, 2.685729, 3.232952
0.565989, 0.000000, 0.161237, 0.613052, 0.881043, 1.055439, 1.440711, 1.961183, 2.685708, 3.232950
0.568797, 0.000000, 0.161009, 0.612655, 0.880656, 1.055084, 1.440465, 1.961068, 2.685687, 3.232948
0.571605, 0.000000, 0.160785, 0.612264, 0.880274, 1.054734, 1.440223, 1.960954, 2.685666, 3.232946
0.574413, 0.000000, 0.160565, 0.611879, 0.879898, 1.054389, 1.439984, 1.960842, 2.685646, 3.232945
0.577221, 0.000000, 0.160347, 0.611499, 0.879527, 1.054050, 1.439749, 1.960732, 2.685626, 3.232943
0.580029, 0.000000, 0.160133, 0.611125, 0.879162, 1.053715, 1.439517, 1.960624, 2.685606, 3.232941
0.582837, 0.000000, 0.159922, 0.610756, 0.878801, 1.053385, 1.439288, 1.960517, 2.685586, 3.232940
0.585645, 0.000000, 0.159715, 0.610393, 0.878446, 1.053059, 1.439062, 1.960411, 2.685567, 3.232938
0.588453, 0.000000, 0.159510, 0.610034, 0.878096, 1.052738, 1.438840, 1.960307, 2.685548, 3.232936
0.591261, 0.000000, 0.159308, 0.609681, 0.877751, 1.052422, 1.438621, 1.960204, 2.685530, 3.232935
0.594069, 0.000000, 0.159110, 0.609333, 0.877410, 1.052110, 1.438405, 1.960103, 2.685511, 3.232933
0.596877, 0.000000, 0.158914, 0.608989, 0.877075, 1.051802, 1.438192, 1.960004, 2.685493, 3.232932
0.599685, 0.000000, 0.158721, 0.608651, 0.876744, 1.051499, 1.437982, 1.959905, 2.685475, 3.232930
0.602493, 0.000000, 0.158531, 0.608317, 0.876417, 1.051199, 1.437774, 1.959808, 2.685457, 3.232929
0.605301, 0.000000, 0.158344, 0.607987, 0.876095, 1.050904, 1.437570, 1.959713, 2.685440, 3.232927
0.608109, 0.000000, 0.158159, 0.607662, 0.875777, 1.050613, 1.437368, 1.959619, 2.685423, 3.232926
0.610917, 0.000000, 0.157977, 0.607342, 0.875464, 1.050326, 1.437169, 1.959526, 2.685406, 3.232924
0.613725, 0.000000, 0.157797, 0.607026, 0.875155, 1.050043, 1.436973, 1.959434, 2.685389, 3.232923
0.616533, 0.000000, 0.157620, 0.606714, 0.874850, 1.049763, 1.436780, 1.959344, 2.685373, 3.232921
0.619341, 0.000000, 0.157446, 0.606407, 0.874549, 1.049487, 1.436589, 1.959254, 2.685357, 3.232920
0.622149, 0.000000, 0.157274, 0.606103, 0.874252, 1.049215, 1.436400, 1.959166, 2.685341, 3.232919
0.624957, 0.000000, 0.157104, 0.605804, 0.873959, 1.048947, 1.436214, 1.959079, 2.685325, 3.232917
0.627765, 0.000000, 0.156937, 0.605509, 0.873670, 1.048682, 1.436031, 1.958994, 2.685309, 3.232916
0.630573, 0.000000, 0.156772, 0.605217, 0.873385, 1.048420, 1.435850, 1.958909, 2.685294, 3.232915
0.633381, 0.000000, 0.156610, 0.604930, 0.873104, 1.048162, 1.435671, 1.958826, 2.685279, 3.232913
0.636189, 0.000000, 0.156449, 0.604646, 0.872826, 1.047907, 1.435495, 1.958744, 2.685264, 3.232912
0.638997, 0.000000, 0.156291, 0.604366, 0.872552, 1.047656, 1.435321, 1.958662, 2.685249, 3.232911
0.641805, 0.000000, 0.156135, 0.604090, 0.872281, 1.047408, 1.435149, 1.958582, 2.685235, 3.232910
0.644613, 0.000000, 0.155981, 0.603817, 0.872014, 1.047163, 1.434980, 1.958503, 2.685220, 3.232908
0.647421, 0.000000, 0.155829, 0.603548, 0.871750, 1.046921, 1.434812, 1.958425, 2.685206, 3.232907
0.650229, 0.000000, 0.155679, 0.603282, 0.871490, 1.046682, 1.434647, 1.958348, 2.685192, 3.232906
0.653037, 0.000000, 0.155531, 0.603020, 0.871233, 1.046447, 1.434484, 1.958272, 2.685178, 3.232905
0.655845, 0.000000, 0.155385, 0.602761, 0.870979, 1.046214, 1.434323, 1.958196, 2.685165, 3.232904
0.658653, 0.000000, 0.155241, 0.602505, 0.870729, 1.045984, 1.434164, 1.958122, 2.685151, 3.232902
0.661461, 0.000000, 0.155099, 0.602252, 0.870481, 1.045757, 1.434007, 1.958049, 2.685138, 3.232901
0.664269, 0.000000, 0.154958, 0.602003, 0.870237, 1.045533, 1.433852, 1.957977, 2.685125, 3.232900
0.667077, 0.000000, 0.154820, 0.601757, 0.869996, 1.045312, 1.433699, 1.957905, 2.685112, 3.232899
0.669885, 0.000000, 0.154683, 0.601514, 0.869758, 1.045093, 1.433548, 1.957835, 2.685099, 3.232898
0.672693, 0.000000, 0.154548, 0.601274, 0.869522, 1.044877, 1.433398, 1.957765, 2.685087, 3.232897
0.675501, 0.000000, 0.154415, 0.601037, 0.869290, 1.044664, 1.433251, 1.957696, 2.685074, 3.232896
0.678309, 0.000000, 0.154283, 0.600802, 0.869060, 1.044454, 1.433105, 1.957628, 2.685062, 3.232895
0.681117, 0.000000, 0.154153, 0.600571, 0.868833, 1.044246, 1.432961, 1.957561, 2.685050, 3.232894
0.683926, 0.000000, 0.154025, 0.600343, 0.868609, 1.044040, 1.432819, 1.957495, 2.685038, 3.232893
0.686734, 0.000000, 0.153899, 0.600117, 0.868388, 1.043837, 1.432679, 1.957430, 2.685026, 3.232892
0.689542, 0.000000, 0.153774, 0.599894, 0.868170, 1.043637, 1.432540, 1.957365, 2.685014, 3.232891
0.692350, 0.000000, 0.153650, 0.599674, 0.867954, 1.043439, 1.432403, 1.957301, 2.685003, 3.232890
0.695158, 0.000000, 0.153528, 0.599456, 0.867740, 1.043243, 1.432267, 1.957238, 2.684991, 3.232889
0.697966, 0.000000, 0.153408, 0.599241, 0.867529, 1.043049, 1.432134, 1.957176, 2.684980, 3.232888
0.700774, 0.000000, 0.153289, 0.599029, 0.867321, 1.042858, 1.432001, 1.957114, 2.684969, 3.232887
0.703582, 0.000000, 0.153172, 0.598819, 0.867115, 1.042669, 1.431871, 1.957053, 2.684958, 3.232886
0.706390, 0.000000, 0.153056, 0.598612, 0.866912, 1.042483, 1.431742, 1.956993, 2.684947, 3.232885
0.709198, 0.000000, 0.152941, 0.598407, 0.866711, 1.042298, 1.431614, 1.956934, 2.684936, 3.232884
0.712006, 0.000000, 0.152828, 0.598204, 0.866512, 1.042116, 1.431488, 1.956875, 2.684925, 3.232883
0.714814, 0.000000, 0.152716, 0.598004, 0.866316, 1.041936, 1.431363, 1.956817, 2.684915, 3.232882
0.717622, 0.000000, 0.152606, 0.597807, 0.866121, 1.041758, 1.431240, 1.956759, 2.684905, 3.232881
0.720430, 0.000000, 0.152496, 0.597611, 0.865930, 1.041581, 1.431118, 1.956703, 2.684894, 3.232880
0.723238, 0.000000, 0.152389, 0.597418, 0.865740, 1.041407, 1.430998, 1.956647, 2.684884, 3.232880
0.726046, 0.000000, 0.152282, 0.597227, 0.865552, 1.041235, 1.430879, 1.956591, 2.684874, 3.232879
0.728854, 0.000000, 0.152177, 0.597038, 0.865367, 1.041065, 1.430761, 1.956537, 2.684864, 3.232878
0.731662, 0.000000, 0.152073, 0.596852, 0.865184, 1.040897, 1.430645, 1.956482, 2.684855, 3.232877
0.734470, 0.000000, 0.151970, 0.596667, 0.865003, 1.040731, 1.430530, 1.956429, 2.684845, 3.232876
0.737278, 0.000000, 0.151868, 0.596485, 0.864824, 1.040567, 1.430416, 1.956376, 2.684835, 3.232875
0.740086, 0.000000, 0.151768, 0.596304, 0.864647, 1.040404, 1.430304, 1.956324, 2.684826, 3.232875
0.742894, 0.000000, 0.151668, 0.596126, 0.864471, 1.040243, 1.430193, 1.956272, 2.684816, 3.232874
0.745702, 0.000000, 0.151570, 0.595950, 0.864298, 1.040085, 1.430083, 1.956221, 2.684807, 3.232873
0.748510, 0.000000, 0.151473, 0.595775, 0.864127, 1.039927, 1.429975, 1.956170, 2.684798, 3.232872
0.751318, 0.000000, 0.151377, 0.595603, 0.863958, 1.039772, 1.429867, 1.956120, 2.684789, 3.232872
0.754126, 0.000000, 0.151283, 0.595433, 0.863790, 1.039618, 1.429761, 1.956071, 2.684780, 3.232871
0.756934, 0.000000, 0.151189, 0.595264, 0.863625, 1.039466, 1.429656, 1.956022, 2.684771, 3.232870
0.759742, 0.000000, 0.151096, 0.595097, 0.863461, 1.039316, 1.429552, 1.955974, 2.684763, 3.232869
0.762550, 0.000000, 0.151005, 0.594933, 0.863299, 1.039167, 1.429449, 1.955926, 2.684754, 3.232869
0.765358, 0.000000, 0.150914, 0.594770, 0.863139, 1.039020, 1.429347, 1.955879, 2.684745, 3.232868
0.768166, 0.000000, 0.150824, 0.594608, 0.862980, 1.038875, 1.429247, 1.955832, 2.684737, 3.232867
0.770974, 0.000000, 0.150736, 0.594449, 0.862824, 1.038731, 1.429147, 1.955786, 2.684729, 3.232866
0.773782, 0.000000, 0.150648, 0.594291, 0.862669, 1.038589, 1.429049, 1.955740, 2.684720, 3.232866
0.776590, 0.000000, 0.150562, 0.594135, 0.862515, 1.038448, 1.428952, 1.955695, 2.684712, 3.232865
0.779398, 0.000000, 0.150476, 0.593980, 0.862363, 1.038309, 1.428855, 1.955650, 2.684704, 3.232864
0.782206, 0.000000, 0.150391, 0.593828, 0.862213, 1.038171, 1.428760, 1.955605, 2.684696, 3.232864
0.785014, 0.000000, 0.150308, 0.593677, 0.862065, 1.038034, 1.428666, 1.955562, 2.684688, 3.232863
0.787822, 0.000000, 0.150225, 0.593527, 0.861918, 1.037899, 1.428573, 1.955518, 2.684680, 3.232862
0.790630, 0.000000, 0.150143, 0.593379, 0.861772, 1.037766, 1.428480, 1.955475, 2.684673, 3.232862
0.793438, 0.000000, 0.150062, 0.593233, 0.861628, 1.037634, 1.428389, 1.955433, 2.684665, 3.232861
0.796246, 0.000000, 0.149981, 0.593088, 0.861486, 1.037503, 1.428299, 1.955391, 2.684657, 3.232860
0.799054, 0.000000, 0.149902, 0.592945, 0.861345, 1.037374, 1.428209, 1.955349, 2.684650, 3.232860
0.801862, 0.000000, 0.149824, 0.592803, 0.861206, 1.037246, 1.428121, 1.955308, 2.684643, 3.232859
0.804670, 0.000000, 0.149746, 0.592663, 0.861068, 1.037119, 1.428033, 1.955268, 2.684635, 3.232858
0.807479, 0.000000, 0.149669, 0.592524, 0.860931, 1.036994, 1.427947, 1.955227, 2.684628, 3.232858
0.810287, 0.000000, 0.149593, 0.592386, 0.860796, 1.036870, 1.427861, 1.955188, 2.684621, 3.232857
0.813095, 0.000000, 0.149518, 0.592250, 0.860662, 1.036747, 1.427776, 1.955148, 2.684614, 3.232857
0.815903, 0.000000, 0.149443, 0.592116, 0.860530, 1.036625, 1.427692, 1.955109, 2.684607, 3.232856
0.818711, 0.000000, 0.149370, 0.591983, 0.860399, 1.036505, 1.427609, 1.955070, 2.684600, 3.232855
0.821519, 0.000000, 0.149297, 0.591851, 0.860269, 1.036386, 1.427527, 1.955032, 2.684593, 3.232855
0.824327, 0.000000, 0.149225, 0.591720, 0.860141, 1.036268, 1.427445, 1.954994, 2.684586, 3.232854
0.827135, 0.000000, 0.149154, 0.591591, 0.860014, 1.036151, 1.427364, 1.954957, 2.684579, 3.232854
0.829943, 0.000000, 0.149083, 0.591463, 0.859888, 1.036036, 1.427285, 1.954920, 2.684573, 3.232853
0.832751, 0.000000, 0.149013, 0.591337, 0.859763, 1.035921, 1.427206, 1.954883, 2.684566, 3.232853
0.835559, 0.000000, 0.148944, 0.591211, 0.859640, 1.035808, 1.427127, 1.954847, 2.684559, 3.232852
0.838367, 0.000000, 0.148875, 0.591087, 0.859518, 1.035696, 1.427050, 1.954811, 2.684553, 3.232851
0.841175, 0.000000, 0.148808, 0.590964, 0.859397, 1.035585, 1.426973, 1.954775, 2.684546, 3.232851
0.843983, 0.000000, 0.148741, 0.590843, 0.859278, 1.035475, 1.426897, 1.954740, 2.684540, 3.232850
0.846791, 0.000000, 0.148674, 0.590722, 0.859159, 1.035367, 1.426822, 1.954705, 2.684534, 3.232850
0.849599, 0.000000, 0.148608, 0.590603, 0.859042, 1.035259, 1.426748, 1.954670, 2.684528, 3.232849
0.852407, 0.000000, 0.148543, 0.590485, 0.858926, 1.035152, 1.426674, 1.954636, 2.684521, 3.232849
0.855215, 0.000000, 0.148479, 0.590368, 0.858811, 1.035046, 1.426601, 1.954602, 2.684515, 3.232848
0.858023, 0.000000, 0.148415, 0.590253, 0.858697, 1.034942, 1.426529, 1.954569, 2.684509, 3.232848
0.860831, 0.000000, 0.148352, 0.590138, 0.858584, 1.034838, 1.426457, 1.954536, 2.684503, 3.232847
0.863639, 0.000000, 0.148290, 0.590024, 0.858472, 1.034736, 1.426386, 1.954503, 2.684497, 3.232847
0.866447, 0.000000, 0.148228, 0.589912, 0.858361, 1.034634, 1.426316, 1.954470, 2.684491, 3.232846
0.869255, 0.000000, 0.148166, 0.589801, 0.858252, 1.034533, 1.426246, 1.954438, 2.684486, 3.232846
0.872063, 0.000000, 0.148106, 0.589691, 0.858143, 1.034434, 1.426178, 1.954406, 2.684480, 3.232845
0.874871, 0.000000, 0.148046, 0.589581, 0.858036, 1.034335, 1.426109, 1.954374, 2.684474, 3.232845
0.877679, 0.000000, 0.147986, 0.589473, 0.857929, 1.034237, 1.426042, 1.954343, 2.684469, 3.232844
0.880487, 0.000000, 0.147927, 0.589366, 0.857824, 1.034140, 1.425975, 1.954312, 2.684463, 3.232844
0.883295, 0.000000, 0.147869, 0.589260, 0.857720, 1.034044, 1.425909, 1.954281, 2.684457, 3.232843
0.886103, 0.000000, 0.147811, 0.589155, 0.857616, 1.033949, 1.425843, 1.954250, 2.684452, 3.232843
0.888911, 0.000000, 0.147754, 0.589051, 0.857514, 1.033855, 1.425778, 1.954220, 2.684447, 3.232842
0.891719, 0.000000, 0.147697, 0.588948, 0.857412, 1.033762, 1.425714, 1.954190, 2.684441, 3.232842
0.894527, 0.000000, 0.147641, 0.588846, 0.857311, 1.033670, 1.425650, 1.954161, 2.684436, 3.232841
0.897335, 0.000000, 0.147586, 0.588744, 0.857212, 1.033578, 1.425587, 1.954131, 2.684431, 3.232841
0.900143, 0.000000, 0.147530, 0.588644, 0.857113, 1.033487, 1.425524, 1.954102, 2.684425, 3.232841
0.902951, 0.000000, 0.147476, 0.588545, 0.857015, 1.033398, 1.425462, 1.954074, 2.684420, 3.232840
0.905759, 0.000000, 0.147422, 0.588447, 0.856918, 1.033309, 1.425400, 1.954045, 2.684415, 3.232840
0.908567, 0.000000, 0.147368, 0.588349, 0.856822, 1.033220, 1.425339, 1.954017, 2.684410, 3.232839
0.911375, 0.000000, 0.147315, 0.588253, 0.856727, 1.033133, 1.425279, 1.953989, 2.684405, 3.232839
0.914183, 0.000000, 0.147263, 0.588157, 0.856633, 1.033046, 1.425219, 1.953961, 2.684400, 3.232838
0.916991, 0.000000, 0.147211, 0.588062, 0.856540, 1.032961, 1.425160, 1.953934, 2.684395, 3.232838
0.919799, 0.000000, 0.147159, 0.587968, 0.856447, 1.032876, 1.425101, 1.953906, 2.684390, 3.232838
0.922607, 0.000000, 0.147108, 0.587875, 0.856355, 1.032791, 1.425043, 1.953879, 2.684385, 3.232837
0.925415, 0.000000, 0.147058, 0.587783, 0.856264, 1.032708, 1.424985, 1.953853, 2.684380, 3.232837
0.928223, 0.000000, 0.147007, 0.587691, 0.856174, 1.032625, 1.424928, 1.953826, 2.684376, 3.232836
0.931032, 0.000000, 0.146958, 0.587601, 0.856085, 1.032543, 1.424872, 1.953800, 2.684371, 3.232836
0.933840, 0.000000, 0.146909, 0.587511, 0.855997, 1.032462, 1.424816, 1.953774, 2.684366, 3.232836
0.936648, 0.000000, 0.146860, 0.587422, 0.855909, 1.032381, 1.424760, 1.953748, 2.684362, 3.232835
0.939456, 0.000000, 0.146812, 0.587334, 0.855822, 1.032302, 1.424705, 1.953722, 2.684357, 3.232835
0.942264, 0.000000, 0.146764, 0.587246, 0.855736, 1.032223, 1.424650, 1.953697, 2.684352, 3.232834
0.945072, 0.000000, 0.146716, 0.587160, 0.855651, 1.032144, 1.424596, 1.953672, 2.684348, 3.232834
0.947880, 0.000000, 0.146669, 0.587074, 0.855566, 1.032066, 1.424542, 1.953647, 2.684343, 3.232834
0.950688, 0.000000, 0.146623, 0.586989, 0.855482, 1.031989, 1.424489, 1.953622, 2.684339, 3.232833
0.953496, 0.000000, 0.146576, 0.586905, 0.855399, 1.031913, 1.424436, 1.953598, 2.684335, 3.232833
0.956304, 0.000000, 0.146531, 0.586821, 0.855317, 1.031837, 1.424384, 1.953574, 2.684330, 3.232833
0.959112, 0.000000, 0.146485, 0.586738, 0.855235, 1.031762, 1.424332, 1.953550, 2.684326, 3.232832
0.961920, 0.000000, 0.146440, 0.586656, 0.855154, 1.031688, 1.424281, 1.953526, 2.684322, 3.232832
0.964728, 0.000000, 0.146396, 0.586575, 0.855074, 1.031614, 1.424230, 1.953502, 2.684317, 3.232831
0.967536, 0.000000, 0.146352, 0.586494, 0.854994, 1.031541, 1.424180, 1.953479, 2.684313, 3.232831
0.970344, 0.000000, 0.146308, 0.586414, 0.854915, 1.031469, 1.424130, 1.953456, 2.684309, 3.232831
0.973152, 0.000000, 0.146264, 0.586335, 0.854837, 1.031397, 1.424080, 1.953433, 2.684305, 3.232830
0.975960, 0.000000, 0.146221, 0.586256, 0.854760, 1.031326, 1.424031, 1.953410, 2.684301, 3.232830
0.978768, 0.000000, 0.146179, 0.586178, 0.854683, 1.031255, 1.423982, 1.953387, 2.684297, 3.232830
0.981576, 0.000000, 0.146137, 0.586101, 0.854607, 1.031185, 1.423934, 1.953365, 2.684293, 3.232829
0.984384, 0.000000, 0.146095, 0.586024, 0.854531, 1.031116, 1.423886, 1.953343, 2.684289, 3.232829
0.987192, 0.000000, 0.146053, 0.585948, 0.854456, 1.031047, 1.423838, 1.953321, 2.684285, 3.232829
0.990000, 0.000000, 0.146012, 0.585873, 0.854382, 1.030978, 1.423791, 1.953299, 2.684281, 3.232828


==> anc/Fig005Top_data.txt <==
T[MeV], X_ad, sw^2=0.223, sw^2=0.21, sw^2=0.24, sw^2=0.3, sw^2=1.0
15.000000, 0.478458, 0.478458, 0.478458, 0.478458, 0.478458, 0.478458
14.994038, 0.478449, 0.478454, 0.478454, 0.478454, 0.478454, 0.478455
14.988075, 0.478441, 0.478446, 0.478446, 0.478445, 0.478445, 0.478449
14.982113, 0.478432, 0.478437, 0.478437, 0.478437, 0.478437, 0.478441
14.976150, 0.478424, 0.478428, 0.478429, 0.478428, 0.478428, 0.478433
14.970188, 0.478415, 0.478420, 0.478420, 0.478420, 0.478420, 0.478424
14.964226, 0.478406, 0.478411, 0.478411, 0.478411, 0.478411, 0.478416
14.958263, 0.478398, 0.478403, 0.478403, 0.478403, 0.478402, 0.478407
14.952301, 0.478389, 0.478394, 0.478394, 0.478394, 0.478394, 0.478398
14.946339, 0.478381, 0.478385, 0.478386, 0.478385, 0.478385, 0.478390
14.940376, 0.478372, 0.478377, 0.478377, 0.478377, 0.478377, 0.478381
14.934414, 0.478363, 0.478368, 0.478368, 0.478368, 0.478368, 0.478373
14.928451, 0.478355, 0.478360, 0.478360, 0.478360, 0.478359, 0.478364
14.922489, 0.478346, 0.478351, 0.478351, 0.478351, 0.478351, 0.478355
14.916527, 0.478337, 0.478342, 0.478342, 0.478342, 0.478342, 0.478347
14.910564, 0.478329, 0.478334, 0.478334, 0.478334, 0.478333, 0.478338
14.904602, 0.478320, 0.478325, 0.478325, 0.478325, 0.478325, 0.478329
14.898639, 0.478311, 0.478316, 0.478316, 0.478316, 0.478316, 0.478321
14.892677, 0.478303, 0.478308, 0.478308, 0.478308, 0.478307, 0.478312
14.886715, 0.478294, 0.478299, 0.478299, 0.478299, 0.478299, 0.478303
14.880752, 0.478285, 0.478290, 0.478290, 0.478290, 0.478290, 0.478295
14.874790, 0.478277, 0.478282, 0.478282, 0.478282, 0.478281, 0.478286
14.868828, 0.478268, 0.478273, 0.478273, 0.478273, 0.478273, 0.478277
14.862865, 0.478259, 0.478264, 0.478264, 0.478264, 0.478264, 0.478269
14.856903, 0.478251, 0.478256, 0.478256, 0.478256, 0.478255, 0.478260
14.850940, 0.478242, 0.478247, 0.478247, 0.478247, 0.478247, 0.478251
14.844978, 0.478233, 0.478238, 0.478238, 0.478238, 0.478238, 0.478243
14.839016, 0.478224, 0.478229, 0.478229, 0.478229, 0.478229, 0.478234
14.833053, 0.478216, 0.478221, 0.478221, 0.478221, 0.478220, 0.478225
14.827091, 0.478207, 0.478212, 0.478212, 0.478212, 0.478212, 0.478216
14.821128, 0.478198, 0.478203, 0.478203, 0.478203, 0.478203, 0.478208
14.815166, 0.478189, 0.478194, 0.478195, 0.478194, 0.478194, 0.478199
14.809204, 0.478181, 0.478186, 0.478186, 0.478186, 0.478185, 0.478190
14.803241, 0.478172, 0.478177, 0.478177, 0.478177, 0.478177, 0.478181
14.797279, 0.478163, 0.478168, 0.478168, 0.478168, 0.478168, 0.478173
14.791317, 0.478154, 0.478159, 0.478159, 0.478159, 0.478159, 0.478164
14.785354, 0.478145, 0.478151, 0.478151, 0.478150, 0.478150, 0.478155
14.779392, 0.478137, 0.478142, 0.478142, 0.478142, 0.478141, 0.478146
14.773429, 0.478128, 0.478133, 0.478133, 0.478133, 0.478133, 0.478138
14.767467, 0.478119, 0.478124, 0.478124, 0.478124, 0.478124, 0.478129
14.761505, 0.478110, 0.478115, 0.478115, 0.478115, 0.478115, 0.478120
14.755542, 0.478101, 0.478106, 0.478107, 0.478106, 0.478106, 0.478111
14.749580, 0.478093, 0.478098, 0.478098, 0.478098, 0.478097, 0.478102
14.743617, 0.478084, 0.478089, 0.478089, 0.478089, 0.478089, 0.478093
14.737655, 0.478075, 0.478080, 0.478080, 0.478080, 0.478080, 0.478085
14.731693, 0.478066, 0.478071, 0.478071, 0.478071, 0.478071, 0.478076
14.725730, 0.478057, 0.478062, 0.478062, 0.478062, 0.478062, 0.478067
14.719768, 0.478048, 0.478053, 0.478053, 0.478053, 0.478053, 0.478058
14.713806, 0.478039, 0.478044, 0.478045, 0.478044, 0.478044, 0.478049
14.707843, 0.478030, 0.478036, 0.478036, 0.478035, 0.478035, 0.478040
14.701881, 0.478022, 0.478027, 0.478027, 0.478027, 0.478026, 0.478031
14.695918, 0.478013, 0.478018, 0.478018, 0.478018, 0.478018, 0.478023
14.689956, 0.478004, 0.478009, 0.478009, 0.478009, 0.478009, 0.478014
14.683994, 0.477995, 0.478000, 0.478000, 0.478000, 0.478000, 0.478005
14.678031, 0.477986, 0.477991, 0.477991, 0.477991, 0.477991, 0.477996
14.672069, 0.477977, 0.477982, 0.477982, 0.477982, 0.477982, 0.477987
14.666106, 0.477968, 0.477973, 0.477973, 0.477973, 0.477973, 0.477978
14.660144, 0.477959, 0.477964, 0.477964, 0.477964, 0.477964, 0.477969
14.654182, 0.477950, 0.477955, 0.477955, 0.477955, 0.477955, 0.477960
14.648219, 0.477941, 0.477946, 0.477946, 0.477946, 0.477946, 0.477951
14.642257, 0.477932, 0.477937, 0.477937, 0.477937, 0.477937, 0.477942
14.636295, 0.477923, 0.477928, 0.477928, 0.477928, 0.477928, 0.477933
14.630332, 0.477914, 0.477919, 0.477920, 0.477919, 0.477919, 0.477924
14.624370, 0.477905, 0.477910, 0.477911, 0.477910, 0.477910, 0.477915
14.618407, 0.477896, 0.477901, 0.477902, 0.477901, 0.477901, 0.477906
14.612445, 0.477887, 0.477892, 0.477893, 0.477892, 0.477892, 0.477897
14.606483, 0.477878, 0.477883, 0.477884, 0.477883, 0.477883, 0.477888
14.600520, 0.477869, 0.477874, 0.477874, 0.477874, 0.477874, 0.477879
14.594558, 0.477860, 0.477865, 0.477865, 0.477865, 0.477865, 0.477870
14.588595, 0.477851, 0.477856, 0.477856, 0.477856, 0.477856, 0.477861
14.582633, 0.477842, 0.477847, 0.477847, 0.477847, 0.477847, 0.477852
14.576671, 0.477833, 0.477838, 0.477838, 0.477838, 0.477838, 0.477843
14.570708, 0.477824, 0.477829, 0.477829, 0.477829, 0.477829, 0.477834
14.564746, 0.477815, 0.477820, 0.477820, 0.477820, 0.477820, 0.477825
14.558784, 0.477806, 0.477811, 0.477811, 0.477811, 0.477811, 0.477816
14.552821, 0.477797, 0.477802, 0.477802, 0.477802, 0.477802, 0.477807
14.546859, 0.477788, 0.477793, 0.477793, 0.477793, 0.477793, 0.477798
14.540896, 0.477779, 0.477784, 0.477784, 0.477784, 0.477784, 0.477789
14.534934, 0.477769, 0.477775, 0.477775, 0.477775, 0.477774, 0.477780
14.528972, 0.477760, 0.477766, 0.477766, 0.477766, 0.477765, 0.477771
14.523009, 0.477751, 0.477757, 0.477757, 0.477756, 0.477756, 0.477762
14.517047, 0.477742, 0.477747, 0.477747, 0.477747, 0.477747, 0.477752
14.511084, 0.477733, 0.477738, 0.477738, 0.477738, 0.477738, 0.477743
14.505122, 0.477724, 0.477729, 0.477729, 0.477729, 0.477729, 0.477734
14.499160, 0.477715, 0.477720, 0.477720, 0.477720, 0.477720, 0.477725
14.493197, 0.477705, 0.477711, 0.477711, 0.477711, 0.477711, 0.477716
14.487235, 0.477696, 0.477702, 0.477702, 0.477702, 0.477701, 0.477707
14.481273, 0.477687, 0.477693, 0.477693, 0.477692, 0.477692, 0.477698
14.475310, 0.477678, 0.477683, 0.477683, 0.477683, 0.477683, 0.477688
14.469348, 0.477669, 0.477674, 0.477674, 0.477674, 0.477674, 0.477679
14.463385, 0.477660, 0.477665, 0.477665, 0.477665, 0.477665, 0.477670
14.457423, 0.477650, 0.477656, 0.477656, 0.477656, 0.477656, 0.477661
14.451461, 0.477641, 0.477647, 0.477647, 0.477647, 0.477646, 0.477652
14.445498, 0.477632, 0.477637, 0.477637, 0.477637, 0.477637, 0.477643
14.439536, 0.477623, 0.477628, 0.477628, 0.477628, 0.477628, 0.477633
14.433573, 0.477614, 0.477619, 0.477619, 0.477619, 0.477619, 0.477624
14.427611, 0.477604, 0.477610, 0.477610, 0.477610, 0.477609, 0.477615
14.421649, 0.477595, 0.477600, 0.477601, 0.477600, 0.477600, 0.477606
14.415686, 0.477586, 0.477591, 0.477591, 0.477591, 0.477591, 0.477596
14.409724, 0.477577, 0.477582, 0.477582, 0.477582, 0.477582, 0.477587
14.403762, 0.477567, 0.477573, 0.477573, 0.477573, 0.477572, 0.477578
14.397799, 0.477558, 0.477563, 0.477564, 0.477563, 0.477563, 0.477569
14.391837, 0.477549, 0.477554, 0.477554, 0.477554, 0.477554, 0.477559
14.385874, 0.477539, 0.477545, 0.477545, 0.477545, 0.477545, 0.477550
14.379912, 0.477530, 0.477536, 0.477536, 0.477535, 0.477535, 0.477541
14.373950, 0.477521, 0.477526, 0.477526, 0.477526, 0.477526, 0.477532
14.367987, 0.477511, 0.477517, 0.477517, 0.477517, 0.477517, 0.477522
14.362025, 0.477502, 0.477508, 0.477508, 0.477508, 0.477507, 0.477513
14.356062, 0.477493, 0.477498, 0.477498, 0.477498, 0.477498, 0.477504
14.350100, 0.477483, 0.477489, 0.477489, 0.477489, 0.477489, 0.477494
14.344138, 0.477474, 0.477480, 0.477480, 0.477480, 0.477479, 0.477485
14.338175, 0.477465, 0.477470, 0.477470, 0.477470, 0.477470, 0.477476
14.332213, 0.477455, 0.477461, 0.477461, 0.477461, 0.477461, 0.477466
14.326251, 0.477446, 0.477452, 0.477452, 0.477451, 0.477451, 0.477457
14.320288, 0.477437, 0.477442, 0.477442, 0.477442, 0.477442, 0.477448
14.314326, 0.477427, 0.477433, 0.477433, 0.477433, 0.477433, 0.477438
14.308363, 0.477418, 0.477423, 0.477424, 0.477423, 0.477423, 0.477429
14.302401, 0.477408, 0.477414, 0.477414, 0.477414, 0.477414, 0.477419
14.296439, 0.477399, 0.477405, 0.477405, 0.477405, 0.477404, 0.477410
14.290476, 0.477390, 0.477395, 0.477395, 0.477395, 0.477395, 0.477401
14.284514, 0.477380, 0.477386, 0.477386, 0.477386, 0.477386, 0.477391
14.278551, 0.477371, 0.477376, 0.477376, 0.477376, 0.477376, 0.477382
14.272589, 0.477361, 0.477367, 0.477367, 0.477367, 0.477367, 0.477372
14.266627, 0.477352, 0.477358, 0.477358, 0.477357, 0.477357, 0.477363
14.260664, 0.477342, 0.477348, 0.477348, 0.477348, 0.477348, 0.477353
14.254702, 0.477333, 0.477339, 0.477339, 0.477339, 0.477338, 0.477344
14.248739, 0.477324, 0.477329, 0.477329, 0.477329, 0.477329, 0.477335
14.242777, 0.477314, 0.477320, 0.477320, 0.477320, 0.477319, 0.477325
14.236815, 0.477305, 0.477310, 0.477310, 0.477310, 0.477310, 0.477316
14.230852, 0.477295, 0.477301, 0.477301, 0.477301, 0.477300, 0.477306
14.224890, 0.477286, 0.477291, 0.477291, 0.477291, 0.477291, 0.477297
14.218928, 0.477276, 0.477282, 0.477282, 0.477282, 0.477281, 0.477287
14.212965, 0.477267, 0.477272, 0.477272, 0.477272, 0.477272, 0.477278
14.207003, 0.477257, 0.477263, 0.477263, 0.477263, 0.477262, 0.477268
14.201040, 0.477247, 0.477253, 0.477253, 0.477253, 0.477253, 0.477259
14.195078, 0.477238, 0.477244, 0.477244, 0.477243, 0.477243, 0.477249
14.189116, 0.477228, 0.477234, 0.477234, 0.477234, 0.477234, 0.477240
14.183153, 0.477219, 0.477225, 0.477225, 0.477224, 0.477224, 0.477230
14.177191, 0.477209, 0.477215, 0.477215, 0.477215, 0.477215, 0.477221
14.171228, 0.477200, 0.477205, 0.477205, 0.477205, 0.477205, 0.477211
14.165266, 0.477190, 0.477196, 0.477196, 0.477196, 0.477195, 0.477201
14.159304, 0.477180, 0.477186, 0.477186, 0.477186, 0.477186, 0.477192
14.153341, 0.477171, 0.477177, 0.477177, 0.477177, 0.477176, 0.477182
14.147379, 0.477161, 0.477167, 0.477167, 0.477167, 0.477167, 0.477173
14.141417, 0.477152, 0.477157, 0.477158, 0.477157, 0.477157, 0.477163
14.135454, 0.477142, 0.477148, 0.477148, 0.477148, 0.477147, 0.477153
14.129492, 0.477132, 0.477138, 0.477138, 0.477138, 0.477138, 0.477144
14.123529, 0.477123, 0.477129, 0.477129, 0.477128, 0.477128, 0.477134
14.117567, 0.477113, 0.477119, 0.477119, 0.477119, 0.477119, 0.477125
14.111605, 0.477103, 0.477109, 0.477109, 0.477109, 0.477109, 0.477115
14.105642, 0.477094, 0.477100, 0.477100, 0.477099, 0.477099, 0.477105
14.099680, 0.477084, 0.477090, 0.477090, 0.477090, 0.477090, 0.477096
14.093717, 0.477074, 0.477080, 0.477080, 0.477080, 0.477080, 0.477086
14.087755, 0.477065, 0.477071, 0.477071, 0.477070, 0.477070, 0.477076
14.081793, 0.477055, 0.477061, 0.477061, 0.477061, 0.477061, 0.477067
14.075830, 0.477045, 0.477051, 0.477051, 0.477051, 0.477051, 0.477057
14.069868, 0.477036, 0.477041, 0.477042, 0.477041, 0.477041, 0.477047
14.063906, 0.477026, 0.477032, 0.477032, 0.477032, 0.477031, 0.477038
14.057943, 0.477016, 0.477022, 0.477022, 0.477022, 0.477022, 0.477028
14.051981, 0.477006, 0.477012, 0.477012, 0.477012, 0.477012, 0.477018
14.046018, 0.476997, 0.477003, 0.477003, 0.477002, 0.477002, 0.477008
14.040056, 0.476987, 0.476993, 0.476993, 0.476993, 0.476992, 0.476999
14.034094, 0.476977, 0.476983, 0.476983, 0.476983, 0.476983, 0.476989
14.028131, 0.476967, 0.476973, 0.476973, 0.476973, 0.476973, 0.476979
14.022169, 0.476958, 0.476964, 0.476964, 0.476963, 0.476963, 0.476969
14.016206, 0.476948, 0.476954, 0.476954, 0.476954, 0.476953, 0.476960
14.010244, 0.476938, 0.476944, 0.476944, 0.476944, 0.476944, 0.476950
14.004282, 0.476928, 0.476934, 0.476934, 0.476934, 0.476934, 0.476940
13.998319, 0.476918, 0.476924, 0.476924, 0.476924, 0.476924, 0.476930
13.992357, 0.476909, 0.476915, 0.476915, 0.476914, 0.476914, 0.476920
13.986395, 0.476899, 0.476905, 0.476905, 0.476905, 0.476904, 0.476911
13.980432, 0.476889, 0.476895, 0.476895, 0.476895, 0.476895, 0.476901
13.974470, 0.476879, 0.476885, 0.476885, 0.476885, 0.476885, 0.476891
13.968507, 0.476869, 0.476875, 0.476875, 0.476875, 0.476875, 0.476881
13.962545, 0.476859, 0.476865, 0.476865, 0.476865, 0.476865, 0.476871
13.956583, 0.476850, 0.476855, 0.476856, 0.476855, 0.476855, 0.476861
13.950620, 0.476840, 0.476846, 0.476846, 0.476845, 0.476845, 0.476852
13.944658, 0.476830, 0.476836, 0.476836, 0.476836, 0.476835, 0.476842
13.938695, 0.476820, 0.476826, 0.476826, 0.476826, 0.476825, 0.476832
13.932733, 0.476810, 0.476816, 0.476816, 0.476816, 0.476816, 0.476822
13.926771, 0.476800, 0.476806, 0.476806, 0.476806, 0.476806, 0.476812
13.920808, 0.476790, 0.476796, 0.476796, 0.476796, 0.476796, 0.476802
13.914846, 0.476780, 0.476786, 0.476786, 0.476786, 0.476786, 0.476792
13.908884, 0.476770, 0.476776, 0.476776, 0.476776, 0.476776, 0.476782
13.902921, 0.476760, 0.476766, 0.476766, 0.476766, 0.476766, 0.476772
13.896959, 0.476750, 0.476756, 0.476756, 0.476756, 0.476756, 0.476762
13.890996, 0.476740, 0.476746, 0.476747, 0.476746, 0.476746, 0.476753
13.885034, 0.476730, 0.476736, 0.476737, 0.476736, 0.476736, 0.476743
13.879072, 0.476720, 0.476726, 0.476727, 0.476726, 0.476726, 0.476733
13.873109, 0.476710, 0.476716, 0.476717, 0.476716, 0.476716, 0.476723
13.867147, 0.476700, 0.476706, 0.476707, 0.476706, 0.476706, 0.476713
13.861184, 0.476690, 0.476696, 0.476697, 0.476696, 0.476696, 0.476703
13.855222, 0.476680, 0.476686, 0.476687, 0.476686, 0.476686, 0.476693
13.849260, 0.476670, 0.476676, 0.476677, 0.476676, 0.476676, 0.476683
13.843297, 0.476660, 0.476666, 0.476667, 0.476666, 0.476666, 0.476673
13.837335, 0.476650, 0.476656, 0.476657, 0.476656, 0.476656, 0.476663
13.831373, 0.476640, 0.476646, 0.476646, 0.476646, 0.476646, 0.476653
13.825410, 0.476630, 0.476636, 0.476636, 0.476636, 0.476636, 0.476643
13.819448, 0.476620, 0.476626, 0.476626, 0.476626, 0.476626, 0.476633
13.813485, 0.476610, 0.476616, 0.476616, 0.476616, 0.476616, 0.476622
13.807523, 0.476600, 0.476606, 0.476606, 0.476606, 0.476606, 0.476612
13.801561, 0.476590, 0.476596, 0.476596, 0.476596, 0.476596, 0.476602
13.795598, 0.476580, 0.476586, 0.476586, 0.476586, 0.476586, 0.476592
13.789636, 0.476570, 0.476576, 0.476576, 0.476576, 0.476575, 0.476582
13.783673, 0.476560, 0.476566, 0.476566, 0.476566, 0.476565, 0.476572
13.777711, 0.476549, 0.476556, 0.476556, 0.476555, 0.476555, 0.476562
13.771749, 0.476539, 0.476545, 0.476546, 0.476545, 0.476545, 0.476552
13.765786, 0.476529, 0.476535, 0.476535, 0.476535, 0.476535, 0.476542
13.759824, 0.476519, 0.476525, 0.476525, 0.476525, 0.476525, 0.476532
13.753862, 0.476509, 0.476515, 0.476515, 0.476515, 0.476515, 0.476521
13.747899, 0.476499, 0.476505, 0.476505, 0.476505, 0.476504, 0.476511
13.741937, 0.476488, 0.476495, 0.476495, 0.476495, 0.476494, 0.476501
13.735974, 0.476478, 0.476484, 0.476485, 0.476484, 0.476484, 0.476491
13.730012, 0.476468, 0.476474, 0.476474, 0.476474, 0.476474, 0.476481
13.724050, 0.476458, 0.476464, 0.476464, 0.476464, 0.476464, 0.476471
13.718087, 0.476448, 0.476454, 0.476454, 0.476454, 0.476453, 0.476460
13.712125, 0.476437, 0.476444, 0.476444, 0.476444, 0.476443, 0.476450
13.706162, 0.476427, 0.476433, 0.476434, 0.476433, 0.476433, 0.476440
13.700200, 0.476417, 0.476423, 0.476423, 0.476423, 0.476423, 0.476430
13.694238, 0.476407, 0.476413, 0.476413, 0.476413, 0.476413, 0.476420
13.688275, 0.476396, 0.476403, 0.476403, 0.476403, 0.476402, 0.476409
13.682313, 0.476386, 0.476392, 0.476393, 0.476392, 0.476392, 0.476399
13.676351, 0.476376, 0.476382, 0.476382, 0.476382, 0.476382, 0.476389
13.670388, 0.476366, 0.476372, 0.476372, 0.476372, 0.476371, 0.476378
13.664426, 0.476355, 0.476362, 0.476362, 0.476361, 0.476361, 0.476368
13.658463, 0.476345, 0.476351, 0.476351, 0.476351, 0.476351, 0.476358
13.652501, 0.476335, 0.476341, 0.476341, 0.476341, 0.476341, 0.476348
13.646539, 0.476324, 0.476331, 0.476331, 0.476331, 0.476330, 0.476337
13.640576, 0.476314, 0.476320, 0.476320, 0.476320, 0.476320, 0.476327
13.634614, 0.476304, 0.476310, 0.476310, 0.476310, 0.476310, 0.476317
13.628651, 0.476293, 0.476300, 0.476300, 0.476300, 0.476299, 0.476306
13.622689, 0.476283, 0.476289, 0.476289, 0.476289, 0.476289, 0.476296
13.616727, 0.476273, 0.476279, 0.476279, 0.476279, 0.476279, 0.476286
13.610764, 0.476262, 0.476269, 0.476269, 0.476268, 0.476268, 0.476275
13.604802, 0.476252, 0.476258, 0.476258, 0.476258, 0.476258, 0.476265
13.598840, 0.476241, 0.476248, 0.476248, 0.476248, 0.476247, 0.476255
13.592877, 0.476231, 0.476237, 0.476238, 0.476237, 0.476237, 0.476244
13.586915, 0.476221, 0.476227, 0.476227, 0.476227, 0.476227, 0.476234
13.580952, 0.476210, 0.476217, 0.476217, 0.476216, 0.476216, 0.476223
13.574990, 0.476200, 0.476206, 0.476206, 0.476206, 0.476206, 0.476213
13.569028, 0.476189, 0.476196, 0.476196, 0.476196, 0.476195, 0.476203
13.563065, 0.476179, 0.476185, 0.476185, 0.476185, 0.476185, 0.476192
13.557103, 0.476168, 0.476175, 0.476175, 0.476175, 0.476174, 0.476182
13.551140, 0.476158, 0.476164, 0.476165, 0.476164, 0.476164, 0.476171
13.545178, 0.476147, 0.476154, 0.476154, 0.476154, 0.476154, 0.476161
13.539216, 0.476137, 0.476143, 0.476144, 0.476143, 0.476143, 0.476150
13.533253, 0.476126, 0.476133, 0.476133, 0.476133, 0.476133, 0.476140
13.527291, 0.476116, 0.476122, 0.476123, 0.476122, 0.476122, 0.476129
13.521329, 0.476105, 0.476112, 0.476112, 0.476112, 0.476112, 0.476119
13.515366, 0.476095, 0.476101, 0.476102, 0.476101, 0.476101, 0.476108
13.509404, 0.476084, 0.476091, 0.476091, 0.476091, 0.476090, 0.476098
13.503441, 0.476074, 0.476080, 0.476081, 0.476080, 0.476080, 0.476087
13.497479, 0.476063, 0.476070, 0.476070, 0.476070, 0.476069, 0.476077
13.491517, 0.476053, 0.476059, 0.476059, 0.476059, 0.476059, 0.476066
13.485554, 0.476042, 0.476049, 0.476049, 0.476049, 0.476048, 0.476056
13.479592, 0.476032, 0.476038, 0.476038, 0.476038, 0.476038, 0.476045
13.473629, 0.476021, 0.476028, 0.476028, 0.476027, 0.476027, 0.476035
13.467667, 0.476010, 0.476017, 0.476017, 0.476017, 0.476017, 0.476024
13.461705, 0.476000, 0.476006, 0.476006, 0.476006, 0.476006, 0.476013
13.455742, 0.475989, 0.475996, 0.475996, 0.475996, 0.475995, 0.476003
13.449780, 0.475978, 0.475985, 0.475985, 0.475985, 0.475985, 0.475992
13.443818, 0.475968, 0.475975, 0.475975, 0.475974, 0.475974, 0.475982
13.437855, 0.475957, 0.475964, 0.475964, 0.475964, 0.475963, 0.475971
13.431893, 0.475947, 0.475953, 0.475953, 0.475953, 0.475953, 0.475960
13.425930, 0.475936, 0.475943, 0.475943, 0.475942, 0.475942, 0.475950
13.419968, 0.475925, 0.475932, 0.475932, 0.475932, 0.475931, 0.475939
13.414006, 0.475915, 0.475921, 0.475921, 0.475921, 0.475921, 0.475928
13.408043, 0.475904, 0.475911, 0.475911, 0.475910, 0.475910, 0.475918
13.402081, 0.475893, 0.475900, 0.475900, 0.475900, 0.475899, 0.475907
13.396118, 0.475882, 0.475889, 0.475889, 0.475889, 0.475889, 0.475896
13.390156, 0.475872, 0.475878, 0.475879, 0.475878, 0.475878, 0.475886
13.384194, 0.475861, 0.475868, 0.475868, 0.475868, 0.475867, 0.475875
13.378231, 0.475850, 0.475857, 0.475857, 0.475857, 0.475857, 0.475864
13.372269, 0.475839, 0.475846, 0.475846, 0.475846, 0.475846, 0.475854
13.366307, 0.475829, 0.475835, 0.475836, 0.475835, 0.475835, 0.475843
13.360344, 0.475818, 0.475825, 0.475825, 0.475825, 0.475824, 0.475832
13.354382, 0.475807, 0.475814, 0.475814, 0.475814, 0.475813, 0.475821
13.348419, 0.475796, 0.475803, 0.475803, 0.475803, 0.475803, 0.475811
13.342457, 0.475786, 0.475792, 0.475793, 0.475792, 0.475792, 0.475800
13.336495, 0.475775, 0.475782, 0.475782, 0.475781, 0.475781, 0.475789
13.330532, 0.475764, 0.475771, 0.475771, 0.475771, 0.475770, 0.475778
13.324570, 0.475753, 0.475760, 0.475760, 0.475760, 0.475759, 0.475767
13.318607, 0.475742, 0.475749, 0.475749, 0.475749, 0.475749, 0.475757
13.312645, 0.475731, 0.475738, 0.475738, 0.475738, 0.475738, 0.475746
13.306683, 0.475721, 0.475727, 0.475728, 0.475727, 0.475727, 0.475735
13.300720, 0.475710, 0.475717, 0.475717, 0.475716, 0.475716, 0.475724
13.294758, 0.475699, 0.475706, 0.475706, 0.475706, 0.475705, 0.475713
13.288796, 0.475688, 0.475695, 0.475695, 0.475695, 0.475694, 0.475702
13.282833, 0.475677, 0.475684, 0.475684, 0.475684, 0.475683, 0.475691
13.276871, 0.475666, 0.475673, 0.475673, 0.475673, 0.475673, 0.475681
13.270908, 0.475655, 0.475662, 0.475662, 0.475662, 0.475662, 0.475670
13.264946, 0.475644, 0.475651, 0.475651, 0.475651, 0.475651, 0.475659
13.258984, 0.475633, 0.475640, 0.475640, 0.475640, 0.475640, 0.475648
13.253021, 0.475622, 0.475629, 0.475630, 0.475629, 0.475629, 0.475637
13.247059, 0.475611, 0.475618, 0.475619, 0.475618, 0.475618, 0.475626
13.241096, 0.475600, 0.475607, 0.475608, 0.475607, 0.475607, 0.475615
13.235134, 0.475590, 0.475596, 0.475597, 0.475596, 0.475596, 0.475604
13.229172, 0.475579, 0.475586, 0.475586, 0.475585, 0.475585, 0.475593
13.223209, 0.475568, 0.475575, 0.475575, 0.475574, 0.475574, 0.475582
13.217247, 0.475557, 0.475564, 0.475564, 0.475563, 0.475563, 0.475571
13.211285, 0.475546, 0.475553, 0.475553, 0.475552, 0.475552, 0.475560
13.205322, 0.475535, 0.475542, 0.475542, 0.475541, 0.475541, 0.475549
13.199360, 0.475523, 0.475531, 0.475531, 0.475530, 0.475530, 0.475538
13.193397, 0.475512, 0.475519, 0.475520, 0.475519, 0.475519, 0.475527
13.187435, 0.475501, 0.475508, 0.475509, 0.475508, 0.475508, 0.475516
13.181473, 0.475490, 0.475497, 0.475498, 0.475497, 0.475497, 0.475505
13.175510, 0.475479, 0.475486, 0.475486, 0.475486, 0.475486, 0.475494
13.169548, 0.475468, 0.475475, 0.475475, 0.475475, 0.475475, 0.475483
13.163585, 0.475457, 0.475464, 0.475464, 0.475464, 0.475464, 0.475472
13.157623, 0.475446, 0.475453, 0.475453, 0.475453, 0.475453, 0.475461
13.151661, 0.475435, 0.475442, 0.475442, 0.475442, 0.475441, 0.475450
13.145698, 0.475424, 0.475431, 0.475431, 0.475431, 0.475430, 0.475439
13.139736, 0.475413, 0.475420, 0.475420, 0.475420, 0.475419, 0.475428
13.133774, 0.475401, 0.475409, 0.475409, 0.475408, 0.475408, 0.475416
13.127811, 0.475390, 0.475397, 0.475398, 0.475397, 0.475397, 0.475405
13.121849, 0.475379, 0.475386, 0.475386, 0.475386, 0.475386, 0.475394
13.115886, 0.475368, 0.475375, 0.475375, 0.475375, 0.475375, 0.475383
13.109924, 0.475357, 0.475364, 0.475364, 0.475364, 0.475363, 0.475372
13.103962, 0.475346, 0.475353, 0.475353, 0.475353, 0.475352, 0.475361
13.097999, 0.475334, 0.475342, 0.475342, 0.475341, 0.475341, 0.475350
13.092037, 0.475323, 0.475330, 0.475331, 0.475330, 0.475330, 0.475338
13.086074, 0.475312, 0.475319, 0.475319, 0.475319, 0.475319, 0.475327
13.080112, 0.475301, 0.475308, 0.475308, 0.475308, 0.475307, 0.475316
13.074150, 0.475289, 0.475297, 0.475297, 0.475297, 0.475296, 0.475305
13.068187, 0.475278, 0.475285, 0.475286, 0.475285, 0.475285, 0.475294
13.062225, 0.475267, 0.475274, 0.475274, 0.475274, 0.475274, 0.475282
13.056263, 0.475256, 0.475263, 0.475263, 0.475263, 0.475262, 0.475271
13.050300, 0.475244, 0.475252, 0.475252, 0.475251, 0.475251, 0.475260
13.044338, 0.475233, 0.475240, 0.475241, 0.475240, 0.475240, 0.475249
13.038375, 0.475222, 0.475229, 0.475229, 0.475229, 0.475229, 0.475237
13.032413, 0.475210, 0.475218, 0.475218, 0.475218, 0.475217, 0.475226
13.026451, 0.475199, 0.475206, 0.475207, 0.475206, 0.475206, 0.475215
13.020488, 0.475188, 0.475195, 0.475195, 0.475195, 0.475195, 0.475203
13.014526, 0.475176, 0.475184, 0.475184, 0.475184, 0.475183, 0.475192
13.008563, 0.475165, 0.475172, 0.475173, 0.475172, 0.475172, 0.475181
13.002601, 0.475154, 0.475161, 0.475161, 0.475161, 0.475161, 0.475169
12.996639, 0.475142, 0.475150, 0.475150, 0.475150, 0.475149, 0.475158
12.990676, 0.475131, 0.475138, 0.475138, 0.475138, 0.475138, 0.475147
12.984714, 0.475120, 0.475127, 0.475127, 0.475127, 0.475126, 0.475135
12.978752, 0.475108, 0.475116, 0.475116, 0.475115, 0.475115, 0.475124
12.972789, 0.475097, 0.475104, 0.475104, 0.475104, 0.475104, 0.475112
12.966827, 0.475085, 0.475093, 0.475093, 0.475093, 0.475092, 0.475101
12.960864, 0.475074, 0.475081, 0.475081, 0.475081, 0.475081, 0.475090
12.954902, 0.475062, 0.475070, 0.475070, 0.475070, 0.475069, 0.475078
12.948940, 0.475051, 0.475058, 0.475059, 0.475058, 0.475058, 0.475067
12.942977, 0.475039, 0.475047, 0.475047, 0.475047, 0.475046, 0.475055
12.937015, 0.475028, 0.475035, 0.475036, 0.475035, 0.475035, 0.475044
12.931052, 0.475016, 0.475024, 0.475024, 0.475024, 0.475023, 0.475032
12.925090, 0.475005, 0.475012, 0.475013, 0.475012, 0.475012, 0.475021
12.919128, 0.474993, 0.475001, 0.475001, 0.475001, 0.475000, 0.475009
12.913165, 0.474982, 0.474989, 0.474990, 0.474989, 0.474989, 0.474998
12.907203, 0.474970, 0.474978, 0.474978, 0.474978, 0.474977, 0.474986
12.901240, 0.474959, 0.474966, 0.474967, 0.474966, 0.474966, 0.474975
12.895278, 0.474947, 0.474955, 0.474955, 0.474955, 0.474954, 0.474963
12.889316, 0.474936, 0.474943, 0.474943, 0.474943, 0.474943, 0.474952
12.883353, 0.474924, 0.474932, 0.474932, 0.474931, 0.474931, 0.474940
12.877391, 0.474913, 0.474920, 0.474920, 0.474920, 0.474920, 0.474929
12.871429, 0.474901, 0.474908, 0.474909, 0.474908, 0.474908, 0.474917
12.865466, 0.474889, 0.474897, 0.474897, 0.474897, 0.474896, 0.474906
12.859504, 0.474878, 0.474885, 0.474885, 0.474885, 0.474885, 0.474894
12.853541, 0.474866, 0.474874, 0.474874, 0.474873, 0.474873, 0.474882
12.847579, 0.474854, 0.474862, 0.474862, 0.474862, 0.474861, 0.474871
12.841617, 0.474843, 0.474850, 0.474851, 0.474850, 0.474850, 0.474859
12.835654, 0.474831, 0.474839, 0.474839, 0.474839, 0.474838, 0.474847
12.829692, 0.474819, 0.474827, 0.474827, 0.474827, 0.474827, 0.474836
12.823729, 0.474808, 0.474815, 0.474816, 0.474815, 0.474815, 0.474824
12.817767, 0.474796, 0.474804, 0.474804, 0.474804, 0.474803, 0.474813
12.811805, 0.474784, 0.474792, 0.474792, 0.474792, 0.474791, 0.474801
12.805842, 0.474773, 0.474780, 0.474780, 0.474780, 0.474780, 0.474789
12.799880, 0.474761, 0.474769, 0.474769, 0.474768, 0.474768, 0.474777
12.793918, 0.474749, 0.474757, 0.474757, 0.474757, 0.474756, 0.474766
12.787955, 0.474737, 0.474745, 0.474745, 0.474745, 0.474745, 0.474754
12.781993, 0.474726, 0.474733, 0.474734, 0.474733, 0.474733, 0.474742
12.776030, 0.474714, 0.474722, 0.474722, 0.474721, 0.474721, 0.474731
12.770068, 0.474702, 0.474710, 0.474710, 0.474710, 0.474709, 0.474719
12.764106, 0.474690, 0.474698, 0.474698, 0.474698, 0.474697, 0.474707
12.758143, 0.474678, 0.474686, 0.474686, 0.474686, 0.474686, 0.474695
12.752181, 0.474667, 0.474674, 0.474675, 0.474674, 0.474674, 0.474683
12.746218, 0.474655, 0.474663, 0.474663, 0.474662, 0.474662, 0.474672
12.740256, 0.474643, 0.474651, 0.474651, 0.474651, 0.474650, 0.474660
12.734294, 0.474631, 0.474639, 0.474639, 0.474639, 0.474638, 0.474648
12.728331, 0.474619, 0.474627, 0.474627, 0.474627, 0.474626, 0.474636
12.722369, 0.474607, 0.474615, 0.474615, 0.474615, 0.474615, 0.474624
12.716407, 0.474595, 0.474603, 0.474604, 0.474603, 0.474603, 0.474612
12.710444, 0.474584, 0.474591, 0.474592, 0.474591, 0.474591, 0.474601
12.704482, 0.474572, 0.474580, 0.474580, 0.474579, 0.474579, 0.474589
12.698519, 0.474560, 0.474568, 0.474568, 0.474567, 0.474567, 0.474577
12.692557, 0.474548, 0.474556, 0.474556, 0.474556, 0.474555, 0.474565
12.686595, 0.474536, 0.474544, 0.474544, 0.474544, 0.474543, 0.474553
12.680632, 0.474524, 0.474532, 0.474532, 0.474532, 0.474531, 0.474541
12.674670, 0.474512, 0.474520, 0.474520, 0.474520, 0.474519, 0.474529
12.668707, 0.474500, 0.474508, 0.474508, 0.474508, 0.474507, 0.474517
12.662745, 0.474488, 0.474496, 0.474496, 0.474496, 0.474495, 0.474505
12.656783, 0.474476, 0.474484, 0.474484, 0.474484, 0.474483, 0.474493
12.650820, 0.474464, 0.474472, 0.474472, 0.474472, 0.474471, 0.474481
12.644858, 0.474452, 0.474460, 0.474460, 0.474460, 0.474459, 0.474469
12.638896, 0.474440, 0.474448, 0.474448, 0.474448, 0.474447, 0.474457
12.632933, 0.474428, 0.474436, 0.474436, 0.474436, 0.474435, 0.474445
12.626971, 0.474416, 0.474424, 0.474424, 0.474424, 0.474423, 0.474433
12.621008, 0.474404, 0.474412, 0.474412, 0.474412, 0.474411, 0.474421
12.615046, 0.474392, 0.474400, 0.474400, 0.474400, 0.474399, 0.474409
12.609084, 0.474380, 0.474388, 0.474388, 0.474387, 0.474387, 0.474397
12.603121, 0.474367, 0.474376, 0.474376, 0.474375, 0.474375, 0.474385
12.597159, 0.474355, 0.474364, 0.474364, 0.474363, 0.474363, 0.474373
12.591196, 0.474343, 0.474351, 0.474352, 0.474351, 0.474351, 0.474361
12.585234, 0.474331, 0.474339, 0.474339, 0.474339, 0.474339, 0.474349
12.579272, 0.474319, 0.474327, 0.474327, 0.474327, 0.474327, 0.474337
12.573309, 0.474307, 0.474315, 0.474315, 0.474315, 0.474314, 0.474325
12.567347, 0.474295, 0.474303, 0.474303, 0.474303, 0.474302, 0.474312
12.561385, 0.474282, 0.474291, 0.474291, 0.474290, 0.474290, 0.474300
12.555422, 0.474270, 0.474278, 0.474279, 0.474278, 0.474278, 0.474288
12.549460, 0.474258, 0.474266, 0.474267, 0.474266, 0.474266, 0.474276
12.543497, 0.474246, 0.474254, 0.474254, 0.474254, 0.474253, 0.474264
12.537535, 0.474234, 0.474242, 0.474242, 0.474242, 0.474241, 0.474252
12.531573, 0.474221, 0.474230, 0.474230, 0.474229, 0.474229, 0.474239
12.525610, 0.474209, 0.474217, 0.474218, 0.474217, 0.474217, 0.474227
12.519648, 0.474197, 0.474205, 0.474205, 0.474205, 0.474205, 0.474215
12.513685, 0.474185, 0.474193, 0.474193, 0.474193, 0.474192, 0.474203
12.507723, 0.474172, 0.474181, 0.474181, 0.474180, 0.474180, 0.474190
12.501761, 0.474160, 0.474168, 0.474169, 0.474168, 0.474168, 0.474178
12.495798, 0.474148, 0.474156, 0.474156, 0.474156, 0.474155, 0.474166
12.489836, 0.474135, 0.474144, 0.474144, 0.474144, 0.474143, 0.474154
12.483874, 0.474123, 0.474131, 0.474132, 0.474131, 0.474131, 0.474141
12.477911, 0.474111, 0.474119, 0.474119, 0.474119, 0.474118, 0.474129
12.471949, 0.474098, 0.474107, 0.474107, 0.474107, 0.474106, 0.474117
12.465986, 0.474086, 0.474094, 0.474095, 0.474094, 0.474094, 0.474104
12.460024, 0.474074, 0.474082, 0.474082, 0.474082, 0.474081, 0.474092
12.454062, 0.474061, 0.474070, 0.474070, 0.474069, 0.474069, 0.474080
12.448099, 0.474049, 0.474057, 0.474057, 0.474057, 0.474057, 0.474067
12.442137, 0.474036, 0.474045, 0.474045, 0.474045, 0.474044, 0.474055
12.436174, 0.474024, 0.474032, 0.474033, 0.474032, 0.474032, 0.474043
12.430212, 0.474012, 0.474020, 0.474020, 0.474020, 0.474019, 0.474030
12.424250, 0.473999, 0.474008, 0.474008, 0.474007, 0.474007, 0.474018
12.418287, 0.473987, 0.473995, 0.473995, 0.473995, 0.473994, 0.474005
12.412325, 0.473974, 0.473983, 0.473983, 0.473982, 0.473982, 0.473993
12.406363, 0.473962, 0.473970, 0.473970, 0.473970, 0.473970, 0.473980
12.400400, 0.473949, 0.473958, 0.473958, 0.473958, 0.473957, 0.473968
12.394438, 0.473937, 0.473945, 0.473945, 0.473945, 0.473945, 0.473955
12.388475, 0.473924, 0.473933, 0.473933, 0.473933, 0.473932, 0.473943
12.382513, 0.473912, 0.473920, 0.473920, 0.473920, 0.473920, 0.473930
12.376551, 0.473899, 0.473908, 0.473908, 0.473907, 0.473907, 0.473918
12.370588, 0.473887, 0.473895, 0.473895, 0.473895, 0.473894, 0.473905
12.364626, 0.473874, 0.473883, 0.473883, 0.473882, 0.473882, 0.473893
12.358663, 0.473861, 0.473870, 0.473870, 0.473870, 0.473869, 0.473880
12.352701, 0.473849, 0.473857, 0.473858, 0.473857, 0.473857, 0.473868
12.346739, 0.473836, 0.473845, 0.473845, 0.473845, 0.473844, 0.473855
12.340776, 0.473824, 0.473832, 0.473832, 0.473832, 0.473832, 0.473843
12.334814, 0.473811, 0.473820, 0.473820, 0.473819, 0.473819, 0.473830
12.328852, 0.473798, 0.473807, 0.473807, 0.473807, 0.473806, 0.473817
12.322889, 0.473786, 0.473794, 0.473795, 0.473794, 0.473794, 0.473805
12.316927, 0.473773, 0.473782, 0.473782, 0.473781, 0.473781, 0.473792
12.310964, 0.473760, 0.473769, 0.473769, 0.473769, 0.473768, 0.473780
12.305002, 0.473748, 0.473756, 0.473757, 0.473756, 0.473756, 0.473767
12.299040, 0.473735, 0.473744, 0.473744, 0.473743, 0.473743, 0.473754
12.293077, 0.473722, 0.473731, 0.473731, 0.473731, 0.473730, 0.473742
12.287115, 0.473709, 0.473718, 0.473718, 0.473718, 0.473718, 0.473729
12.281152, 0.473697, 0.473706, 0.473706, 0.473705, 0.473705, 0.473716
12.275190, 0.473684, 0.473693, 0.473693, 0.473693, 0.473692, 0.473703
12.269228, 0.473671, 0.473680, 0.473680, 0.473680, 0.473679, 0.473691
12.263265, 0.473658, 0.473667, 0.473668, 0.473667, 0.473667, 0.473678
12.257303, 0.473646, 0.473655, 0.473655, 0.473654, 0.473654, 0.473665
12.251341, 0.473633, 0.473642, 0.473642, 0.473641, 0.473641, 0.473652
12.245378, 0.473620, 0.473629, 0.473629, 0.473629, 0.473628, 0.473640
12.239416, 0.473607, 0.473616, 0.473616, 0.473616, 0.473615, 0.473627
12.233453, 0.473594, 0.473603, 0.473604, 0.473603, 0.473603, 0.473614
12.227491, 0.473582, 0.473590, 0.473591, 0.473590, 0.473590, 0.473601
12.221529, 0.473569, 0.473578, 0.473578, 0.473577, 0.473577, 0.473588
12.215566, 0.473556, 0.473565, 0.473565, 0.473564, 0.473564, 0.473576
12.209604, 0.473543, 0.473552, 0.473552, 0.473552, 0.473551, 0.473563
12.203641, 0.473530, 0.473539, 0.473539, 0.473539, 0.473538, 0.473550
12.197679, 0.473517, 0.473526, 0.473526, 0.473526, 0.473525, 0.473537
12.191717, 0.473504, 0.473513, 0.473513, 0.473513, 0.473512, 0.473524
12.185754, 0.473491, 0.473500, 0.473500, 0.473500, 0.473499, 0.473511
12.179792, 0.473478, 0.473487, 0.473488, 0.473487, 0.473487, 0.473498
12.173830, 0.473465, 0.473474, 0.473475, 0.473474, 0.473474, 0.473485
12.167867, 0.473452, 0.473461, 0.473462, 0.473461, 0.473461, 0.473472
12.161905, 0.473439, 0.473448, 0.473449, 0.473448, 0.473448, 0.473460
12.155942, 0.473426, 0.473435, 0.473436, 0.473435, 0.473435, 0.473447
12.149980, 0.473413, 0.473422, 0.473423, 0.473422, 0.473422, 0.473434
12.144018, 0.473400, 0.473409, 0.473410, 0.473409, 0.473409, 0.473421
12.138055, 0.473387, 0.473396, 0.473397, 0.473396, 0.473396, 0.473408
12.132093, 0.473374, 0.473383, 0.473384, 0.473383, 0.473383, 0.473395
12.126130, 0.473361, 0.473370, 0.473371, 0.473370, 0.473370, 0.473382
12.120168, 0.473348, 0.473357, 0.473357, 0.473357, 0.473356, 0.473368
12.114206, 0.473335, 0.473344, 0.473344, 0.473344, 0.473343, 0.473355
12.108243, 0.473322, 0.473331, 0.473331, 0.473331, 0.473330, 0.473342
12.102281, 0.473309, 0.473318, 0.473318, 0.473318, 0.473317, 0.473329
12.096319, 0.473296, 0.473305, 0.473305, 0.473305, 0.473304, 0.473316
12.090356, 0.473282, 0.473292, 0.473292, 0.473291, 0.473291, 0.473303
12.084394, 0.473269, 0.473279, 0.473279, 0.473278, 0.473278, 0.473290
12.078431, 0.473256, 0.473265, 0.473266, 0.473265, 0.473265, 0.473277
12.072469, 0.473243, 0.473252, 0.473252, 0.473252, 0.473251, 0.473264
12.066507, 0.473230, 0.473239, 0.473239, 0.473239, 0.473238, 0.473251
12.060544, 0.473217, 0.473226, 0.473226, 0.473226, 0.473225, 0.473237
12.054582, 0.473203, 0.473213, 0.473213, 0.473212, 0.473212, 0.473224
12.048619, 0.473190, 0.473199, 0.473200, 0.473199, 0.473199, 0.473211
12.042657, 0.473177, 0.473186, 0.473186, 0.473186, 0.473185, 0.473198
12.036695, 0.473164, 0.473173, 0.473173, 0.473173, 0.473172, 0.473185
12.030732, 0.473150, 0.473160, 0.473160, 0.473159, 0.473159, 0.473171
12.024770, 0.473137, 0.473146, 0.473147, 0.473146, 0.473146, 0.473158
12.018808, 0.473124, 0.473133, 0.473133, 0.473133, 0.473132, 0.473145
12.012845, 0.473110, 0.473120, 0.473120, 0.473120, 0.473119, 0.473132
12.006883, 0.473097, 0.473107, 0.473107, 0.473106, 0.473106, 0.473118
12.000920, 0.473084, 0.473093, 0.473093, 0.473093, 0.473092, 0.473105
11.994958, 0.473070, 0.473080, 0.473080, 0.473080, 0.473079, 0.473092
11.988996, 0.473057, 0.473066, 0.473067, 0.473066, 0.473066, 0.473078
11.983033, 0.473044, 0.473053, 0.473053, 0.473053, 0.473052, 0.473065
11.977071, 0.473030, 0.473040, 0.473040, 0.473039, 0.473039, 0.473052
11.971108, 0.473017, 0.473026, 0.473027, 0.473026, 0.473026, 0.473038
11.965146, 0.473003, 0.473013, 0.473013, 0.473013, 0.473012, 0.473025
11.959184, 0.472990, 0.473000, 0.473000, 0.472999, 0.472999, 0.473011
11.953221, 0.472976, 0.472986, 0.472986, 0.472986, 0.472985, 0.472998
11.947259, 0.472963, 0.472973, 0.472973, 0.472972, 0.472972, 0.472985
11.941297, 0.472950, 0.472959, 0.472959, 0.472959, 0.472958, 0.472971
11.935334, 0.472936, 0.472946, 0.472946, 0.472945, 0.472945, 0.472958
11.929372, 0.472923, 0.472932, 0.472933, 0.472932, 0.472931, 0.472944
11.923409, 0.472909, 0.472919, 0.472919, 0.472918, 0.472918, 0.472931
11.917447, 0.472896, 0.472905, 0.472905, 0.472905, 0.472904, 0.472917
11.911485, 0.472882, 0.472892, 0.472892, 0.472891, 0.472891, 0.472904
11.905522, 0.472868, 0.472878, 0.472878, 0.472878, 0.472877, 0.472890
11.899560, 0.472855, 0.472865, 0.472865, 0.472864, 0.472864, 0.472877
11.893597, 0.472841, 0.472851, 0.472851, 0.472851, 0.472850, 0.472863
11.887635, 0.472828, 0.472837, 0.472838, 0.472837, 0.472837, 0.472850
11.881673, 0.472814, 0.472824, 0.472824, 0.472824, 0.472823, 0.472836
11.875710, 0.472800, 0.472810, 0.472811, 0.472810, 0.472809, 0.472823
11.869748, 0.472787, 0.472797, 0.472797, 0.472796, 0.472796, 0.472809
11.863786, 0.472773, 0.472783, 0.472783, 0.472783, 0.472782, 0.472795
11.857823, 0.472760, 0.472769, 0.472770, 0.472769, 0.472769, 0.472782
11.851861, 0.472746, 0.472756, 0.472756, 0.472755, 0.472755, 0.472768
11.845898, 0.472732, 0.472742, 0.472742, 0.472742, 0.472741, 0.472755
11.839936, 0.472718, 0.472728, 0.472729, 0.472728, 0.472728, 0.472741
11.833974, 0.472705, 0.472715, 0.472715, 0.472714, 0.472714, 0.472727
11.828011, 0.472691, 0.472701, 0.472701, 0.472701, 0.472700, 0.472713
11.822049, 0.472677, 0.472687, 0.472687, 0.472687, 0.472686, 0.472700
11.816086, 0.472663, 0.472673, 0.472674, 0.472673, 0.472673, 0.472686
11.810124, 0.472650, 0.472660, 0.472660, 0.472659, 0.472659, 0.472672
11.804162, 0.472636, 0.472646, 0.472646, 0.472646, 0.472645, 0.472659
11.798199, 0.472622, 0.472632, 0.472632, 0.472632, 0.472631, 0.472645
11.792237, 0.472608, 0.472618, 0.472619, 0.472618, 0.472617, 0.472631
11.786275, 0.472594, 0.472605, 0.472605, 0.472604, 0.472604, 0.472617
11.780312, 0.472581, 0.472591, 0.472591, 0.472590, 0.472590, 0.472603
11.774350, 0.472567, 0.472577, 0.472577, 0.472577, 0.472576, 0.472590
11.768387, 0.472553, 0.472563, 0.472563, 0.472563, 0.472562, 0.472576
11.762425, 0.472539, 0.472549, 0.472549, 0.472549, 0.472548, 0.472562
11.756463, 0.472525, 0.472535, 0.472536, 0.472535, 0.472534, 0.472548
11.750500, 0.472511, 0.472521, 0.472522, 0.472521, 0.472520, 0.472534
11.744538, 0.472497, 0.472507, 0.472508, 0.472507, 0.472507, 0.472520
11.738575, 0.472483, 0.472494, 0.472494, 0.472493, 0.472493, 0.472506
11.732613, 0.472469, 0.472480, 0.472480, 0.472479, 0.472479, 0.472493
11.726651, 0.472455, 0.472466, 0.472466, 0.472465, 0.472465, 0.472479
11.720688, 0.472441, 0.472452, 0.472452, 0.472451, 0.472451, 0.472465
11.714726, 0.472427, 0.472438, 0.472438, 0.472437, 0.472437, 0.472451
11.708764, 0.472413, 0.472424, 0.472424, 0.472423, 0.472423, 0.472437
11.702801, 0.472399, 0.472410, 0.472410, 0.472409, 0.472409, 0.472423
11.696839, 0.472385, 0.472396, 0.472396, 0.472395, 0.472395, 0.472409
11.690876, 0.472371, 0.472382, 0.472382, 0.472381, 0.472381, 0.472395
11.684914, 0.472357, 0.472368, 0.472368, 0.472367, 0.472367, 0.472381
11.678952, 0.472343, 0.472354, 0.472354, 0.472353, 0.472353, 0.472367
11.672989, 0.472329, 0.472339, 0.472340, 0.472339, 0.472339, 0.472353
11.667027, 0.472315, 0.472325, 0.472326, 0.472325, 0.472324, 0.472339
11.661064, 0.472301, 0.472311, 0.472312, 0.472311, 0.472310, 0.472325
11.655102, 0.472287, 0.472297, 0.472297, 0.472297, 0.472296, 0.472310
11.649140, 0.472273, 0.472283, 0.472283, 0.472283, 0.472282, 0.472296
11.643177, 0.472258, 0.472269, 0.472269, 0.472269, 0.472268, 0.472282
11.637215, 0.472244, 0.472255, 0.472255, 0.472254, 0.472254, 0.472268
11.631253, 0.472230, 0.472240, 0.472241, 0.472240, 0.472240, 0.472254
11.625290, 0.472216, 0.472226, 0.472227, 0.472226, 0.472225, 0.472240
11.619328, 0.472202, 0.472212, 0.472212, 0.472212, 0.472211, 0.472226
11.613365, 0.472187, 0.472198, 0.472198, 0.472198, 0.472197, 0.472211
11.607403, 0.472173, 0.472184, 0.472184, 0.472183, 0.472183, 0.472197
11.601441, 0.472159, 0.472169, 0.472170, 0.472169, 0.472168, 0.472183
11.595478, 0.472144, 0.472155, 0.472155, 0.472155, 0.472154, 0.472169
11.589516, 0.472130, 0.472141, 0.472141, 0.472140, 0.472140, 0.472154
11.583553, 0.472116, 0.472127, 0.472127, 0.472126, 0.472126, 0.472140
11.577591, 0.472102, 0.472112, 0.472112, 0.472112, 0.472111, 0.472126
11.571629, 0.472087, 0.472098, 0.472098, 0.472098, 0.472097, 0.472112
11.565666, 0.472073, 0.472084, 0.472084, 0.472083, 0.472083, 0.472097
11.559704, 0.472058, 0.472069, 0.472069, 0.472069, 0.472068, 0.472083
11.553741, 0.472044, 0.472055, 0.472055, 0.472054, 0.472054, 0.472069
11.547779, 0.472030, 0.472040, 0.472041, 0.472040, 0.472039, 0.472054
11.541817, 0.472015, 0.472026, 0.472026, 0.472026, 0.472025, 0.472040
11.535854, 0.472001, 0.472012, 0.472012, 0.472011, 0.472011, 0.472026
11.529892, 0.471986, 0.471997, 0.471997, 0.471997, 0.471996, 0.472011
11.523930, 0.471972, 0.471983, 0.471983, 0.471982, 0.471982, 0.471997
11.517967, 0.471957, 0.471968, 0.471969, 0.471968, 0.471967, 0.471982
11.512005, 0.471943, 0.471954, 0.471954, 0.471953, 0.471953, 0.471968
11.506042, 0.471928, 0.471939, 0.471940, 0.471939, 0.471938, 0.471953
11.500080, 0.471914, 0.471925, 0.471925, 0.471924, 0.471924, 0.471939
11.494118, 0.471899, 0.471910, 0.471911, 0.471910, 0.471909, 0.471924
11.488155, 0.471885, 0.471896, 0.471896, 0.471895, 0.471895, 0.471910
11.482193, 0.471870, 0.471881, 0.471881, 0.471881, 0.471880, 0.471895
11.476230, 0.471856, 0.471867, 0.471867, 0.471866, 0.471866, 0.471881
11.470268, 0.471841, 0.471852, 0.471852, 0.471852, 0.471851, 0.471866
11.464306, 0.471826, 0.471837, 0.471838, 0.471837, 0.471836, 0.471852
11.458343, 0.471812, 0.471823, 0.471823, 0.471823, 0.471822, 0.471837
11.452381, 0.471797, 0.471808, 0.471809, 0.471808, 0.471807, 0.471823
11.446419, 0.471782, 0.471794, 0.471794, 0.471793, 0.471793, 0.471808
11.440456, 0.471768, 0.471779, 0.471779, 0.471779, 0.471778, 0.471793
11.434494, 0.471753, 0.471764, 0.471765, 0.471764, 0.471763, 0.471779
11.428531, 0.471738, 0.471750, 0.471750, 0.471749, 0.471749, 0.471764
11.422569, 0.471724, 0.471735, 0.471735, 0.471735, 0.471734, 0.471749
11.416607, 0.471709, 0.471720, 0.471720, 0.471720, 0.471719, 0.471735
11.410644, 0.471694, 0.471705, 0.471706, 0.471705, 0.471704, 0.471720
11.404682, 0.471679, 0.471691, 0.471691, 0.471690, 0.471690, 0.471705
11.398719, 0.471665, 0.471676, 0.471676, 0.471676, 0.471675, 0.471691
11.392757, 0.471650, 0.471661, 0.471661, 0.471661, 0.471660, 0.471676
11.386795, 0.471635, 0.471646, 0.471647, 0.471646, 0.471645, 0.471661
11.380832, 0.471620, 0.471632, 0.471632, 0.471631, 0.471630, 0.471646
11.374870, 0.471605, 0.471617, 0.471617, 0.471616, 0.471616, 0.471632
11.368908, 0.471591, 0.471602, 0.471602, 0.471602, 0.471601, 0.471617
11.362945, 0.471576, 0.471587, 0.471587, 0.471587, 0.471586, 0.471602
11.356983, 0.471561, 0.471572, 0.471572, 0.471572, 0.471571, 0.471587
11.351020, 0.471546, 0.471557, 0.471558, 0.471557, 0.471556, 0.471572
11.345058, 0.471531, 0.471542, 0.471543, 0.471542, 0.471541, 0.471557
11.339096, 0.471516, 0.471527, 0.471528, 0.471527, 0.471526, 0.471542
11.333133, 0.471501, 0.471512, 0.471513, 0.471512, 0.471511, 0.471528
11.327171, 0.471486, 0.471498, 0.471498, 0.471497, 0.471496, 0.471513
11.321208, 0.471471, 0.471483, 0.471483, 0.471482, 0.471482, 0.471498
11.315246, 0.471456, 0.471468, 0.471468, 0.471467, 0.471467, 0.471483
11.309284, 0.471441, 0.471453, 0.471453, 0.471452, 0.471452, 0.471468
11.303321, 0.471426, 0.471438, 0.471438, 0.471437, 0.471437, 0.471453
11.297359, 0.471411, 0.471423, 0.471423, 0.471422, 0.471421, 0.471438
11.291397, 0.471396, 0.471408, 0.471408, 0.471407, 0.471406, 0.471423
11.285434, 0.471381, 0.471392, 0.471393, 0.471392, 0.471391, 0.471408
11.279472, 0.471366, 0.471377, 0.471378, 0.471377, 0.471376, 0.471393
11.273509, 0.471351, 0.471362, 0.471363, 0.471362, 0.471361, 0.471378
11.267547, 0.471336, 0.471347, 0.471348, 0.471347, 0.471346, 0.471363
11.261585, 0.471320, 0.471332, 0.471332, 0.471332, 0.471331, 0.471348
11.255622, 0.471305, 0.471317, 0.471317, 0.471317, 0.471316, 0.471332
11.249660, 0.471290, 0.471302, 0.471302, 0.471301, 0.471301, 0.471317
11.243697, 0.471275, 0.471287, 0.471287, 0.471286, 0.471286, 0.471302
11.237735, 0.471260, 0.471271, 0.471272, 0.471271, 0.471270, 0.471287
11.231773, 0.471244, 0.471256, 0.471257, 0.471256, 0.471255, 0.471272
11.225810, 0.471229, 0.471241, 0.471241, 0.471241, 0.471240, 0.471257
11.219848, 0.471214, 0.471226, 0.471226, 0.471225, 0.471225, 0.471241
11.213886, 0.471199, 0.471211, 0.471211, 0.471210, 0.471209, 0.471226
11.207923, 0.471183, 0.471195, 0.471196, 0.471195, 0.471194, 0.471211
11.201961, 0.471168, 0.471180, 0.471180, 0.471180, 0.471179, 0.471196
11.195998, 0.471153, 0.471165, 0.471165, 0.471164, 0.471164, 0.471181
11.190036, 0.471137, 0.471149, 0.471150, 0.471149, 0.471148, 0.471165
11.184074, 0.471122, 0.471134, 0.471134, 0.471134, 0.471133, 0.471150
11.178111, 0.471107, 0.471119, 0.471119, 0.471118, 0.471118, 0.471135
11.172149, 0.471091, 0.471103, 0.471104, 0.471103, 0.471102, 0.471119
11.166186, 0.471076, 0.471088, 0.471088, 0.471088, 0.471087, 0.471104
11.160224, 0.471060, 0.471073, 0.471073, 0.471072, 0.471071, 0.471089
11.154262, 0.471045, 0.471057, 0.471057, 0.471057, 0.471056, 0.471073
11.148299, 0.471030, 0.471042, 0.471042, 0.471041, 0.471041, 0.471058
11.142337, 0.471014, 0.471026, 0.471027, 0.471026, 0.471025, 0.471042
11.136375, 0.470999, 0.471011, 0.471011, 0.471010, 0.471010, 0.471027
11.130412, 0.470983, 0.470995, 0.470996, 0.470995, 0.470994, 0.471012
11.124450, 0.470968, 0.470980, 0.470980, 0.470979, 0.470979, 0.470996
11.118487, 0.470952, 0.470964, 0.470965, 0.470964, 0.470963, 0.470981
11.112525, 0.470937, 0.470949, 0.470949, 0.470948, 0.470948, 0.470965
11.106563, 0.470921, 0.470933, 0.470934, 0.470933, 0.470932, 0.470950
11.100600, 0.470905, 0.470918, 0.470918, 0.470917, 0.470916, 0.470934
11.094638, 0.470890, 0.470902, 0.470902, 0.470902, 0.470901, 0.470919
11.088675, 0.470874, 0.470886, 0.470887, 0.470886, 0.470885, 0.470903
11.082713, 0.470859, 0.470871, 0.470871, 0.470871, 0.470870, 0.470887
11.076751, 0.470843, 0.470855, 0.470856, 0.470855, 0.470854, 0.470872
11.070788, 0.470827, 0.470840, 0.470840, 0.470839, 0.470838, 0.470856
11.064826, 0.470812, 0.470824, 0.470824, 0.470824, 0.470823, 0.470841
11.058864, 0.470796, 0.470808, 0.470809, 0.470808, 0.470807, 0.470825
11.052901, 0.470780, 0.470793, 0.470793, 0.470792, 0.470791, 0.470809
11.046939, 0.470764, 0.470777, 0.470777, 0.470776, 0.470776, 0.470794
11.040976, 0.470749, 0.470761, 0.470762, 0.470761, 0.470760, 0.470778
11.035014, 0.470733, 0.470745, 0.470746, 0.470745, 0.470744, 0.470762
11.029052, 0.470717, 0.470730, 0.470730, 0.470729, 0.470728, 0.470747
11.023089, 0.470701, 0.470714, 0.470714, 0.470713, 0.470713, 0.470731
11.017127, 0.470685, 0.470698, 0.470698, 0.470698, 0.470697, 0.470715
11.011164, 0.470670, 0.470682, 0.470683, 0.470682, 0.470681, 0.470699
11.005202, 0.470654, 0.470666, 0.470667, 0.470666, 0.470665, 0.470683
10.999240, 0.470638, 0.470651, 0.470651, 0.470650, 0.470649, 0.470668
10.993277, 0.470622, 0.470635, 0.470635, 0.470634, 0.470633, 0.470652
10.987315, 0.470606, 0.470619, 0.470619, 0.470618, 0.470618, 0.470636
10.981353, 0.470590, 0.470603, 0.470603, 0.470603, 0.470602, 0.470620
10.975390, 0.470574, 0.470587, 0.470587, 0.470587, 0.470586, 0.470604
10.969428, 0.470558, 0.470571, 0.470571, 0.470571, 0.470570, 0.470588
10.963465, 0.470542, 0.470555, 0.470556, 0.470555, 0.470554, 0.470572
10.957503, 0.470526, 0.470539, 0.470540, 0.470539, 0.470538, 0.470557
10.951541, 0.470510, 0.470523, 0.470524, 0.470523, 0.470522, 0.470541
10.945578, 0.470494, 0.470507, 0.470508, 0.470507, 0.470506, 0.470525
10.939616, 0.470478, 0.470491, 0.470492, 0.470491, 0.470490, 0.470509
10.933653, 0.470462, 0.470475, 0.470475, 0.470475, 0.470474, 0.470493
10.927691, 0.470446, 0.470459, 0.470459, 0.470459, 0.470458, 0.470477
10.921729, 0.470430, 0.470443, 0.470443, 0.470443, 0.470442, 0.470461
10.915766, 0.470414, 0.470427, 0.470427, 0.470426, 0.470426, 0.470445
10.909804, 0.470398, 0.470411, 0.470411, 0.470410, 0.470410, 0.470428
10.903842, 0.470382, 0.470395, 0.470395, 0.470394, 0.470393, 0.470412
10.897879, 0.470365, 0.470379, 0.470379, 0.470378, 0.470377, 0.470396
10.891917, 0.470349, 0.470362, 0.470363, 0.470362, 0.470361, 0.470380
10.885954, 0.470333, 0.470346, 0.470347, 0.470346, 0.470345, 0.470364
10.879992, 0.470317, 0.470330, 0.470330, 0.470330, 0.470329, 0.470348
10.874030, 0.470301, 0.470314, 0.470314, 0.470313, 0.470312, 0.470332
10.868067, 0.470284, 0.470298, 0.470298, 0.470297, 0.470296, 0.470316
10.862105, 0.470268, 0.470281, 0.470282, 0.470281, 0.470280, 0.470299
10.856142, 0.470252, 0.470265, 0.470265, 0.470265, 0.470264, 0.470283
10.850180, 0.470235, 0.470249, 0.470249, 0.470248, 0.470247, 0.470267
10.844218, 0.470219, 0.470232, 0.470233, 0.470232, 0.470231, 0.470251
10.838255, 0.470203, 0.470216, 0.470217, 0.470216, 0.470215, 0.470234
10.832293, 0.470186, 0.470200, 0.470200, 0.470199, 0.470198, 0.470218
10.826331, 0.470170, 0.470183, 0.470184, 0.470183, 0.470182, 0.470202
10.820368, 0.470154, 0.470167, 0.470167, 0.470167, 0.470166, 0.470185
10.814406, 0.470137, 0.470151, 0.470151, 0.470150, 0.470149, 0.470169
10.808443, 0.470121, 0.470134, 0.470135, 0.470134, 0.470133, 0.470153
10.802481, 0.470104, 0.470118, 0.470118, 0.470117, 0.470116, 0.470136
10.796519, 0.470088, 0.470101, 0.470102, 0.470101, 0.470100, 0.470120
10.790556, 0.470071, 0.470085, 0.470085, 0.470084, 0.470084, 0.470103
10.784594, 0.470055, 0.470068, 0.470069, 0.470068, 0.470067, 0.470087
10.778631, 0.470038, 0.470052, 0.470052, 0.470052, 0.470051, 0.470071
10.772669, 0.470022, 0.470035, 0.470036, 0.470035, 0.470034, 0.470054
10.766707, 0.470005, 0.470019, 0.470019, 0.470018, 0.470018, 0.470038
10.760744, 0.469989, 0.470002, 0.470003, 0.470002, 0.470001, 0.470021
10.754782, 0.469972, 0.469986, 0.469986, 0.469985, 0.469984, 0.470005
10.748820, 0.469955, 0.469969, 0.469970, 0.469969, 0.469968, 0.469988
10.742857, 0.469939, 0.469953, 0.469953, 0.469952, 0.469951, 0.469971
10.736895, 0.469922, 0.469936, 0.469936, 0.469935, 0.469935, 0.469955
10.730932, 0.469905, 0.469919, 0.469920, 0.469919, 0.469918, 0.469938
10.724970, 0.469889, 0.469903, 0.469903, 0.469902, 0.469901, 0.469922
10.719008, 0.469872, 0.469886, 0.469886, 0.469886, 0.469885, 0.469905
10.713045, 0.469855, 0.469869, 0.469870, 0.469869, 0.469868, 0.469888
10.707083, 0.469839, 0.469853, 0.469853, 0.469852, 0.469851, 0.469872
10.701120, 0.469822, 0.469836, 0.469836, 0.469835, 0.469834, 0.469855
10.695158, 0.469805, 0.469819, 0.469819, 0.469819, 0.469818, 0.469838
10.689196, 0.469788, 0.469802, 0.469803, 0.469802, 0.469801, 0.469822
10.683233, 0.469771, 0.469785, 0.469786, 0.469785, 0.469784, 0.469805
10.677271, 0.469755, 0.469769, 0.469769, 0.469768, 0.469767, 0.469788
10.671309, 0.469738, 0.469752, 0.469752, 0.469751, 0.469750, 0.469771
10.665346, 0.469721, 0.469735, 0.469735, 0.469735, 0.469734, 0.469754
10.659384, 0.469704, 0.469718, 0.469719, 0.469718, 0.469717, 0.469738
10.653421, 0.469687, 0.469701, 0.469702, 0.469701, 0.469700, 0.469721
10.647459, 0.469670, 0.469684, 0.469685, 0.469684, 0.469683, 0.469704
10.641497, 0.469653, 0.469667, 0.469668, 0.469667, 0.469666, 0.469687
10.635534, 0.469636, 0.469650, 0.469651, 0.469650, 0.469649, 0.469670
10.629572, 0.469619, 0.469633, 0.469634, 0.469633, 0.469632, 0.469653
10.623609, 0.469602, 0.469617, 0.469617, 0.469616, 0.469615, 0.469636
10.617647, 0.469585, 0.469600, 0.469600, 0.469599, 0.469598, 0.469619
10.611685, 0.469568, 0.469582, 0.469583, 0.469582, 0.469581, 0.469602
10.605722, 0.469551, 0.469565, 0.469566, 0.469565, 0.469564, 0.469585
10.599760, 0.469534, 0.469548, 0.469549, 0.469548, 0.469547, 0.469568
10.593798, 0.469517, 0.469531, 0.469532, 0.469531, 0.469530, 0.469551
10.587835, 0.469500, 0.469514, 0.469515, 0.469514, 0.469513, 0.469534
10.581873, 0.469483, 0.469497, 0.469498, 0.469497, 0.469496, 0.469517
10.575910, 0.469465, 0.469480, 0.469480, 0.469480, 0.469478, 0.469500
10.569948, 0.469448, 0.469463, 0.469463, 0.469462, 0.469461, 0.469483
10.563986, 0.469431, 0.469446, 0.469446, 0.469445, 0.469444, 0.469466
10.558023, 0.469414, 0.469428, 0.469429, 0.469428, 0.469427, 0.469449
10.552061, 0.469397, 0.469411, 0.469412, 0.469411, 0.469410, 0.469432
10.546098, 0.469379, 0.469394, 0.469394, 0.469394, 0.469393, 0.469414
10.540136, 0.469362, 0.469377, 0.469377, 0.469376, 0.469375, 0.469397
10.534174, 0.469345, 0.469359, 0.469360, 0.469359, 0.469358, 0.469380
10.528211, 0.469327, 0.469342, 0.469343, 0.469342, 0.469341, 0.469363
10.522249, 0.469310, 0.469325, 0.469325, 0.469324, 0.469323, 0.469346
10.516287, 0.469293, 0.469308, 0.469308, 0.469307, 0.469306, 0.469328
10.510324, 0.469275, 0.469290, 0.469291, 0.469290, 0.469289, 0.469311
10.504362, 0.469258, 0.469273, 0.469273, 0.469272, 0.469271, 0.469294
10.498399, 0.469241, 0.469255, 0.469256, 0.469255, 0.469254, 0.469276
10.492437, 0.469223, 0.469238, 0.469239, 0.469238, 0.469237, 0.469259
10.486475, 0.469206, 0.469221, 0.469221, 0.469220, 0.469219, 0.469242
10.480512, 0.469188, 0.469203, 0.469204, 0.469203, 0.469202, 0.469224
10.474550, 0.469171, 0.469186, 0.469186, 0.469185, 0.469184, 0.469207
10.468587, 0.469153, 0.469168, 0.469169, 0.469168, 0.469167, 0.469189
10.462625, 0.469136, 0.469151, 0.469151, 0.469150, 0.469149, 0.469172
10.456663, 0.469118, 0.469133, 0.469134, 0.469133, 0.469132, 0.469154
10.450700, 0.469101, 0.469116, 0.469116, 0.469115, 0.469114, 0.469137
10.444738, 0.469083, 0.469098, 0.469099, 0.469098, 0.469097, 0.469119
10.438776, 0.469065, 0.469081, 0.469081, 0.469080, 0.469079, 0.469102
10.432813, 0.469048, 0.469063, 0.469063, 0.469062, 0.469061, 0.469084
10.426851, 0.469030, 0.469045, 0.469046, 0.469045, 0.469044, 0.469067
10.420888, 0.469012, 0.469028, 0.469028, 0.469027, 0.469026, 0.469049
10.414926, 0.468995, 0.469010, 0.469010, 0.469009, 0.469008, 0.469032
10.408964, 0.468977, 0.468992, 0.468993, 0.468992, 0.468991, 0.469014
10.403001, 0.468959, 0.468975, 0.468975, 0.468974, 0.468973, 0.468996
10.397039, 0.468941, 0.468957, 0.468957, 0.468956, 0.468955, 0.468979
10.391076, 0.468924, 0.468939, 0.468940, 0.468939, 0.468938, 0.468961
10.385114, 0.468906, 0.468921, 0.468922, 0.468921, 0.468920, 0.468943
10.379152, 0.468888, 0.468904, 0.468904, 0.468903, 0.468902, 0.468925
10.373189, 0.468870, 0.468886, 0.468886, 0.468885, 0.468884, 0.468908
10.367227, 0.468852, 0.468868, 0.468868, 0.468867, 0.468866, 0.468890
10.361265, 0.468835, 0.468850, 0.468851, 0.468850, 0.468848, 0.468872
10.355302, 0.468817, 0.468832, 0.468833, 0.468832, 0.468831, 0.468854
10.349340, 0.468799, 0.468814, 0.468815, 0.468814, 0.468813, 0.468836
10.343377, 0.468781, 0.468796, 0.468797, 0.468796, 0.468795, 0.468819
10.337415, 0.468763, 0.468779, 0.468779, 0.468778, 0.468777, 0.468801
10.331453, 0.468745, 0.468761, 0.468761, 0.468760, 0.468759, 0.468783
10.325490, 0.468727, 0.468743, 0.468743, 0.468742, 0.468741, 0.468765
10.319528, 0.468709, 0.468725, 0.468725, 0.468724, 0.468723, 0.468747
10.313565, 0.468691, 0.468707, 0.468707, 0.468706, 0.468705, 0.468729
10.307603, 0.468673, 0.468689, 0.468689, 0.468688, 0.468687, 0.468711
10.301641, 0.468655, 0.468671, 0.468671, 0.468670, 0.468669, 0.468693
10.295678, 0.468637, 0.468652, 0.468653, 0.468652, 0.468651, 0.468675
10.289716, 0.468618, 0.468634, 0.468635, 0.468634, 0.468633, 0.468657
10.283754, 0.468600, 0.468616, 0.468617, 0.468616, 0.468615, 0.468639
10.277791, 0.468582, 0.468598, 0.468599, 0.468598, 0.468596, 0.468621
10.271829, 0.468564, 0.468580, 0.468580, 0.468579, 0.468578, 0.468603
10.265866, 0.468546, 0.468562, 0.468562, 0.468561, 0.468560, 0.468585
10.259904, 0.468527, 0.468544, 0.468544, 0.468543, 0.468542, 0.468566
10.253942, 0.468509, 0.468525, 0.468526, 0.468525, 0.468524, 0.468548
10.247979, 0.468491, 0.468507, 0.468508, 0.468507, 0.468505, 0.468530
10.242017, 0.468473, 0.468489, 0.468489, 0.468488, 0.468487, 0.468512
10.236054, 0.468454, 0.468471, 0.468471, 0.468470, 0.468469, 0.468494
10.230092, 0.468436, 0.468452, 0.468453, 0.468452, 0.468451, 0.468475
10.224130, 0.468418, 0.468434, 0.468434, 0.468433, 0.468432, 0.468457
10.218167, 0.468399, 0.468416, 0.468416, 0.468415, 0.468414, 0.468439
10.212205, 0.468381, 0.468397, 0.468398, 0.468397, 0.468396, 0.468421
10.206242, 0.468362, 0.468379, 0.468379, 0.468378, 0.468377, 0.468402
10.200280, 0.468344, 0.468360, 0.468361, 0.468360, 0.468359, 0.468384
10.194318, 0.468325, 0.468342, 0.468343, 0.468341, 0.468340, 0.468366
10.188355, 0.468307, 0.468324, 0.468324, 0.468323, 0.468322, 0.468347
10.182393, 0.468288, 0.468305, 0.468306, 0.468305, 0.468303, 0.468329
10.176431, 0.468270, 0.468287, 0.468287, 0.468286, 0.468285, 0.468310
10.170468, 0.468251, 0.468268, 0.468269, 0.468268, 0.468266, 0.468292
10.164506, 0.468233, 0.468250, 0.468250, 0.468249, 0.468248, 0.468273
10.158543, 0.468214, 0.468231, 0.468232, 0.468230, 0.468229, 0.468255
10.152581, 0.468196, 0.468212, 0.468213, 0.468212, 0.468211, 0.468236
10.146619, 0.468177, 0.468194, 0.468194, 0.468193, 0.468192, 0.468218
10.140656, 0.468158, 0.468175, 0.468176, 0.468175, 0.468173, 0.468199
10.134694, 0.468140, 0.468157, 0.468157, 0.468156, 0.468155, 0.468181
10.128731, 0.468121, 0.468138, 0.468138, 0.468137, 0.468136, 0.468162
10.122769, 0.468102, 0.468119, 0.468120, 0.468119, 0.468117, 0.468143
10.116807, 0.468083, 0.468100, 0.468101, 0.468100, 0.468099, 0.468125
10.110844, 0.468065, 0.468082, 0.468082, 0.468081, 0.468080, 0.468106
10.104882, 0.468046, 0.468063, 0.468064, 0.468062, 0.468061, 0.468087
10.098920, 0.468027, 0.468044, 0.468045, 0.468044, 0.468042, 0.468069
10.092957, 0.468008, 0.468025, 0.468026, 0.468025, 0.468024, 0.468050
10.086995, 0.467989, 0.468007, 0.468007, 0.468006, 0.468005, 0.468031
10.081032, 0.467971, 0.467988, 0.467988, 0.467987, 0.467986, 0.468012
10.075070, 0.467952, 0.467969, 0.467969, 0.467968, 0.467967, 0.467994
10.069108, 0.467933, 0.467950, 0.467951, 0.467949, 0.467948, 0.467975
10.063145, 0.467914, 0.467931, 0.467932, 0.467930, 0.467929, 0.467956
10.057183, 0.467895, 0.467912, 0.467913, 0.467912, 0.467910, 0.467937
10.051220, 0.467876, 0.467893, 0.467894, 0.467893, 0.467891, 0.467918
10.045258, 0.467857, 0.467874, 0.467875, 0.467874, 0.467872, 0.467899
10.039296, 0.467838, 0.467855, 0.467856, 0.467855, 0.467853, 0.467880
10.033333, 0.467819, 0.467836, 0.467837, 0.467836, 0.467834, 0.467861
10.027371, 0.467800, 0.467817, 0.467818, 0.467817, 0.467815, 0.467842
10.021409, 0.467780, 0.467798, 0.467799, 0.467797, 0.467796, 0.467823
10.015446, 0.467761, 0.467779, 0.467780, 0.467778, 0.467777, 0.467804
10.009484, 0.467742, 0.467760, 0.467760, 0.467759, 0.467758, 0.467785
10.003521, 0.467723, 0.467741, 0.467741, 0.467740, 0.467739, 0.467766
9.997559, 0.467704, 0.467722, 0.467722, 0.467721, 0.467720, 0.467747
9.991597, 0.467685, 0.467702, 0.467703, 0.467702, 0.467700, 0.467728
9.985634, 0.467665, 0.467683, 0.467684, 0.467683, 0.467681, 0.467709
9.979672, 0.467646, 0.467664, 0.467665, 0.467663, 0.467662, 0.467690
9.973709, 0.467627, 0.467645, 0.467645, 0.467644, 0.467643, 0.467670
9.967747, 0.467608, 0.467625, 0.467626, 0.467625, 0.467623, 0.467651
9.961785, 0.467588, 0.467606, 0.467607, 0.467605, 0.467604, 0.467632
9.955822, 0.467569, 0.467587, 0.467587, 0.467586, 0.467585, 0.467613
9.949860, 0.467549, 0.467567, 0.467568, 0.467567, 0.467565, 0.467593
9.943898, 0.467530, 0.467548, 0.467549, 0.467547, 0.467546, 0.467574
9.937935, 0.467511, 0.467529, 0.467529, 0.467528, 0.467527, 0.467555
9.931973, 0.467491, 0.467509, 0.467510, 0.467509, 0.467507, 0.467536
9.926010, 0.467472, 0.467490, 0.467490, 0.467489, 0.467488, 0.467516
9.920048, 0.467452, 0.467470, 0.467471, 0.467470, 0.467468, 0.467497
9.914086, 0.467433, 0.467451, 0.467452, 0.467450, 0.467449, 0.467477
9.908123, 0.467413, 0.467431, 0.467432, 0.467431, 0.467429, 0.467458
9.902161, 0.467394, 0.467412, 0.467412, 0.467411, 0.467410, 0.467438
9.896198, 0.467374, 0.467392, 0.467393, 0.467392, 0.467390, 0.467419
9.890236, 0.467354, 0.467373, 0.467373, 0.467372, 0.467371, 0.467399
9.884274, 0.467335, 0.467353, 0.467354, 0.467353, 0.467351, 0.467380
9.878311, 0.467315, 0.467334, 0.467334, 0.467333, 0.467332, 0.467360
9.872349, 0.467295, 0.467314, 0.467315, 0.467313, 0.467312, 0.467341
9.866387, 0.467276, 0.467294, 0.467295, 0.467294, 0.467292, 0.467321
9.860424, 0.467256, 0.467275, 0.467275, 0.467274, 0.467273, 0.467302
9.854462, 0.467236, 0.467255, 0.467255, 0.467254, 0.467253, 0.467282
9.848499, 0.467216, 0.467235, 0.467236, 0.467234, 0.467233, 0.467262
9.842537, 0.467197, 0.467215, 0.467216, 0.467215, 0.467213, 0.467243
9.836575, 0.467177, 0.467196, 0.467196, 0.467195, 0.467193, 0.467223
9.830612, 0.467157, 0.467176, 0.467176, 0.467175, 0.467174, 0.467203
9.824650, 0.467137, 0.467156, 0.467157, 0.467155, 0.467154, 0.467183
9.818687, 0.467117, 0.467136, 0.467137, 0.467135, 0.467134, 0.467164
9.812725, 0.467097, 0.467116, 0.467117, 0.467116, 0.467114, 0.467144
9.806763, 0.467077, 0.467096, 0.467097, 0.467096, 0.467094, 0.467124
9.800800, 0.467057, 0.467076, 0.467077, 0.467076, 0.467074, 0.467104
9.794838, 0.467037, 0.467056, 0.467057, 0.467056, 0.467054, 0.467084
9.788876, 0.467017, 0.467036, 0.467037, 0.467036, 0.467034, 0.467064
9.782913, 0.466997, 0.467016, 0.467017, 0.467016, 0.467014, 0.467044
9.776951, 0.466977, 0.466996, 0.466997, 0.466996, 0.466994, 0.467024
9.770988, 0.466957, 0.466976, 0.466977, 0.466976, 0.466974, 0.467004
9.765026, 0.466937, 0.466956, 0.466957, 0.466956, 0.466954, 0.466984
9.759064, 0.466917, 0.466936, 0.466937, 0.466935, 0.466934, 0.466964
9.753101, 0.466897, 0.466916, 0.466917, 0.466915, 0.466914, 0.466944
9.747139, 0.466876, 0.466896, 0.466897, 0.466895, 0.466894, 0.466924
9.741176, 0.466856, 0.466876, 0.466876, 0.466875, 0.466874, 0.466904
9.735214, 0.466836, 0.466856, 0.466856, 0.466855, 0.466853, 0.466884
9.729252, 0.466816, 0.466835, 0.466836, 0.466835, 0.466833, 0.466864
9.723289, 0.466795, 0.466815, 0.466816, 0.466814, 0.466813, 0.466844
9.717327, 0.466775, 0.466795, 0.466795, 0.466794, 0.466793, 0.466823
9.711365, 0.466755, 0.466774, 0.466775, 0.466774, 0.466772, 0.466803
9.705402, 0.466734, 0.466754, 0.466755, 0.466753, 0.466752, 0.466783
9.699440, 0.466714, 0.466734, 0.466734, 0.466733, 0.466732, 0.466763
9.693477, 0.466694, 0.466713, 0.466714, 0.466713, 0.466711, 0.466742
9.687515, 0.466673, 0.466693, 0.466694, 0.466692, 0.466691, 0.466722
9.681553, 0.466653, 0.466673, 0.466673, 0.466672, 0.466670, 0.466702
9.675590, 0.466632, 0.466652, 0.466653, 0.466651, 0.466650, 0.466681
9.669628, 0.466612, 0.466632, 0.466632, 0.466631, 0.466629, 0.466661
9.663665, 0.466591, 0.466611, 0.466612, 0.466611, 0.466609, 0.466641
9.657703, 0.466571, 0.466591, 0.466591, 0.466590, 0.466588, 0.466620
9.651741, 0.466550, 0.466570, 0.466571, 0.466569, 0.466568, 0.466600
9.645778, 0.466529, 0.466550, 0.466550, 0.466549, 0.466547, 0.466579
9.639816, 0.466509, 0.466529, 0.466530, 0.466528, 0.466527, 0.466559
9.633854, 0.466488, 0.466508, 0.466509, 0.466508, 0.466506, 0.466538
9.627891, 0.466467, 0.466488, 0.466488, 0.466487, 0.466485, 0.466518
9.621929, 0.466447, 0.466467, 0.466468, 0.466466, 0.466465, 0.466497
9.615966, 0.466426, 0.466446, 0.466447, 0.466446, 0.466444, 0.466476
9.610004, 0.466405, 0.466426, 0.466426, 0.466425, 0.466423, 0.466456
9.604042, 0.466384, 0.466405, 0.466406, 0.466404, 0.466403, 0.466435
9.598079, 0.466364, 0.466384, 0.466385, 0.466383, 0.466382, 0.466414
9.592117, 0.466343, 0.466363, 0.466364, 0.466363, 0.466361, 0.466394
9.586154, 0.466322, 0.466342, 0.466343, 0.466342, 0.466340, 0.466373
9.580192, 0.466301, 0.466322, 0.466322, 0.466321, 0.466319, 0.466352
9.574230, 0.466280, 0.466301, 0.466301, 0.466300, 0.466298, 0.466331
9.568267, 0.466259, 0.466280, 0.466281, 0.466279, 0.466278, 0.466310
9.562305, 0.466238, 0.466259, 0.466260, 0.466258, 0.466257, 0.466290
9.556343, 0.466217, 0.466238, 0.466239, 0.466237, 0.466236, 0.466269
9.550380, 0.466196, 0.466217, 0.466218, 0.466216, 0.466215, 0.466248
9.544418, 0.466175, 0.466196, 0.466197, 0.466195, 0.466194, 0.466227
9.538455, 0.466154, 0.466175, 0.466176, 0.466174, 0.466173, 0.466206
9.532493, 0.466133, 0.466154, 0.466155, 0.466153, 0.466152, 0.466185
9.526531, 0.466112, 0.466133, 0.466134, 0.466132, 0.466130, 0.466164
9.520568, 0.466091, 0.466112, 0.466112, 0.466111, 0.466109, 0.466143
9.514606, 0.466069, 0.466091, 0.466091, 0.466090, 0.466088, 0.466122
9.508643, 0.466048, 0.466069, 0.466070, 0.466069, 0.466067, 0.466101
9.502681, 0.466027, 0.466048, 0.466049, 0.466047, 0.466046, 0.466080
9.496719, 0.466006, 0.466027, 0.466028, 0.466026, 0.466025, 0.466059
9.490756, 0.465984, 0.466006, 0.466007, 0.466005, 0.466003, 0.466037
9.484794, 0.465963, 0.465985, 0.465985, 0.465984, 0.465982, 0.466016
9.478832, 0.465942, 0.465963, 0.465964, 0.465962, 0.465961, 0.465995
9.472869, 0.465920, 0.465942, 0.465943, 0.465941, 0.465939, 0.465974
9.466907, 0.465899, 0.465921, 0.465921, 0.465920, 0.465918, 0.465952
9.460944, 0.465878, 0.465899, 0.465900, 0.465898, 0.465897, 0.465931
9.454982, 0.465856, 0.465878, 0.465879, 0.465877, 0.465875, 0.465910
9.449020, 0.465835, 0.465856, 0.465857, 0.465856, 0.465854, 0.465889
9.443057, 0.465813, 0.465835, 0.465836, 0.465834, 0.465832, 0.465867
9.437095, 0.465792, 0.465813, 0.465814, 0.465813, 0.465811, 0.465846
9.431132, 0.465770, 0.465792, 0.465793, 0.465791, 0.465789, 0.465824
9.425170, 0.465748, 0.465770, 0.465771, 0.465770, 0.465768, 0.465803
9.419208, 0.465727, 0.465749, 0.465750, 0.465748, 0.465746, 0.465781
9.413245, 0.465705, 0.465727, 0.465728, 0.465726, 0.465725, 0.465760
9.407283, 0.465684, 0.465706, 0.465706, 0.465705, 0.465703, 0.465738
9.401321, 0.465662, 0.465684, 0.465685, 0.465683, 0.465681, 0.465717
9.395358, 0.465640, 0.465662, 0.465663, 0.465661, 0.465660, 0.465695
9.389396, 0.465618, 0.465641, 0.465641, 0.465640, 0.465638, 0.465674
9.383433, 0.465597, 0.465619, 0.465620, 0.465618, 0.465616, 0.465652
9.377471, 0.465575, 0.465597, 0.465598, 0.465596, 0.465595, 0.465630
9.371509, 0.465553, 0.465575, 0.465576, 0.465575, 0.465573, 0.465609
9.365546, 0.465531, 0.465554, 0.465554, 0.465553, 0.465551, 0.465587
9.359584, 0.465509, 0.465532, 0.465532, 0.465531, 0.465529, 0.465565
9.353621, 0.465487, 0.465510, 0.465511, 0.465509, 0.465507, 0.465543
9.347659, 0.465465, 0.465488, 0.465489, 0.465487, 0.465485, 0.465522
9.341697, 0.465443, 0.465466, 0.465467, 0.465465, 0.465463, 0.465500
9.335734, 0.465421, 0.465444, 0.465445, 0.465443, 0.465441, 0.465478
9.329772, 0.465399, 0.465422, 0.465423, 0.465421, 0.465419, 0.465456
9.323810, 0.465377, 0.465400, 0.465401, 0.465399, 0.465397, 0.465434
9.317847, 0.465355, 0.465378, 0.465379, 0.465377, 0.465375, 0.465412
9.311885, 0.465333, 0.465356, 0.465357, 0.465355, 0.465353, 0.465390
9.305922, 0.465311, 0.465334, 0.465335, 0.465333, 0.465331, 0.465368
9.299960, 0.465289, 0.465312, 0.465313, 0.465311, 0.465309, 0.465346
9.293998, 0.465267, 0.465290, 0.465290, 0.465289, 0.465287, 0.465324
9.288035, 0.465244, 0.465267, 0.465268, 0.465267, 0.465265, 0.465302
9.282073, 0.465222, 0.465245, 0.465246, 0.465244, 0.465243, 0.465280
9.276110, 0.465200, 0.465223, 0.465224, 0.465222, 0.465220, 0.465258
9.270148, 0.465178, 0.465201, 0.465202, 0.465200, 0.465198, 0.465236
9.264186, 0.465155, 0.465178, 0.465179, 0.465178, 0.465176, 0.465213
9.258223, 0.465133, 0.465156, 0.465157, 0.465155, 0.465153, 0.465191
9.252261, 0.465110, 0.465134, 0.465135, 0.465133, 0.465131, 0.465169
9.246299, 0.465088, 0.465111, 0.465112, 0.465111, 0.465109, 0.465147
9.240336, 0.465066, 0.465089, 0.465090, 0.465088, 0.465086, 0.465124
9.234374, 0.465043, 0.465067, 0.465067, 0.465066, 0.465064, 0.465102
9.228411, 0.465021, 0.465044, 0.465045, 0.465043, 0.465041, 0.465080
9.222449, 0.464998, 0.465022, 0.465023, 0.465021, 0.465019, 0.465057
9.216487, 0.464975, 0.464999, 0.465000, 0.464998, 0.464996, 0.465035
9.210524, 0.464953, 0.464977, 0.464977, 0.464976, 0.464974, 0.465012
9.204562, 0.464930, 0.464954, 0.464955, 0.464953, 0.464951, 0.464990
9.198599, 0.464908, 0.464931, 0.464932, 0.464931, 0.464929, 0.464967
9.192637, 0.464885, 0.464909, 0.464910, 0.464908, 0.464906, 0.464945
9.186675, 0.464862, 0.464886, 0.464887, 0.464885, 0.464883, 0.464922
9.180712, 0.464839, 0.464864, 0.464864, 0.464863, 0.464861, 0.464900
9.174750, 0.464817, 0.464841, 0.464842, 0.464840, 0.464838, 0.464877
9.168788, 0.464794, 0.464818, 0.464819, 0.464817, 0.464815, 0.464854
9.162825, 0.464771, 0.464795, 0.464796, 0.464794, 0.464792, 0.464832
9.156863, 0.464748, 0.464772, 0.464773, 0.464772, 0.464770, 0.464809
9.150900, 0.464725, 0.464750, 0.464750, 0.464749, 0.464747, 0.464786
9.144938, 0.464702, 0.464727, 0.464728, 0.464726, 0.464724, 0.464764
9.138976, 0.464679, 0.464704, 0.464705, 0.464703, 0.464701, 0.464741
9.133013, 0.464656, 0.464681, 0.464682, 0.464680, 0.464678, 0.464718
9.127051, 0.464633, 0.464658, 0.464659, 0.464657, 0.464655, 0.464695
9.121088, 0.464610, 0.464635, 0.464636, 0.464634, 0.464632, 0.464672
9.115126, 0.464587, 0.464612, 0.464613, 0.464611, 0.464609, 0.464649
9.109164, 0.464564, 0.464589, 0.464590, 0.464588, 0.464586, 0.464626
9.103201, 0.464541, 0.464566, 0.464567, 0.464565, 0.464563, 0.464603
9.097239, 0.464518, 0.464543, 0.464544, 0.464542, 0.464540, 0.464580
9.091277, 0.464495, 0.464520, 0.464521, 0.464519, 0.464517, 0.464557
9.085314, 0.464471, 0.464496, 0.464497, 0.464496, 0.464494, 0.464534
9.079352, 0.464448, 0.464473, 0.464474, 0.464472, 0.464470, 0.464511
9.073389, 0.464425, 0.464450, 0.464451, 0.464449, 0.464447, 0.464488
9.067427, 0.464402, 0.464427, 0.464428, 0.464426, 0.464424, 0.464465
9.061465, 0.464378, 0.464404, 0.464404, 0.464403, 0.464401, 0.464442
9.055502, 0.464355, 0.464380, 0.464381, 0.464379, 0.464377, 0.464419
9.049540, 0.464331, 0.464357, 0.464358, 0.464356, 0.464354, 0.464395
9.043577, 0.464308, 0.464334, 0.464334, 0.464333, 0.464331, 0.464372
9.037615, 0.464285, 0.464310, 0.464311, 0.464309, 0.464307, 0.464349
9.031653, 0.464261, 0.464287, 0.464288, 0.464286, 0.464284, 0.464325
9.025690, 0.464238, 0.464263, 0.464264, 0.464262, 0.464260, 0.464302
9.019728, 0.464214, 0.464240, 0.464241, 0.464239, 0.464237, 0.464279
9.013766, 0.464190, 0.464216, 0.464217, 0.464215, 0.464213, 0.464255
9.007803, 0.464167, 0.464193, 0.464194, 0.464192, 0.464190, 0.464232
9.001841, 0.464143, 0.464169, 0.464170, 0.464168, 0.464166, 0.464208
8.995878, 0.464119, 0.464145, 0.464146, 0.464144, 0.464142, 0.464185
8.989916, 0.464096, 0.464122, 0.464123, 0.464121, 0.464119, 0.464161
8.983954, 0.464072, 0.464098, 0.464099, 0.464097, 0.464095, 0.464138
8.977991, 0.464048, 0.464074, 0.464075, 0.464073, 0.464071, 0.464114
8.972029, 0.464024, 0.464051, 0.464052, 0.464050, 0.464048, 0.464090
8.966066, 0.464001, 0.464027, 0.464028, 0.464026, 0.464024, 0.464067
8.960104, 0.463977, 0.464003, 0.464004, 0.464002, 0.464000, 0.464043
8.954142, 0.463953, 0.463979, 0.463980, 0.463978, 0.463976, 0.464019
8.948179, 0.463929, 0.463955, 0.463956, 0.463954, 0.463952, 0.463996
8.942217, 0.463905, 0.463931, 0.463932, 0.463930, 0.463928, 0.463972
8.936255, 0.463881, 0.463907, 0.463908, 0.463906, 0.463904, 0.463948
8.930292, 0.463857, 0.463884, 0.463884, 0.463883, 0.463880, 0.463924
8.924330, 0.463833, 0.463860, 0.463860, 0.463859, 0.463856, 0.463900
8.918367, 0.463809, 0.463835, 0.463836, 0.463834, 0.463832, 0.463876
8.912405, 0.463785, 0.463811, 0.463812, 0.463810, 0.463808, 0.463852
8.906443, 0.463760, 0.463787, 0.463788, 0.463786, 0.463784, 0.463828
8.900480, 0.463736, 0.463763, 0.463764, 0.463762, 0.463760, 0.463804
8.894518, 0.463712, 0.463739, 0.463740, 0.463738, 0.463736, 0.463780
8.888555, 0.463688, 0.463715, 0.463716, 0.463714, 0.463712, 0.463756
8.882593, 0.463663, 0.463691, 0.463692, 0.463690, 0.463687, 0.463732
8.876631, 0.463639, 0.463666, 0.463667, 0.463665, 0.463663, 0.463708
8.870668, 0.463615, 0.463642, 0.463643, 0.463641, 0.463639, 0.463684
8.864706, 0.463590, 0.463618, 0.463619, 0.463617, 0.463615, 0.463660
8.858743, 0.463566, 0.463593, 0.463594, 0.463592, 0.463590, 0.463635
8.852781, 0.463541, 0.463569, 0.463570, 0.463568, 0.463566, 0.463611
8.846819, 0.463517, 0.463545, 0.463546, 0.463544, 0.463541, 0.463587
8.840856, 0.463492, 0.463520, 0.463521, 0.463519, 0.463517, 0.463562
8.834894, 0.463468, 0.463496, 0.463497, 0.463495, 0.463492, 0.463538
8.828932, 0.463443, 0.463471, 0.463472, 0.463470, 0.463468, 0.463514
8.822969, 0.463419, 0.463447, 0.463448, 0.463446, 0.463443, 0.463489
8.817007, 0.463394, 0.463422, 0.463423, 0.463421, 0.463419, 0.463465
8.811044, 0.463369, 0.463397, 0.463398, 0.463396, 0.463394, 0.463440
8.805082, 0.463345, 0.463373, 0.463374, 0.463372, 0.463369, 0.463416
8.799120, 0.463320, 0.463348, 0.463349, 0.463347, 0.463345, 0.463391
8.793157, 0.463295, 0.463323, 0.463324, 0.463322, 0.463320, 0.463367
8.787195, 0.463270, 0.463299, 0.463300, 0.463298, 0.463295, 0.463342
8.781232, 0.463246, 0.463274, 0.463275, 0.463273, 0.463271, 0.463317
8.775270, 0.463221, 0.463249, 0.463250, 0.463248, 0.463246, 0.463293
8.769308, 0.463196, 0.463224, 0.463225, 0.463223, 0.463221, 0.463268
8.763345, 0.463171, 0.463199, 0.463200, 0.463198, 0.463196, 0.463243
8.757383, 0.463146, 0.463174, 0.463176, 0.463173, 0.463171, 0.463218
8.751421, 0.463121, 0.463150, 0.463151, 0.463148, 0.463146, 0.463194
8.745458, 0.463096, 0.463125, 0.463126, 0.463123, 0.463121, 0.463169
8.739496, 0.463071, 0.463100, 0.463101, 0.463098, 0.463096, 0.463144
8.733533, 0.463045, 0.463074, 0.463076, 0.463073, 0.463071, 0.463119
8.727571, 0.463020, 0.463049, 0.463050, 0.463048, 0.463046, 0.463094
8.721609, 0.462995, 0.463024, 0.463025, 0.463023, 0.463021, 0.463069
8.715646, 0.462970, 0.462999, 0.463000, 0.462998, 0.462996, 0.463044
8.709684, 0.462945, 0.462974, 0.462975, 0.462973, 0.462970, 0.463019
8.703721, 0.462919, 0.462949, 0.462950, 0.462948, 0.462945, 0.462994
8.697759, 0.462894, 0.462923, 0.462925, 0.462922, 0.462920, 0.462969
8.691797, 0.462869, 0.462898, 0.462899, 0.462897, 0.462895, 0.462943
8.685834, 0.462843, 0.462873, 0.462874, 0.462872, 0.462869, 0.462918
8.679872, 0.462818, 0.462848, 0.462849, 0.462846, 0.462844, 0.462893
8.673910, 0.462792, 0.462822, 0.462823, 0.462821, 0.462819, 0.462868
8.667947, 0.462767, 0.462797, 0.462798, 0.462796, 0.462793, 0.462843
8.661985, 0.462741, 0.462771, 0.462772, 0.462770, 0.462768, 0.462817
8.656022, 0.462716, 0.462746, 0.462747, 0.462745, 0.462742, 0.462792
8.650060, 0.462690, 0.462720, 0.462721, 0.462719, 0.462717, 0.462766
8.644098, 0.462665, 0.462695, 0.462696, 0.462694, 0.462691, 0.462741
8.638135, 0.462639, 0.462669, 0.462670, 0.462668, 0.462665, 0.462716
8.632173, 0.462613, 0.462643, 0.462645, 0.462642, 0.462640, 0.462690
8.626210, 0.462587, 0.462618, 0.462619, 0.462617, 0.462614, 0.462664
8.620248, 0.462562, 0.462592, 0.462593, 0.462591, 0.462588, 0.462639
8.614286, 0.462536, 0.462566, 0.462567, 0.462565, 0.462563, 0.462613
8.608323, 0.462510, 0.462541, 0.462542, 0.462539, 0.462537, 0.462588
8.602361, 0.462484, 0.462515, 0.462516, 0.462514, 0.462511, 0.462562
8.596399, 0.462458, 0.462489, 0.462490, 0.462488, 0.462485, 0.462536
8.590436, 0.462432, 0.462463, 0.462464, 0.462462, 0.462459, 0.462511
8.584474, 0.462406, 0.462437, 0.462438, 0.462436, 0.462433, 0.462485
8.578511, 0.462380, 0.462411, 0.462412, 0.462410, 0.462407, 0.462459
8.572549, 0.462354, 0.462385, 0.462386, 0.462384, 0.462381, 0.462433
8.566587, 0.462328, 0.462359, 0.462360, 0.462358, 0.462355, 0.462407
8.560624, 0.462302, 0.462333, 0.462334, 0.462332, 0.462329, 0.462381
8.554662, 0.462276, 0.462307, 0.462308, 0.462306, 0.462303, 0.462355
8.548699, 0.462249, 0.462281, 0.462282, 0.462280, 0.462277, 0.462329
8.542737, 0.462223, 0.462255, 0.462256, 0.462254, 0.462251, 0.462303
8.536775, 0.462197, 0.462229, 0.462230, 0.462227, 0.462225, 0.462277
8.530812, 0.462171, 0.462202, 0.462203, 0.462201, 0.462198, 0.462251
8.524850, 0.462144, 0.462176, 0.462177, 0.462175, 0.462172, 0.462225
8.518888, 0.462118, 0.462150, 0.462151, 0.462148, 0.462146, 0.462199
8.512925, 0.462091, 0.462123, 0.462125, 0.462122, 0.462119, 0.462173
8.506963, 0.462065, 0.462097, 0.462098, 0.462096, 0.462093, 0.462146
8.501000, 0.462038, 0.462071, 0.462072, 0.462069, 0.462067, 0.462120
8.495038, 0.462012, 0.462044, 0.462045, 0.462043, 0.462040, 0.462094
8.489076, 0.461985, 0.462018, 0.462019, 0.462016, 0.462014, 0.462067
8.483113, 0.461959, 0.461991, 0.461992, 0.461990, 0.461987, 0.462041
8.477151, 0.461932, 0.461965, 0.461966, 0.461963, 0.461961, 0.462015
8.471188, 0.461905, 0.461938, 0.461939, 0.461937, 0.461934, 0.461988
8.465226, 0.461879, 0.461911, 0.461912, 0.461910, 0.461907, 0.461962
8.459264, 0.461852, 0.461885, 0.461886, 0.461883, 0.461881, 0.461935
8.453301, 0.461825, 0.461858, 0.461859, 0.461857, 0.461854, 0.461909
8.447339, 0.461798, 0.461831, 0.461832, 0.461830, 0.461827, 0.461882
8.441377, 0.461771, 0.461804, 0.461806, 0.461803, 0.461800, 0.461855
8.435414, 0.461744, 0.461777, 0.461779, 0.461776, 0.461773, 0.461829
8.429452, 0.461718, 0.461751, 0.461752, 0.461749, 0.461747, 0.461802
8.423489, 0.461691, 0.461724, 0.461725, 0.461722, 0.461720, 0.461775
8.417527, 0.461664, 0.461697, 0.461698, 0.461695, 0.461693, 0.461748
8.411565, 0.461636, 0.461670, 0.461671, 0.461669, 0.461666, 0.461721
8.405602, 0.461609, 0.461643, 0.461644, 0.461641, 0.461639, 0.461695
8.399640, 0.461582, 0.461616, 0.461617, 0.461614, 0.461612, 0.461668
8.393677, 0.461555, 0.461589, 0.461590, 0.461587, 0.461585, 0.461641
8.387715, 0.461528, 0.461562, 0.461563, 0.461560, 0.461557, 0.461614
8.381753, 0.461501, 0.461534, 0.461536, 0.461533, 0.461530, 0.461587
8.375790, 0.461473, 0.461507, 0.461508, 0.461506, 0.461503, 0.461560
8.369828, 0.461446, 0.461480, 0.461481, 0.461479, 0.461476, 0.461533
8.363866, 0.461419, 0.461453, 0.461454, 0.461451, 0.461448, 0.461505
8.357903, 0.461391, 0.461425, 0.461427, 0.461424, 0.461421, 0.461478
8.351941, 0.461364, 0.461398, 0.461399, 0.461397, 0.461394, 0.461451
8.345978, 0.461336, 0.461371, 0.461372, 0.461369, 0.461366, 0.461424
8.340016, 0.461309, 0.461343, 0.461344, 0.461342, 0.461339, 0.461397
8.334054, 0.461281, 0.461316, 0.461317, 0.461314, 0.461311, 0.461369
8.328091, 0.461253, 0.461288, 0.461289, 0.461287, 0.461284, 0.461342
8.322129, 0.461226, 0.461261, 0.461262, 0.461259, 0.461256, 0.461315
8.316166, 0.461198, 0.461233, 0.461234, 0.461232, 0.461229, 0.461287
8.310204, 0.461170, 0.461205, 0.461207, 0.461204, 0.461201, 0.461260
8.304242, 0.461143, 0.461178, 0.461179, 0.461176, 0.461173, 0.461232
8.298279, 0.461115, 0.461150, 0.461151, 0.461149, 0.461146, 0.461205
8.292317, 0.461087, 0.461122, 0.461123, 0.461121, 0.461118, 0.461177
8.286355, 0.461059, 0.461094, 0.461096, 0.461093, 0.461090, 0.461149
8.280392, 0.461031, 0.461067, 0.461068, 0.461065, 0.461062, 0.461122
8.274430, 0.461003, 0.461039, 0.461040, 0.461037, 0.461034, 0.461094
8.268467, 0.460975, 0.461011, 0.461012, 0.461009, 0.461006, 0.461066
8.262505, 0.460947, 0.460983, 0.460984, 0.460981, 0.460978, 0.461038
8.256543, 0.460919, 0.460955, 0.460956, 0.460953, 0.460950, 0.461011
8.250580, 0.460891, 0.460927, 0.460928, 0.460925, 0.460922, 0.460983
8.244618, 0.460863, 0.460899, 0.460900, 0.460897, 0.460894, 0.460955
8.238655, 0.460835, 0.460871, 0.460872, 0.460869, 0.460866, 0.460927
8.232693, 0.460806, 0.460842, 0.460844, 0.460841, 0.460838, 0.460899
8.226731, 0.460778, 0.460814, 0.460816, 0.460813, 0.460810, 0.460871
8.220768, 0.460750, 0.460786, 0.460787, 0.460785, 0.460782, 0.460843
8.214806, 0.460721, 0.460758, 0.460759, 0.460756, 0.460753, 0.460815
8.208844, 0.460693, 0.460729, 0.460731, 0.460728, 0.460725, 0.460786
8.202881, 0.460664, 0.460701, 0.460702, 0.460700, 0.460697, 0.460758
8.196919, 0.460636, 0.460673, 0.460674, 0.460671, 0.460668, 0.460730
8.190956, 0.460607, 0.460644, 0.460646, 0.460643, 0.460640, 0.460702
8.184994, 0.460579, 0.460616, 0.460617, 0.460614, 0.460611, 0.460674
8.179032, 0.460550, 0.460587, 0.460589, 0.460586, 0.460583, 0.460645
8.173069, 0.460522, 0.460559, 0.460560, 0.460557, 0.460554, 0.460617
8.167107, 0.460493, 0.460530, 0.460532, 0.460529, 0.460526, 0.460588
8.161144, 0.460464, 0.460501, 0.460503, 0.460500, 0.460497, 0.460560
8.155182, 0.460435, 0.460473, 0.460474, 0.460471, 0.460468, 0.460531
8.149220, 0.460407, 0.460444, 0.460445, 0.460443, 0.460439, 0.460503
8.143257, 0.460378, 0.460415, 0.460417, 0.460414, 0.460411, 0.460474
8.137295, 0.460349, 0.460387, 0.460388, 0.460385, 0.460382, 0.460446
8.131333, 0.460320, 0.460358, 0.460359, 0.460356, 0.460353, 0.460417
8.125370, 0.460291, 0.460329, 0.460330, 0.460327, 0.460324, 0.460388
8.119408, 0.460262, 0.460300, 0.460301, 0.460298, 0.460295, 0.460359
8.113445, 0.460233, 0.460271, 0.460272, 0.460269, 0.460266, 0.460331
8.107483, 0.460204, 0.460242, 0.460243, 0.460240, 0.460237, 0.460302
8.101521, 0.460174, 0.460213, 0.460214, 0.460211, 0.460208, 0.460273
8.095558, 0.460145, 0.460184, 0.460185, 0.460182, 0.460179, 0.460244
8.089596, 0.460116, 0.460155, 0.460156, 0.460153, 0.460150, 0.460215
8.083633, 0.460087, 0.460125, 0.460127, 0.460124, 0.460121, 0.460186
8.077671, 0.460057, 0.460096, 0.460098, 0.460095, 0.460091, 0.460157
8.071709, 0.460028, 0.460067, 0.460068, 0.460065, 0.460062, 0.460128
8.065746, 0.459998, 0.460038, 0.460039, 0.460036, 0.460033, 0.460099
8.059784, 0.459969, 0.460008, 0.460010, 0.460007, 0.460003, 0.460070
8.053822, 0.459940, 0.459979, 0.459980, 0.459977, 0.459974, 0.460040
8.047859, 0.459910, 0.459949, 0.459951, 0.459948, 0.459944, 0.460011
8.041897, 0.459880, 0.459920, 0.459921, 0.459918, 0.459915, 0.459982
8.035934, 0.459851, 0.459890, 0.459892, 0.459889, 0.459885, 0.459952
8.029972, 0.459821, 0.459861, 0.459862, 0.459859, 0.459856, 0.459923
8.024010, 0.459791, 0.459831, 0.459833, 0.459830, 0.459826, 0.459894
8.018047, 0.459762, 0.459802, 0.459803, 0.459800, 0.459797, 0.459864
8.012085, 0.459732, 0.459772, 0.459773, 0.459770, 0.459767, 0.459835
8.006122, 0.459702, 0.459742, 0.459744, 0.459740, 0.459737, 0.459805
8.000160, 0.459672, 0.459712, 0.459714, 0.459711, 0.459707, 0.459776
7.994198, 0.459642, 0.459682, 0.459684, 0.459681, 0.459677, 0.459746
7.988235, 0.459612, 0.459653, 0.459654, 0.459651, 0.459647, 0.459716
7.982273, 0.459582, 0.459623, 0.459624, 0.459621, 0.459618, 0.459686
7.976311, 0.459552, 0.459593, 0.459594, 0.459591, 0.459588, 0.459657
7.970348, 0.459522, 0.459563, 0.459564, 0.459561, 0.459558, 0.459627
7.964386, 0.459492, 0.459533, 0.459534, 0.459531, 0.459527, 0.459597
7.958423, 0.459461, 0.459503, 0.459504, 0.459501, 0.459497, 0.459567
7.952461, 0.459431, 0.459472, 0.459474, 0.459471, 0.459467, 0.459537
7.946499, 0.459401, 0.459442, 0.459444, 0.459441, 0.459437, 0.459507
7.940536, 0.459370, 0.459412, 0.459414, 0.459410, 0.459407, 0.459477
7.934574, 0.459340, 0.459382, 0.459383, 0.459380, 0.459376, 0.459447
7.928611, 0.459310, 0.459351, 0.459353, 0.459350, 0.459346, 0.459417
7.922649, 0.459279, 0.459321, 0.459323, 0.459319, 0.459316, 0.459387
7.916687, 0.459249, 0.459291, 0.459292, 0.459289, 0.459285, 0.459357
7.910724, 0.459218, 0.459260, 0.459262, 0.459258, 0.459255, 0.459326
7.904762, 0.459187, 0.459230, 0.459231, 0.459228, 0.459224, 0.459296
7.898800, 0.459157, 0.459199, 0.459201, 0.459197, 0.459194, 0.459266
7.892837, 0.459126, 0.459168, 0.459170, 0.459167, 0.459163, 0.459235
7.886875, 0.459095, 0.459138, 0.459139, 0.459136, 0.459132, 0.459205
7.880912, 0.459064, 0.459107, 0.459109, 0.459105, 0.459102, 0.459174
7.874950, 0.459034, 0.459076, 0.459078, 0.459075, 0.459071, 0.459144
7.868988, 0.459003, 0.459046, 0.459047, 0.459044, 0.459040, 0.459113
7.863025, 0.458972, 0.459015, 0.459016, 0.459013, 0.459009, 0.459083
7.857063, 0.458941, 0.458984, 0.458986, 0.458982, 0.458978, 0.459052
7.851100, 0.458910, 0.458953, 0.458955, 0.458951, 0.458948, 0.459021
7.845138, 0.458879, 0.458922, 0.458924, 0.458920, 0.458917, 0.458990
7.839176, 0.458848, 0.458891, 0.458893, 0.458889, 0.458886, 0.458960
7.833213, 0.458816, 0.458860, 0.458862, 0.458858, 0.458854, 0.458929
7.827251, 0.458785, 0.458829, 0.458831, 0.458827, 0.458823, 0.458898
7.821289, 0.458754, 0.458798, 0.458799, 0.458796, 0.458792, 0.458867
7.815326, 0.458723, 0.458767, 0.458768, 0.458765, 0.458761, 0.458836
7.809364, 0.458691, 0.458735, 0.458737, 0.458734, 0.458730, 0.458805
7.803401, 0.458660, 0.458704, 0.458706, 0.458702, 0.458698, 0.458774
7.797439, 0.458628, 0.458673, 0.458674, 0.458671, 0.458667, 0.458743
7.791477, 0.458597, 0.458641, 0.458643, 0.458639, 0.458636, 0.458712
7.785514, 0.458565, 0.458610, 0.458612, 0.458608, 0.458604, 0.458680
7.779552, 0.458534, 0.458578, 0.458580, 0.458577, 0.458573, 0.458649
7.773589, 0.458502, 0.458547, 0.458549, 0.458545, 0.458541, 0.458618
7.767627, 0.458470, 0.458515, 0.458517, 0.458513, 0.458510, 0.458586
7.761665, 0.458438, 0.458484, 0.458485, 0.458482, 0.458478, 0.458555
7.755702, 0.458407, 0.458452, 0.458454, 0.458450, 0.458446, 0.458524
7.749740, 0.458375, 0.458420, 0.458422, 0.458418, 0.458414, 0.458492
7.743778, 0.458343, 0.458388, 0.458390, 0.458387, 0.458383, 0.458461
7.737815, 0.458311, 0.458357, 0.458358, 0.458355, 0.458351, 0.458429
7.731853, 0.458279, 0.458325, 0.458327, 0.458323, 0.458319, 0.458397
7.725890, 0.458247, 0.458293, 0.458295, 0.458291, 0.458287, 0.458366
7.719928, 0.458215, 0.458261, 0.458263, 0.458259, 0.458255, 0.458334
7.713966, 0.458183, 0.458229, 0.458231, 0.458227, 0.458223, 0.458302
7.708003, 0.458150, 0.458197, 0.458199, 0.458195, 0.458191, 0.458270
7.702041, 0.458118, 0.458165, 0.458167, 0.458163, 0.458159, 0.458238
7.696078, 0.458086, 0.458133, 0.458134, 0.458131, 0.458127, 0.458206
7.690116, 0.458054, 0.458100, 0.458102, 0.458098, 0.458094, 0.458174
7.684154, 0.458021, 0.458068, 0.458070, 0.458066, 0.458062, 0.458142
7.678191, 0.457989, 0.458036, 0.458038, 0.458034, 0.458030, 0.458110
7.672229, 0.457956, 0.458003, 0.458005, 0.458002, 0.457997, 0.458078
7.666267, 0.457924, 0.457971, 0.457973, 0.457969, 0.457965, 0.458046
7.660304, 0.457891, 0.457939, 0.457940, 0.457937, 0.457933, 0.458014
7.654342, 0.457858, 0.457906, 0.457908, 0.457904, 0.457900, 0.457982
7.648379, 0.457826, 0.457874, 0.457875, 0.457872, 0.457867, 0.457949
7.642417, 0.457793, 0.457841, 0.457843, 0.457839, 0.457835, 0.457917
7.636455, 0.457760, 0.457808, 0.457810, 0.457806, 0.457802, 0.457885
7.630492, 0.457727, 0.457776, 0.457777, 0.457774, 0.457769, 0.457852
7.624530, 0.457694, 0.457743, 0.457745, 0.457741, 0.457737, 0.457820
7.618567, 0.457661, 0.457710, 0.457712, 0.457708, 0.457704, 0.457787
7.612605, 0.457628, 0.457677, 0.457679, 0.457675, 0.457671, 0.457754
7.606643, 0.457595, 0.457644, 0.457646, 0.457642, 0.457638, 0.457722
7.600680, 0.457562, 0.457611, 0.457613, 0.457609, 0.457605, 0.457689
7.594718, 0.457529, 0.457578, 0.457580, 0.457576, 0.457572, 0.457656
7.588756, 0.457496, 0.457545, 0.457547, 0.457543, 0.457539, 0.457623
7.582793, 0.457463, 0.457512, 0.457514, 0.457510, 0.457506, 0.457591
7.576831, 0.457429, 0.457479, 0.457481, 0.457477, 0.457473, 0.457558
7.570868, 0.457396, 0.457446, 0.457448, 0.457444, 0.457439, 0.457525
7.564906, 0.457363, 0.457412, 0.457414, 0.457410, 0.457406, 0.457492
7.558944, 0.457329, 0.457379, 0.457381, 0.457377, 0.457373, 0.457459
7.552981, 0.457296, 0.457346, 0.457348, 0.457344, 0.457339, 0.457425
7.547019, 0.457262, 0.457312, 0.457314, 0.457310, 0.457306, 0.457392
7.541056, 0.457228, 0.457279, 0.457281, 0.457277, 0.457272, 0.457359
7.535094, 0.457195, 0.457245, 0.457247, 0.457243, 0.457239, 0.457326
7.529132, 0.457161, 0.457212, 0.457214, 0.457210, 0.457205, 0.457292
7.523169, 0.457127, 0.457178, 0.457180, 0.457176, 0.457172, 0.457259
7.517207, 0.457093, 0.457144, 0.457146, 0.457142, 0.457138, 0.457226
7.511244, 0.457060, 0.457111, 0.457113, 0.457109, 0.457104, 0.457192
7.505282, 0.457026, 0.457077, 0.457079, 0.457075, 0.457070, 0.457159
7.499320, 0.456992, 0.457043, 0.457045, 0.457041, 0.457037, 0.457125
7.493357, 0.456958, 0.457009, 0.457011, 0.457007, 0.457003, 0.457091
7.487395, 0.456923, 0.456975, 0.456977, 0.456973, 0.456969, 0.457058
7.481433, 0.456889, 0.456941, 0.456943, 0.456939, 0.456935, 0.457024
7.475470, 0.456855, 0.456907, 0.456909, 0.456905, 0.456901, 0.456990
7.469508, 0.456821, 0.456873, 0.456875, 0.456871, 0.456866, 0.456956
7.463545, 0.456786, 0.456839, 0.456841, 0.456837, 0.456832, 0.456922
7.457583, 0.456752, 0.456805, 0.456807, 0.456803, 0.456798, 0.456888
7.451621, 0.456718, 0.456770, 0.456772, 0.456768, 0.456764, 0.456854
7.445658, 0.456683, 0.456736, 0.456738, 0.456734, 0.456729, 0.456820
7.439696, 0.456649, 0.456702, 0.456704, 0.456700, 0.456695, 0.456786
7.433733, 0.456614, 0.456667, 0.456669, 0.456665, 0.456660, 0.456752
7.427771, 0.456579, 0.456633, 0.456635, 0.456631, 0.456626, 0.456718
7.421809, 0.456545, 0.456598, 0.456600, 0.456596, 0.456591, 0.456684
7.415846, 0.456510, 0.456564, 0.456566, 0.456561, 0.456557, 0.456649
7.409884, 0.456475, 0.456529, 0.456531, 0.456527, 0.456522, 0.456615
7.403922, 0.456440, 0.456494, 0.456496, 0.456492, 0.456487, 0.456581
7.397959, 0.456405, 0.456460, 0.456462, 0.456457, 0.456453, 0.456546
7.391997, 0.456370, 0.456425, 0.456427, 0.456423, 0.456418, 0.456512
7.386034, 0.456335, 0.456390, 0.456392, 0.456388, 0.456383, 0.456477
7.380072, 0.456300, 0.456355, 0.456357, 0.456353, 0.456348, 0.456442
7.374110, 0.456265, 0.456320, 0.456322, 0.456318, 0.456313, 0.456408
7.368147, 0.456230, 0.456285, 0.456287, 0.456283, 0.456278, 0.456373
7.362185, 0.456195, 0.456250, 0.456252, 0.456248, 0.456243, 0.456338
7.356222, 0.456159, 0.456215, 0.456217, 0.456212, 0.456208, 0.456303
7.350260, 0.456124, 0.456179, 0.456182, 0.456177, 0.456172, 0.456268
7.344298, 0.456088, 0.456144, 0.456146, 0.456142, 0.456137, 0.456233
7.338335, 0.456053, 0.456109, 0.456111, 0.456107, 0.456102, 0.456198
7.332373, 0.456017, 0.456073, 0.456076, 0.456071, 0.456066, 0.456163
7.326411, 0.455982, 0.456038, 0.456040, 0.456036, 0.456031, 0.456128
7.320448, 0.455946, 0.456003, 0.456005, 0.456000, 0.455995, 0.456093
7.314486, 0.455910, 0.455967, 0.455969, 0.455965, 0.455960, 0.456058
7.308523, 0.455875, 0.455931, 0.455934, 0.455929, 0.455924, 0.456022
7.302561, 0.455839, 0.455896, 0.455898, 0.455893, 0.455888, 0.455987
7.296599, 0.455803, 0.455860, 0.455862, 0.455858, 0.455853, 0.455951
7.290636, 0.455767, 0.455824, 0.455826, 0.455822, 0.455817, 0.455916
7.284674, 0.455731, 0.455788, 0.455791, 0.455786, 0.455781, 0.455880
7.278711, 0.455695, 0.455753, 0.455755, 0.455750, 0.455745, 0.455845
7.272749, 0.455659, 0.455717, 0.455719, 0.455714, 0.455709, 0.455809
7.266787, 0.455622, 0.455681, 0.455683, 0.455678, 0.455673, 0.455773
7.260824, 0.455586, 0.455645, 0.455647, 0.455642, 0.455637, 0.455738
7.254862, 0.455550, 0.455608, 0.455611, 0.455606, 0.455601, 0.455702
7.248900, 0.455514, 0.455572, 0.455574, 0.455570, 0.455565, 0.455666
7.242937, 0.455477, 0.455536, 0.455538, 0.455534, 0.455528, 0.455630
7.236975, 0.455441, 0.455500, 0.455502, 0.455497, 0.455492, 0.455594
7.231012, 0.455404, 0.455463, 0.455466, 0.455461, 0.455456, 0.455558
7.225050, 0.455367, 0.455427, 0.455429, 0.455424, 0.455419, 0.455522
7.219088, 0.455331, 0.455390, 0.455393, 0.455388, 0.455383, 0.455486
7.213125, 0.455294, 0.455354, 0.455356, 0.455351, 0.455346, 0.455450
7.207163, 0.455257, 0.455317, 0.455320, 0.455315, 0.455310, 0.455413
7.201200, 0.455220, 0.455281, 0.455283, 0.455278, 0.455273, 0.455377
7.195238, 0.455184, 0.455244, 0.455246, 0.455241, 0.455236, 0.455341
7.189276, 0.455147, 0.455207, 0.455209, 0.455205, 0.455199, 0.455304
7.183313, 0.455110, 0.455170, 0.455173, 0.455168, 0.455162, 0.455268
7.177351, 0.455072, 0.455133, 0.455136, 0.455131, 0.455125, 0.455231
7.171389, 0.455035, 0.455096, 0.455099, 0.455094, 0.455089, 0.455194
7.165426, 0.454998, 0.455059, 0.455062, 0.455057, 0.455051, 0.455158
7.159464, 0.454961, 0.455022, 0.455025, 0.455020, 0.455014, 0.455121
7.153501, 0.454923, 0.454985, 0.454988, 0.454983, 0.454977, 0.455084
7.147539, 0.454886, 0.454948, 0.454950, 0.454945, 0.454940, 0.455047
7.141577, 0.454849, 0.454911, 0.454913, 0.454908, 0.454903, 0.455010
7.135614, 0.454811, 0.454873, 0.454876, 0.454871, 0.454865, 0.454973
7.129652, 0.454773, 0.454836, 0.454838, 0.454833, 0.454828, 0.454936
7.123689, 0.454736, 0.454799, 0.454801, 0.454796, 0.454790, 0.454899
7.117727, 0.454698, 0.454761, 0.454764, 0.454759, 0.454753, 0.454862
7.111765, 0.454660, 0.454723, 0.454726, 0.454721, 0.454715, 0.454825
7.105802, 0.454623, 0.454686, 0.454688, 0.454683, 0.454678, 0.454787
7.099840, 0.454585, 0.454648, 0.454651, 0.454646, 0.454640, 0.454750
7.093878, 0.454547, 0.454610, 0.454613, 0.454608, 0.454602, 0.454713
7.087915, 0.454509, 0.454573, 0.454575, 0.454570, 0.454564, 0.454675
7.081953, 0.454471, 0.454535, 0.454537, 0.454532, 0.454526, 0.454638
7.075990, 0.454432, 0.454497, 0.454499, 0.454494, 0.454488, 0.454600
7.070028, 0.454394, 0.454459, 0.454461, 0.454456, 0.454450, 0.454562
7.064066, 0.454356, 0.454421, 0.454423, 0.454418, 0.454412, 0.454525
7.058103, 0.454318, 0.454383, 0.454385, 0.454380, 0.454374, 0.454487
7.052141, 0.454279, 0.454344, 0.454347, 0.454342, 0.454336, 0.454449
7.046178, 0.454241, 0.454306, 0.454309, 0.454303, 0.454298, 0.454411
7.040216, 0.454202, 0.454268, 0.454270, 0.454265, 0.454259, 0.454373
7.034254, 0.454164, 0.454229, 0.454232, 0.454227, 0.454221, 0.454335
7.028291, 0.454125, 0.454191, 0.454194, 0.454188, 0.454182, 0.454297
7.022329, 0.454086, 0.454152, 0.454155, 0.454150, 0.454144, 0.454259
7.016367, 0.454047, 0.454114, 0.454116, 0.454111, 0.454105, 0.454221
7.010404, 0.454008, 0.454075, 0.454078, 0.454072, 0.454067, 0.454182
7.004442, 0.453970, 0.454037, 0.454039, 0.454034, 0.454028, 0.454144
6.998479, 0.453931, 0.453998, 0.454000, 0.453995, 0.453989, 0.454106
6.992517, 0.453892, 0.453959, 0.453962, 0.453956, 0.453950, 0.454067
6.986555, 0.453852, 0.453920, 0.453923, 0.453917, 0.453911, 0.454029
6.980592, 0.453813, 0.453881, 0.453884, 0.453878, 0.453872, 0.453990
6.974630, 0.453774, 0.453842, 0.453845, 0.453839, 0.453833, 0.453951
6.968667, 0.453735, 0.453803, 0.453806, 0.453800, 0.453794, 0.453913
6.962705, 0.453695, 0.453764, 0.453766, 0.453761, 0.453755, 0.453874
6.956743, 0.453656, 0.453724, 0.453727, 0.453722, 0.453716, 0.453835
6.950780, 0.453616, 0.453685, 0.453688, 0.453682, 0.453676, 0.453796
6.944818, 0.453577, 0.453646, 0.453649, 0.453643, 0.453637, 0.453757
6.938856, 0.453537, 0.453606, 0.453609, 0.453604, 0.453597, 0.453718
6.932893, 0.453497, 0.453567, 0.453570, 0.453564, 0.453558, 0.453679
6.926931, 0.453457, 0.453527, 0.453530, 0.453524, 0.453518, 0.453640
6.920968, 0.453418, 0.453488, 0.453490, 0.453485, 0.453479, 0.453600
6.915006, 0.453378, 0.453448, 0.453451, 0.453445, 0.453439, 0.453561
6.909044, 0.453338, 0.453408, 0.453411, 0.453405, 0.453399, 0.453522
6.903081, 0.453298, 0.453368, 0.453371, 0.453365, 0.453359, 0.453482
6.897119, 0.453257, 0.453328, 0.453331, 0.453326, 0.453319, 0.453443
6.891156, 0.453217, 0.453289, 0.453291, 0.453286, 0.453279, 0.453403
6.885194, 0.453177, 0.453248, 0.453251, 0.453246, 0.453239, 0.453364
6.879232, 0.453137, 0.453208, 0.453211, 0.453205, 0.453199, 0.453324
6.873269, 0.453096, 0.453168, 0.453171, 0.453165, 0.453159, 0.453284
6.867307, 0.453056, 0.453128, 0.453131, 0.453125, 0.453119, 0.453244
6.861345, 0.453015, 0.453088, 0.453091, 0.453085, 0.453078, 0.453204
6.855382, 0.452975, 0.453047, 0.453050, 0.453044, 0.453038, 0.453164
6.849420, 0.452934, 0.453007, 0.453010, 0.453004, 0.452997, 0.453124
6.843457, 0.452893, 0.452966, 0.452969, 0.452963, 0.452957, 0.453084
6.837495, 0.452852, 0.452926, 0.452929, 0.452923, 0.452916, 0.453044
6.831533, 0.452811, 0.452885, 0.452888, 0.452882, 0.452875, 0.453004
6.825570, 0.452770, 0.452844, 0.452847, 0.452841, 0.452835, 0.452963
6.819608, 0.452729, 0.452804, 0.452806, 0.452800, 0.452794, 0.452923
6.813645, 0.452688, 0.452763, 0.452766, 0.452760, 0.452753, 0.452883
6.807683, 0.452647, 0.452722, 0.452725, 0.452719, 0.452712, 0.452842
6.801721, 0.452606, 0.452681, 0.452684, 0.452678, 0.452671, 0.452801
6.795758, 0.452564, 0.452640, 0.452643, 0.452637, 0.452630, 0.452761
6.789796, 0.452523, 0.452598, 0.452601, 0.452595, 0.452589, 0.452720
6.783834, 0.452482, 0.452557, 0.452560, 0.452554, 0.452547, 0.452679
6.777871, 0.452440, 0.452516, 0.452519, 0.452513, 0.452506, 0.452638
6.771909, 0.452398, 0.452475, 0.452478, 0.452471, 0.452465, 0.452597
6.765946, 0.452357, 0.452433, 0.452436, 0.452430, 0.452423, 0.452556
6.759984, 0.452315, 0.452392, 0.452395, 0.452389, 0.452382, 0.452515
6.754022, 0.452273, 0.452350, 0.452353, 0.452347, 0.452340, 0.452474
6.748059, 0.452231, 0.452308, 0.452312, 0.452305, 0.452298, 0.452433
6.742097, 0.452189, 0.452267, 0.452270, 0.452264, 0.452257, 0.452392
6.736134, 0.452147, 0.452225, 0.452228, 0.452222, 0.452215, 0.452350
6.730172, 0.452105, 0.452183, 0.452186, 0.452180, 0.452173, 0.452309
6.724210, 0.452063, 0.452141, 0.452144, 0.452138, 0.452131, 0.452267
6.718247, 0.452021, 0.452099, 0.452102, 0.452096, 0.452089, 0.452226
6.712285, 0.451978, 0.452057, 0.452060, 0.452054, 0.452047, 0.452184
6.706323, 0.451936, 0.452015, 0.452018, 0.452012, 0.452004, 0.452143
6.700360, 0.451893, 0.451973, 0.451976, 0.451969, 0.451962, 0.452101
6.694398, 0.451851, 0.451930, 0.451933, 0.451927, 0.451920, 0.452059
6.688435, 0.451808, 0.451888, 0.451891, 0.451885, 0.451877, 0.452017
6.682473, 0.451765, 0.451845, 0.451849, 0.451842, 0.451835, 0.451975
6.676511, 0.451722, 0.451803, 0.451806, 0.451800, 0.451792, 0.451933
6.670548, 0.451680, 0.451760, 0.451764, 0.451757, 0.451750, 0.451891
6.664586, 0.451637, 0.451718, 0.451721, 0.451714, 0.451707, 0.451849
6.658623, 0.451594, 0.451675, 0.451678, 0.451672, 0.451664, 0.451806
6.652661, 0.451550, 0.451632, 0.451635, 0.451629, 0.451621, 0.451764
6.646699, 0.451507, 0.451589, 0.451592, 0.451586, 0.451578, 0.451721
6.640736, 0.451464, 0.451546, 0.451549, 0.451543, 0.451535, 0.451679
6.634774, 0.451421, 0.451503, 0.451506, 0.451500, 0.451492, 0.451636
6.628812, 0.451377, 0.451460, 0.451463, 0.451457, 0.451449, 0.451594
6.622849, 0.451334, 0.451417, 0.451420, 0.451413, 0.451406, 0.451551
6.616887, 0.451290, 0.451374, 0.451377, 0.451370, 0.451363, 0.451508
6.610924, 0.451247, 0.451330, 0.451333, 0.451327, 0.451319, 0.451465
6.604962, 0.451203, 0.451287, 0.451290, 0.451283, 0.451276, 0.451422
6.599000, 0.451159, 0.451243, 0.451247, 0.451240, 0.451232, 0.451379
6.593037, 0.451115, 0.451200, 0.451203, 0.451196, 0.451188, 0.451336
6.587075, 0.451071, 0.451156, 0.451159, 0.451152, 0.451145, 0.451293
6.581112, 0.451027, 0.451112, 0.451116, 0.451109, 0.451101, 0.451250
6.575150, 0.450983, 0.451068, 0.451072, 0.451065, 0.451057, 0.451206
6.569188, 0.450939, 0.451024, 0.451028, 0.451021, 0.451013, 0.451163
6.563225, 0.450894, 0.450980, 0.450984, 0.450977, 0.450969, 0.451119
6.557263, 0.450850, 0.450936, 0.450940, 0.450933, 0.450925, 0.451076
6.551301, 0.450806, 0.450892, 0.450896, 0.450889, 0.450881, 0.451032
6.545338, 0.450761, 0.450848, 0.450852, 0.450844, 0.450837, 0.450989
6.539376, 0.450717, 0.450804, 0.450807, 0.450800, 0.450792, 0.450945
6.533413, 0.450672, 0.450759, 0.450763, 0.450756, 0.450748, 0.450901
6.527451, 0.450627, 0.450715, 0.450718, 0.450711, 0.450703, 0.450857
6.521489, 0.450582, 0.450670, 0.450674, 0.450667, 0.450659, 0.450813
6.515526, 0.450537, 0.450626, 0.450629, 0.450622, 0.450614, 0.450769
6.509564, 0.450492, 0.450581, 0.450585, 0.450577, 0.450569, 0.450725
6.503601, 0.450447, 0.450536, 0.450540, 0.450533, 0.450525, 0.450680
6.497639, 0.450402, 0.450491, 0.450495, 0.450488, 0.450480, 0.450636
6.491677, 0.450357, 0.450447, 0.450450, 0.450443, 0.450435, 0.450592
6.485714, 0.450311, 0.450402, 0.450405, 0.450398, 0.450390, 0.450547
6.479752, 0.450266, 0.450356, 0.450360, 0.450353, 0.450344, 0.450503
6.473790, 0.450221, 0.450311, 0.450315, 0.450307, 0.450299, 0.450458
6.467827, 0.450175, 0.450266, 0.450270, 0.450262, 0.450254, 0.450413
6.461865, 0.450129, 0.450221, 0.450224, 0.450217, 0.450209, 0.450368
6.455902, 0.450084, 0.450175, 0.450179, 0.450171, 0.450163, 0.450324
6.449940, 0.450038, 0.450130, 0.450133, 0.450126, 0.450118, 0.450279
6.443978, 0.449992, 0.450084, 0.450088, 0.450080, 0.450072, 0.450234
6.438015, 0.449946, 0.450038, 0.450042, 0.450035, 0.450026, 0.450188
6.432053, 0.449900, 0.449993, 0.449996, 0.449989, 0.449980, 0.450143
6.426090, 0.449853, 0.449947, 0.449951, 0.449943, 0.449934, 0.450098
6.420128, 0.449807, 0.449901, 0.449905, 0.449897, 0.449889, 0.450053
6.414166, 0.449761, 0.449855, 0.449859, 0.449851, 0.449842, 0.450007
6.408203, 0.449714, 0.449809, 0.449813, 0.449805, 0.449796, 0.449962
6.402241, 0.449668, 0.449763, 0.449766, 0.449759, 0.449750, 0.449916
6.396279, 0.449621, 0.449716, 0.449720, 0.449712, 0.449704, 0.449870
6.390316, 0.449575, 0.449670, 0.449674, 0.449666, 0.449657, 0.449824
6.384354, 0.449528, 0.449624, 0.449627, 0.449620, 0.449611, 0.449779
6.378391, 0.449481, 0.449577, 0.449581, 0.449573, 0.449564, 0.449733
6.372429, 0.449434, 0.449531, 0.449534, 0.449527, 0.449518, 0.449687
6.366467, 0.449387, 0.449484, 0.449488, 0.449480, 0.449471, 0.449641
6.360504, 0.449340, 0.449437, 0.449441, 0.449433, 0.449424, 0.449594
6.354542, 0.449293, 0.449390, 0.449394, 0.449386, 0.449377, 0.449548
6.348579, 0.449245, 0.449343, 0.449347, 0.449339, 0.449330, 0.449502
6.342617, 0.449198, 0.449296, 0.449300, 0.449292, 0.449283, 0.449455
6.336655, 0.449151, 0.449249, 0.449253, 0.449245, 0.449236, 0.449409
6.330692, 0.449103, 0.449202, 0.449206, 0.449198, 0.449189, 0.449362
6.324730, 0.449055, 0.449155, 0.449159, 0.449151, 0.449141, 0.449315
6.318768, 0.449008, 0.449107, 0.449111, 0.449103, 0.449094, 0.449269
6.312805, 0.448960, 0.449060, 0.449064, 0.449056, 0.449047, 0.449222
6.306843, 0.448912, 0.449012, 0.449016, 0.449008, 0.448999, 0.449175
6.300880, 0.448864, 0.448965, 0.448969, 0.448960, 0.448951, 0.449128
6.294918, 0.448816, 0.448917, 0.448921, 0.448913, 0.448903, 0.449081
6.288956, 0.448768, 0.448869, 0.448873, 0.448865, 0.448856, 0.449033
6.282993, 0.448719, 0.448821, 0.448825, 0.448817, 0.448808, 0.448986
6.277031, 0.448671, 0.448773, 0.448777, 0.448769, 0.448760, 0.448939
6.271068, 0.448623, 0.448725, 0.448729, 0.448721, 0.448711, 0.448891
6.265106, 0.448574, 0.448677, 0.448681, 0.448673, 0.448663, 0.448844
6.259144, 0.448525, 0.448629, 0.448633, 0.448624, 0.448615, 0.448796
6.253181, 0.448477, 0.448580, 0.448584, 0.448576, 0.448567, 0.448748
6.247219, 0.448428, 0.448532, 0.448536, 0.448528, 0.448518, 0.448701
6.241257, 0.448379, 0.448483, 0.448488, 0.448479, 0.448469, 0.448653
6.235294, 0.448330, 0.448435, 0.448439, 0.448430, 0.448421, 0.448605
6.229332, 0.448281, 0.448386, 0.448390, 0.448382, 0.448372, 0.448557
6.223369, 0.448232, 0.448337, 0.448341, 0.448333, 0.448323, 0.448508
6.217407, 0.448182, 0.448288, 0.448293, 0.448284, 0.448274, 0.448460
6.211445, 0.448133, 0.448239, 0.448244, 0.448235, 0.448225, 0.448412
6.205482, 0.448083, 0.448190, 0.448195, 0.448186, 0.448176, 0.448363
6.199520, 0.448034, 0.448141, 0.448145, 0.448137, 0.448127, 0.448315
6.193557, 0.447984, 0.448092, 0.448096, 0.448087, 0.448077, 0.448266
6.187595, 0.447934, 0.448042, 0.448047, 0.448038, 0.448028, 0.448218
6.181633, 0.447885, 0.447993, 0.447997, 0.447988, 0.447979, 0.448169
6.175670, 0.447835, 0.447943, 0.447948, 0.447939, 0.447929, 0.448120
6.169708, 0.447785, 0.447894, 0.447898, 0.447889, 0.447879, 0.448071
6.163745, 0.447734, 0.447844, 0.447849, 0.447840, 0.447830, 0.448022
6.157783, 0.447684, 0.447794, 0.447799, 0.447790, 0.447780, 0.447973
6.151821, 0.447634, 0.447744, 0.447749, 0.447740, 0.447730, 0.447924
6.145858, 0.447583, 0.447694, 0.447699, 0.447690, 0.447680, 0.447874
6.139896, 0.447533, 0.447644, 0.447649, 0.447640, 0.447629, 0.447825
6.133934, 0.447482, 0.447594, 0.447599, 0.447589, 0.447579, 0.447775
6.127971, 0.447432, 0.447544, 0.447548, 0.447539, 0.447529, 0.447726
6.122009, 0.447381, 0.447493, 0.447498, 0.447489, 0.447478, 0.447676
6.116046, 0.447330, 0.447443, 0.447447, 0.447438, 0.447428, 0.447626
6.110084, 0.447279, 0.447392, 0.447397, 0.447388, 0.447377, 0.447576
6.104122, 0.447228, 0.447342, 0.447346, 0.447337, 0.447326, 0.447526
6.098159, 0.447176, 0.447291, 0.447295, 0.447286, 0.447276, 0.447476
6.092197, 0.447125, 0.447240, 0.447245, 0.447235, 0.447225, 0.447426
6.086234, 0.447074, 0.447189, 0.447194, 0.447184, 0.447174, 0.447376
6.080272, 0.447022, 0.447138, 0.447143, 0.447133, 0.447122, 0.447325
6.074310, 0.446971, 0.447087, 0.447091, 0.447082, 0.447071, 0.447275
6.068347, 0.446919, 0.447035, 0.447040, 0.447031, 0.447020, 0.447224
6.062385, 0.446867, 0.446984, 0.446989, 0.446979, 0.446968, 0.447174
6.056423, 0.446815, 0.446933, 0.446937, 0.446928, 0.446917, 0.447123
6.050460, 0.446763, 0.446881, 0.446886, 0.446876, 0.446865, 0.447072
6.044498, 0.446711, 0.446829, 0.446834, 0.446824, 0.446814, 0.447021
6.038535, 0.446659, 0.446778, 0.446782, 0.446773, 0.446762, 0.446970
6.032573, 0.446606, 0.446726, 0.446731, 0.446721, 0.446710, 0.446919
6.026611, 0.446554, 0.446674, 0.446679, 0.446669, 0.446658, 0.446868
6.020648, 0.446502, 0.446622, 0.446627, 0.446617, 0.446606, 0.446817
6.014686, 0.446449, 0.446570, 0.446574, 0.446565, 0.446553, 0.446765
6.008723, 0.446396, 0.446517, 0.446522, 0.446512, 0.446501, 0.446714
6.002761, 0.446343, 0.446465, 0.446470, 0.446460, 0.446449, 0.446662
5.996799, 0.446290, 0.446412, 0.446417, 0.446407, 0.446396, 0.446610
5.990836, 0.446237, 0.446360, 0.446365, 0.446355, 0.446344, 0.446559
5.984874, 0.446184, 0.446307, 0.446312, 0.446302, 0.446291, 0.446507
5.978912, 0.446131, 0.446254, 0.446259, 0.446249, 0.446238, 0.446455
5.972949, 0.446078, 0.446202, 0.446207, 0.446196, 0.446185, 0.446403
5.966987, 0.446024, 0.446149, 0.446154, 0.446143, 0.446132, 0.446350
5.961024, 0.445971, 0.446096, 0.446101, 0.446090, 0.446079, 0.446298
5.955062, 0.445917, 0.446042, 0.446047, 0.446037, 0.446026, 0.446246
5.949100, 0.445863, 0.445989, 0.445994, 0.445984, 0.445972, 0.446193
5.943137, 0.445809, 0.445936, 0.445941, 0.445930, 0.445919, 0.446141
5.937175, 0.445755, 0.445882, 0.445887, 0.445877, 0.445865, 0.446088
5.931212, 0.445701, 0.445829, 0.445834, 0.445823, 0.445812, 0.446035
5.925250, 0.445647, 0.445775, 0.445780, 0.445769, 0.445758, 0.445982
5.919288, 0.445593, 0.445721, 0.445726, 0.445716, 0.445704, 0.445929
5.913325, 0.445538, 0.445667, 0.445672, 0.445662, 0.445650, 0.445876
5.907363, 0.445484, 0.445613, 0.445618, 0.445608, 0.445596, 0.445823
5.901401, 0.445429, 0.445559, 0.445564, 0.445553, 0.445542, 0.445770
5.895438, 0.445374, 0.445505, 0.445510, 0.445499, 0.445487, 0.445716
5.889476, 0.445319, 0.445450, 0.445456, 0.445445, 0.445433, 0.445663
5.883513, 0.445264, 0.445396, 0.445401, 0.445390, 0.445378, 0.445609
5.877551, 0.445209, 0.445341, 0.445347, 0.445336, 0.445324, 0.445555
5.871589, 0.445154, 0.445287, 0.445292, 0.445281, 0.445269, 0.445502
5.865626, 0.445099, 0.445232, 0.445237, 0.445226, 0.445214, 0.445448
5.859664, 0.445043, 0.445177, 0.445182, 0.445171, 0.445159, 0.445394
5.853701, 0.444988, 0.445122, 0.445127, 0.445116, 0.445104, 0.445340
5.847739, 0.444932, 0.445067, 0.445072, 0.445061, 0.445049, 0.445285
5.841777, 0.444877, 0.445012, 0.445017, 0.445006, 0.444994, 0.445231
5.835814, 0.444821, 0.444956, 0.444962, 0.444951, 0.444938, 0.445176
5.829852, 0.444765, 0.444901, 0.444906, 0.444895, 0.444883, 0.445122
5.823890, 0.444709, 0.444845, 0.444851, 0.444840, 0.444827, 0.445067
5.817927, 0.444652, 0.444790, 0.444795, 0.444784, 0.444771, 0.445012
5.811965, 0.444596, 0.444734, 0.444740, 0.444728, 0.444715, 0.444958
5.806002, 0.444540, 0.444678, 0.444684, 0.444672, 0.444660, 0.444903
5.800040, 0.444483, 0.444622, 0.444628, 0.444616, 0.444603, 0.444848
5.794078, 0.444427, 0.444566, 0.444572, 0.444560, 0.444547, 0.444792
5.788115, 0.444370, 0.444510, 0.444515, 0.444504, 0.444491, 0.444737
5.782153, 0.444313, 0.444453, 0.444459, 0.444448, 0.444435, 0.444682
5.776190, 0.444256, 0.444397, 0.444403, 0.444391, 0.444378, 0.444626
5.770228, 0.444199, 0.444340, 0.444346, 0.444335, 0.444321, 0.444570
5.764266, 0.444141, 0.444284, 0.444290, 0.444278, 0.444265, 0.444515
5.758303, 0.444084, 0.444227, 0.444233, 0.444221, 0.444208, 0.444459
5.752341, 0.444027, 0.444170, 0.444176, 0.444164, 0.444151, 0.444403
5.746379, 0.443969, 0.444113, 0.444119, 0.444107, 0.444094, 0.444347
5.740416, 0.443911, 0.444056, 0.444062, 0.444050, 0.444037, 0.444291
5.734454, 0.443854, 0.443999, 0.444005, 0.443993, 0.443979, 0.444234
5.728491, 0.443796, 0.443941, 0.443947, 0.443935, 0.443922, 0.444178
5.722529, 0.443738, 0.443884, 0.443890, 0.443878, 0.443864, 0.444121
5.716567, 0.443679, 0.443826, 0.443832, 0.443820, 0.443807, 0.444065
5.710604, 0.443621, 0.443769, 0.443775, 0.443762, 0.443749, 0.444008
5.704642, 0.443563, 0.443711, 0.443717, 0.443705, 0.443691, 0.443951
5.698679, 0.443504, 0.443653, 0.443659, 0.443647, 0.443633, 0.443894
5.692717, 0.443445, 0.443595, 0.443601, 0.443589, 0.443575, 0.443837
5.686755, 0.443387, 0.443537, 0.443543, 0.443530, 0.443516, 0.443780
5.680792, 0.443328, 0.443478, 0.443484, 0.443472, 0.443458, 0.443723
5.674830, 0.443269, 0.443420, 0.443426, 0.443414, 0.443400, 0.443665
5.668868, 0.443210, 0.443361, 0.443367, 0.443355, 0.443341, 0.443608
5.662905, 0.443150, 0.443303, 0.443309, 0.443296, 0.443282, 0.443550
5.656943, 0.443091, 0.443244, 0.443250, 0.443237, 0.443223, 0.443492
5.650980, 0.443031, 0.443185, 0.443191, 0.443179, 0.443164, 0.443434
5.645018, 0.442972, 0.443126, 0.443132, 0.443120, 0.443105, 0.443376
5.639056, 0.442912, 0.443067, 0.443073, 0.443060, 0.443046, 0.443318
5.633093, 0.442852, 0.443008, 0.443014, 0.443001, 0.442987, 0.443260
5.627131, 0.442792, 0.442948, 0.442955, 0.442942, 0.442927, 0.443202
5.621168, 0.442732, 0.442889, 0.442895, 0.442882, 0.442868, 0.443143
5.615206, 0.442672, 0.442829, 0.442835, 0.442822, 0.442808, 0.443085
5.609244, 0.442611, 0.442769, 0.442776, 0.442763, 0.442748, 0.443026
5.603281, 0.442551, 0.442709, 0.442716, 0.442703, 0.442688, 0.442967
5.597319, 0.442490, 0.442649, 0.442656, 0.442643, 0.442628, 0.442908
5.591357, 0.442429, 0.442589, 0.442596, 0.442583, 0.442568, 0.442849
5.585394, 0.442368, 0.442529, 0.442536, 0.442522, 0.442507, 0.442790
5.579432, 0.442307, 0.442469, 0.442475, 0.442462, 0.442447, 0.442731
5.573469, 0.442246, 0.442408, 0.442415, 0.442401, 0.442386, 0.442671
5.567507, 0.442185, 0.442348, 0.442354, 0.442341, 0.442326, 0.442612
5.561545, 0.442123, 0.442287, 0.442293, 0.442280, 0.442265, 0.442552
5.555582, 0.442062, 0.442226, 0.442233, 0.442219, 0.442204, 0.442492
5.549620, 0.442000, 0.442165, 0.442172, 0.442158, 0.442143, 0.442433
5.543657, 0.441938, 0.442104, 0.442111, 0.442097, 0.442082, 0.442372
5.537695, 0.441876, 0.442043, 0.442049, 0.442036, 0.442020, 0.442312
5.531733, 0.441814, 0.441981, 0.441988, 0.441974, 0.441959, 0.442252
5.525770, 0.441752, 0.441920, 0.441926, 0.441913, 0.441897, 0.442192
5.519808, 0.441690, 0.441858, 0.441865, 0.441851, 0.441835, 0.442131
5.513846, 0.441627, 0.441796, 0.441803, 0.441789, 0.441774, 0.442071
5.507883, 0.441565, 0.441734, 0.441741, 0.441727, 0.441712, 0.442010
5.501921, 0.441502, 0.441672, 0.441679, 0.441665, 0.441649, 0.441949
5.495958, 0.441439, 0.441610, 0.441617, 0.441603, 0.441587, 0.441888
5.489996, 0.441376, 0.441548, 0.441555, 0.441541, 0.441525, 0.441827
5.484034, 0.441313, 0.441486, 0.441492, 0.441478, 0.441462, 0.441766
5.478071, 0.441249, 0.441423, 0.441430, 0.441416, 0.441400, 0.441704
5.472109, 0.441186, 0.441360, 0.441367, 0.441353, 0.441337, 0.441643
5.466146, 0.441123, 0.441297, 0.441305, 0.441290, 0.441274, 0.441581
5.460184, 0.441059, 0.441235, 0.441242, 0.441227, 0.441211, 0.441519
5.454222, 0.440995, 0.441171, 0.441179, 0.441164, 0.441148, 0.441457
5.448259, 0.440931, 0.441108, 0.441115, 0.441101, 0.441084, 0.441395
5.442297, 0.440867, 0.441045, 0.441052, 0.441037, 0.441021, 0.441333
5.436335, 0.440803, 0.440981, 0.440989, 0.440974, 0.440957, 0.441271
5.430372, 0.440738, 0.440918, 0.440925, 0.440910, 0.440894, 0.441209
5.424410, 0.440674, 0.440854, 0.440861, 0.440846, 0.440830, 0.441146
5.418447, 0.440609, 0.440790, 0.440797, 0.440782, 0.440766, 0.441083
5.412485, 0.440544, 0.440726, 0.440733, 0.440718, 0.440702, 0.441021
5.406523, 0.440479, 0.440662, 0.440669, 0.440654, 0.440637, 0.440958
5.400560, 0.440414, 0.440598, 0.440605, 0.440590, 0.440573, 0.440895
5.394598, 0.440349, 0.440533, 0.440541, 0.440525, 0.440508, 0.440832
5.388635, 0.440284, 0.440469, 0.440476, 0.440461, 0.440444, 0.440768
5.382673, 0.440218, 0.440404, 0.440411, 0.440396, 0.440379, 0.440705
5.376711, 0.440152, 0.440339, 0.440347, 0.440331, 0.440314, 0.440641
5.370748, 0.440087, 0.440274, 0.440282, 0.440266, 0.440249, 0.440578
5.364786, 0.440021, 0.440209, 0.440216, 0.440201, 0.440183, 0.440514
5.358824, 0.439955, 0.440144, 0.440151, 0.440136, 0.440118, 0.440450
5.352861, 0.439888, 0.440078, 0.440086, 0.440070, 0.440053, 0.440386
5.346899, 0.439822, 0.440013, 0.440020, 0.440005, 0.439987, 0.440321
5.340936, 0.439755, 0.439947, 0.439955, 0.439939, 0.439921, 0.440257
5.334974, 0.439689, 0.439881, 0.439889, 0.439873, 0.439855, 0.440193
5.329012, 0.439622, 0.439815, 0.439823, 0.439807, 0.439789, 0.440128
5.323049, 0.439555, 0.439749, 0.439757, 0.439741, 0.439723, 0.440063
5.317087, 0.439488, 0.439683, 0.439691, 0.439674, 0.439656, 0.439998
5.311124, 0.439421, 0.439616, 0.439624, 0.439608, 0.439590, 0.439933
5.305162, 0.439353, 0.439550, 0.439558, 0.439541, 0.439523, 0.439868
5.299200, 0.439286, 0.439483, 0.439491, 0.439475, 0.439456, 0.439803
5.293237, 0.439218, 0.439416, 0.439424, 0.439408, 0.439389, 0.439737
5.287275, 0.439150, 0.439349, 0.439357, 0.439341, 0.439322, 0.439672
5.281313, 0.439082, 0.439282, 0.439290, 0.439274, 0.439255, 0.439606
5.275350, 0.439014, 0.439215, 0.439223, 0.439206, 0.439188, 0.439540
5.269388, 0.438946, 0.439147, 0.439155, 0.439139, 0.439120, 0.439474
5.263425, 0.438877, 0.439080, 0.439088, 0.439071, 0.439052, 0.439408
5.257463, 0.438808, 0.439012, 0.439020, 0.439003, 0.438984, 0.439341
5.251501, 0.438740, 0.438944, 0.438952, 0.438935, 0.438916, 0.439275
5.245538, 0.438671, 0.438876, 0.438884, 0.438867, 0.438848, 0.439208
5.239576, 0.438602, 0.438808, 0.438816, 0.438799, 0.438780, 0.439142
5.233613, 0.438532, 0.438740, 0.438748, 0.438731, 0.438712, 0.439075
5.227651, 0.438463, 0.438671, 0.438679, 0.438662, 0.438643, 0.439008
5.221689, 0.438393, 0.438602, 0.438611, 0.438594, 0.438574, 0.438941
5.215726, 0.438324, 0.438534, 0.438542, 0.438525, 0.438505, 0.438873
5.209764, 0.438254, 0.438465, 0.438473, 0.438456, 0.438436, 0.438806
5.203802, 0.438184, 0.438396, 0.438404, 0.438387, 0.438367, 0.438738
5.197839, 0.438114, 0.438326, 0.438335, 0.438317, 0.438298, 0.438671
5.191877, 0.438043, 0.438257, 0.438266, 0.438248, 0.438228, 0.438603
5.185914, 0.437973, 0.438187, 0.438196, 0.438178, 0.438158, 0.438535
5.179952, 0.437902, 0.438118, 0.438127, 0.438109, 0.438089, 0.438467
5.173990, 0.437831, 0.438048, 0.438057, 0.438039, 0.438019, 0.438398
5.168027, 0.437760, 0.437978, 0.437987, 0.437969, 0.437949, 0.438330
5.162065, 0.437689, 0.437908, 0.437917, 0.437899, 0.437878, 0.438261
5.156102, 0.437618, 0.437837, 0.437846, 0.437828, 0.437808, 0.438192
5.150140, 0.437546, 0.437767, 0.437776, 0.437758, 0.437737, 0.438124
5.144178, 0.437475, 0.437696, 0.437705, 0.437687, 0.437666, 0.438055
5.138215, 0.437403, 0.437626, 0.437635, 0.437616, 0.437595, 0.437985
5.132253, 0.437331, 0.437555, 0.437564, 0.437545, 0.437524, 0.437916
5.126291, 0.437259, 0.437483, 0.437493, 0.437474, 0.437453, 0.437846
5.120328, 0.437187, 0.437412, 0.437421, 0.437403, 0.437382, 0.437777
5.114366, 0.437114, 0.437341, 0.437350, 0.437331, 0.437310, 0.437707
5.108403, 0.437042, 0.437269, 0.437278, 0.437260, 0.437238, 0.437637
5.102441, 0.436969, 0.437197, 0.437207, 0.437188, 0.437167, 0.437567
5.096479, 0.436896, 0.437126, 0.437135, 0.437116, 0.437094, 0.437497
5.090516, 0.436823, 0.437053, 0.437063, 0.437044, 0.437022, 0.437426
5.084554, 0.436749, 0.436981, 0.436991, 0.436971, 0.436950, 0.437356
5.078591, 0.436676, 0.436909, 0.436918, 0.436899, 0.436877, 0.437285
5.072629, 0.436602, 0.436836, 0.436846, 0.436826, 0.436805, 0.437214
5.066667, 0.436529, 0.436763, 0.436773, 0.436754, 0.436732, 0.437143
5.060704, 0.436455, 0.436691, 0.436700, 0.436681, 0.436659, 0.437072
5.054742, 0.436380, 0.436618, 0.436627, 0.436607, 0.436585, 0.437001
5.048780, 0.436306, 0.436544, 0.436554, 0.436534, 0.436512, 0.436929
5.042817, 0.436232, 0.436471, 0.436481, 0.436461, 0.436439, 0.436857
5.036855, 0.436157, 0.436397, 0.436407, 0.436387, 0.436365, 0.436786
5.030892, 0.436082, 0.436324, 0.436333, 0.436313, 0.436291, 0.436714
5.024930, 0.436007, 0.436250, 0.436260, 0.436239, 0.436217, 0.436642
5.018968, 0.435932, 0.436176, 0.436186, 0.436165, 0.436143, 0.436569
5.013005, 0.435857, 0.436101, 0.436111, 0.436091, 0.436068, 0.436497
5.007043, 0.435781, 0.436027, 0.436037, 0.436017, 0.435994, 0.436424
5.001080, 0.435705, 0.435952, 0.435962, 0.435942, 0.435919, 0.436351
4.995118, 0.435629, 0.435878, 0.435888, 0.435867, 0.435844, 0.436278
4.989156, 0.435553, 0.435803, 0.435813, 0.435792, 0.435769, 0.436205
4.983193, 0.435477, 0.435728, 0.435738, 0.435717, 0.435694, 0.436132
4.977231, 0.435401, 0.435652, 0.435663, 0.435642, 0.435618, 0.436059
4.971269, 0.435324, 0.435577, 0.435587, 0.435566, 0.435543, 0.435985
4.965306, 0.435247, 0.435501, 0.435512, 0.435491, 0.435467, 0.435911
4.959344, 0.435170, 0.435426, 0.435436, 0.435415, 0.435391, 0.435837
4.953381, 0.435093, 0.435350, 0.435360, 0.435339, 0.435315, 0.435763
4.947419, 0.435016, 0.435273, 0.435284, 0.435263, 0.435239, 0.435689
4.941457, 0.434938, 0.435197, 0.435208, 0.435186, 0.435162, 0.435615
4.935494, 0.434861, 0.435121, 0.435131, 0.435110, 0.435085, 0.435540
4.929532, 0.434783, 0.435044, 0.435055, 0.435033, 0.435009, 0.435465
4.923569, 0.434705, 0.434967, 0.434978, 0.434956, 0.434932, 0.435391
4.917607, 0.434626, 0.434890, 0.434901, 0.434879, 0.434854, 0.435316
4.911645, 0.434548, 0.434813, 0.434824, 0.434802, 0.434777, 0.435240
4.905682, 0.434469, 0.434736, 0.434746, 0.434724, 0.434699, 0.435165
4.899720, 0.434390, 0.434658, 0.434669, 0.434647, 0.434622, 0.435089
4.893758, 0.434311, 0.434580, 0.434591, 0.434569, 0.434544, 0.435014
4.887795, 0.434232, 0.434502, 0.434513, 0.434491, 0.434466, 0.434938
4.881833, 0.434153, 0.434424, 0.434435, 0.434413, 0.434387, 0.434862
4.875870, 0.434073, 0.434346, 0.434357, 0.434334, 0.434309, 0.434785
4.869908, 0.433993, 0.434267, 0.434279, 0.434256, 0.434230, 0.434709
4.863946, 0.433913, 0.434189, 0.434200, 0.434177, 0.434151, 0.434632
4.857983, 0.433833, 0.434110, 0.434121, 0.434098, 0.434072, 0.434555
4.852021, 0.433753, 0.434031, 0.434042, 0.434019, 0.433993, 0.434479
4.846058, 0.433672, 0.433952, 0.433963, 0.433940, 0.433914, 0.434401
4.840096, 0.433592, 0.433872, 0.433884, 0.433860, 0.433834, 0.434324
4.834134, 0.433511, 0.433793, 0.433804, 0.433781, 0.433754, 0.434247
4.828171, 0.433430, 0.433713, 0.433724, 0.433701, 0.433675, 0.434169
4.822209, 0.433348, 0.433633, 0.433644, 0.433621, 0.433594, 0.434091
4.816246, 0.433267, 0.433553, 0.433564, 0.433541, 0.433514, 0.434013
4.810284, 0.433185, 0.433472, 0.433484, 0.433460, 0.433433, 0.433935
4.804322, 0.433103, 0.433392, 0.433404, 0.433380, 0.433353, 0.433857
4.798359, 0.433021, 0.433311, 0.433323, 0.433299, 0.433272, 0.433778
4.792397, 0.432939, 0.433230, 0.433242, 0.433218, 0.433191, 0.433699
4.786435, 0.432856, 0.433149, 0.433161, 0.433137, 0.433109, 0.433620
4.780472, 0.432773, 0.433068, 0.433080, 0.433055, 0.433028, 0.433541
4.774510, 0.432690, 0.432986, 0.432998, 0.432974, 0.432946, 0.433462
4.768547, 0.432607, 0.432905, 0.432917, 0.432892, 0.432864, 0.433383
4.762585, 0.432524, 0.432823, 0.432835, 0.432810, 0.432782, 0.433303
4.756623, 0.432440, 0.432741, 0.432753, 0.432728, 0.432700, 0.433223
4.750660, 0.432357, 0.432658, 0.432670, 0.432645, 0.432617, 0.433143
4.744698, 0.432273, 0.432576, 0.432588, 0.432563, 0.432535, 0.433063
4.738735, 0.432188, 0.432493, 0.432505, 0.432480, 0.432452, 0.432983
4.732773, 0.432104, 0.432410, 0.432423, 0.432397, 0.432369, 0.432902
4.726811, 0.432020, 0.432327, 0.432340, 0.432314, 0.432285, 0.432821
4.720848, 0.431935, 0.432244, 0.432256, 0.432231, 0.432202, 0.432740
4.714886, 0.431850, 0.432160, 0.432173, 0.432147, 0.432118, 0.432659
4.708924, 0.431765, 0.432077, 0.432089, 0.432063, 0.432034, 0.432578
4.702961, 0.431679, 0.431993, 0.432005, 0.431979, 0.431950, 0.432497
4.696999, 0.431593, 0.431909, 0.431921, 0.431895, 0.431866, 0.432415
4.691036, 0.431508, 0.431824, 0.431837, 0.431811, 0.431781, 0.432333
4.685074, 0.431422, 0.431740, 0.431753, 0.431726, 0.431697, 0.432251
4.679112, 0.431335, 0.431655, 0.431668, 0.431642, 0.431612, 0.432169
4.673149, 0.431249, 0.431570, 0.431583, 0.431557, 0.431527, 0.432086
4.667187, 0.431162, 0.431485, 0.431498, 0.431471, 0.431441, 0.432004
4.661224, 0.431075, 0.431400, 0.431413, 0.431386, 0.431356, 0.431921
4.655262, 0.430988, 0.431314, 0.431327, 0.431300, 0.431270, 0.431838
4.649300, 0.430901, 0.431229, 0.431242, 0.431215, 0.431184, 0.431755
4.643337, 0.430813, 0.431143, 0.431156, 0.431129, 0.431098, 0.431671
4.637375, 0.430725, 0.431056, 0.431070, 0.431042, 0.431012, 0.431588
4.631413, 0.430637, 0.430970, 0.430983, 0.430956, 0.430925, 0.431504
4.625450, 0.430549, 0.430883, 0.430897, 0.430869, 0.430838, 0.431420
4.619488, 0.430460, 0.430797, 0.430810, 0.430782, 0.430751, 0.431336
4.613525, 0.430372, 0.430710, 0.430723, 0.430695, 0.430664, 0.431251
4.607563, 0.430283, 0.430622, 0.430636, 0.430608, 0.430576, 0.431167
4.601601, 0.430194, 0.430535, 0.430549, 0.430520, 0.430489, 0.431082
4.595638, 0.430104, 0.430447, 0.430461, 0.430433, 0.430401, 0.430997
4.589676, 0.430015, 0.430359, 0.430373, 0.430345, 0.430313, 0.430912
4.583713, 0.429925, 0.430271, 0.430285, 0.430257, 0.430224, 0.430826
4.577751, 0.429835, 0.430183, 0.430197, 0.430168, 0.430136, 0.430741
4.571789, 0.429744, 0.430094, 0.430109, 0.430080, 0.430047, 0.430655
4.565826, 0.429654, 0.430006, 0.430020, 0.429991, 0.429958, 0.430569
4.559864, 0.429563, 0.429917, 0.429931, 0.429902, 0.429869, 0.430483
4.553902, 0.429472, 0.429827, 0.429842, 0.429812, 0.429779, 0.430396
4.547939, 0.429381, 0.429738, 0.429752, 0.429723, 0.429690, 0.430310
4.541977, 0.429289, 0.429648, 0.429663, 0.429633, 0.429600, 0.430223
4.536014, 0.429198, 0.429559, 0.429573, 0.429543, 0.429510, 0.430136
4.530052, 0.429106, 0.429468, 0.429483, 0.429453, 0.429419, 0.430049
4.524090, 0.429014, 0.429378, 0.429393, 0.429363, 0.429329, 0.429961
4.518127, 0.428921, 0.429288, 0.429302, 0.429272, 0.429238, 0.429873
4.512165, 0.428829, 0.429197, 0.429212, 0.429181, 0.429147, 0.429786
4.506202, 0.428736, 0.429106, 0.429121, 0.429090, 0.429056, 0.429698
4.500240, 0.428643, 0.429015, 0.429030, 0.428999, 0.428964, 0.429609
4.494278, 0.428549, 0.428923, 0.428938, 0.428907, 0.428872, 0.429521
4.488315, 0.428456, 0.428831, 0.428847, 0.428815, 0.428780, 0.429432
4.482353, 0.428362, 0.428739, 0.428755, 0.428723, 0.428688, 0.429343
4.476391, 0.428268, 0.428647, 0.428663, 0.428631, 0.428596, 0.429254
4.470428, 0.428173, 0.428555, 0.428570, 0.428539, 0.428503, 0.429165
4.464466, 0.428079, 0.428462, 0.428478, 0.428446, 0.428410, 0.429075
4.458503, 0.427984, 0.428369, 0.428385, 0.428353, 0.428317, 0.428985
4.452541, 0.427889, 0.428276, 0.428292, 0.428260, 0.428224, 0.428895
4.446579, 0.427793, 0.428183, 0.428199, 0.428166, 0.428130, 0.428805
4.440616, 0.427698, 0.428089, 0.428105, 0.428073, 0.428036, 0.428715
4.434654, 0.427602, 0.427996, 0.428012, 0.427979, 0.427942, 0.428624
4.428691, 0.427506, 0.427902, 0.427918, 0.427885, 0.427848, 0.428533
4.422729, 0.427409, 0.427807, 0.427823, 0.427790, 0.427753, 0.428442
4.416767, 0.427313, 0.427713, 0.427729, 0.427696, 0.427659, 0.428351
4.410804, 0.427216, 0.427618, 0.427634, 0.427601, 0.427564, 0.428259
4.404842, 0.427119, 0.427523, 0.427539, 0.427506, 0.427468, 0.428167
4.398880, 0.427021, 0.427428, 0.427444, 0.427411, 0.427373, 0.428075
4.392917, 0.426924, 0.427332, 0.427349, 0.427315, 0.427277, 0.427983
4.386955, 0.426826, 0.427236, 0.427253, 0.427219, 0.427181, 0.427891
4.380992, 0.426728, 0.427140, 0.427157, 0.427123, 0.427085, 0.427798
4.375030, 0.426629, 0.427044, 0.427061, 0.427027, 0.426988, 0.427705
4.369068, 0.426531, 0.426948, 0.426965, 0.426930, 0.426891, 0.427612
4.363105, 0.426432, 0.426851, 0.426868, 0.426833, 0.426794, 0.427519
4.357143, 0.426333, 0.426754, 0.426771, 0.426736, 0.426697, 0.427425
4.351180, 0.426233, 0.426657, 0.426674, 0.426639, 0.426599, 0.427331
4.345218, 0.426133, 0.426559, 0.426576, 0.426541, 0.426502, 0.427237
4.339256, 0.426033, 0.426462, 0.426479, 0.426443, 0.426404, 0.427143
4.333293, 0.425933, 0.426364, 0.426381, 0.426345, 0.426305, 0.427049
4.327331, 0.425832, 0.426265, 0.426283, 0.426247, 0.426207, 0.426954
4.321369, 0.425732, 0.426167, 0.426184, 0.426148, 0.426108, 0.426859
4.315406, 0.425631, 0.426068, 0.426086, 0.426049, 0.426009, 0.426764
4.309444, 0.425529, 0.425969, 0.425987, 0.425950, 0.425909, 0.426668
4.303481, 0.425428, 0.425870, 0.425888, 0.425851, 0.425810, 0.426573
4.297519, 0.425326, 0.425770, 0.425788, 0.425751, 0.425710, 0.426477
4.291557, 0.425223, 0.425670, 0.425688, 0.425651, 0.425610, 0.426380
4.285594, 0.425121, 0.425570, 0.425588, 0.425551, 0.425509, 0.426284
4.279632, 0.425018, 0.425470, 0.425488, 0.425451, 0.425409, 0.426187
4.273669, 0.424915, 0.425369, 0.425388, 0.425350, 0.425308, 0.426091
4.267707, 0.424812, 0.425268, 0.425287, 0.425249, 0.425207, 0.425993
4.261745, 0.424708, 0.425167, 0.425186, 0.425148, 0.425105, 0.425896
4.255782, 0.424604, 0.425066, 0.425085, 0.425046, 0.425003, 0.425798
4.249820, 0.424500, 0.424964, 0.424983, 0.424945, 0.424901, 0.425701
4.243858, 0.424396, 0.424862, 0.424881, 0.424843, 0.424799, 0.425603
4.237895, 0.424291, 0.424760, 0.424779, 0.424740, 0.424697, 0.425504
4.231933, 0.424186, 0.424658, 0.424677, 0.424638, 0.424594, 0.425406
4.225970, 0.424081, 0.424555, 0.424574, 0.424535, 0.424491, 0.425307
4.220008, 0.423975, 0.424452, 0.424471, 0.424432, 0.424387, 0.425208
4.214046, 0.423869, 0.424349, 0.424368, 0.424328, 0.424284, 0.425108
4.208083, 0.423763, 0.424245, 0.424265, 0.424225, 0.424180, 0.425009
4.202121, 0.423657, 0.424141, 0.424161, 0.424121, 0.424076, 0.424909
4.196158, 0.423550, 0.424037, 0.424057, 0.424016, 0.423971, 0.424809
4.190196, 0.423443, 0.423933, 0.423952, 0.423912, 0.423866, 0.424709
4.184234, 0.423335, 0.423828, 0.423848, 0.423807, 0.423761, 0.424608
4.178271, 0.423228, 0.423723, 0.423743, 0.423702, 0.423656, 0.424507
4.172309, 0.423120, 0.423618, 0.423638, 0.423597, 0.423550, 0.424406
4.166347, 0.423011, 0.423512, 0.423532, 0.423491, 0.423445, 0.424305
4.160384, 0.422903, 0.423406, 0.423427, 0.423385, 0.423338, 0.424203
4.154422, 0.422794, 0.423300, 0.423321, 0.423279, 0.423232, 0.424101
4.148459, 0.422685, 0.423194, 0.423215, 0.423172, 0.423125, 0.423999
4.142497, 0.422575, 0.423087, 0.423108, 0.423066, 0.423018, 0.423897
4.136535, 0.422465, 0.422980, 0.423001, 0.422959, 0.422911, 0.423794
4.130572, 0.422355, 0.422873, 0.422894, 0.422851, 0.422803, 0.423691
4.124610, 0.422245, 0.422766, 0.422787, 0.422744, 0.422695, 0.423588
4.118647, 0.422134, 0.422658, 0.422679, 0.422636, 0.422587, 0.423485
4.112685, 0.422023, 0.422550, 0.422571, 0.422527, 0.422478, 0.423381
4.106723, 0.421912, 0.422441, 0.422463, 0.422419, 0.422370, 0.423277
4.100760, 0.421800, 0.422333, 0.422354, 0.422310, 0.422261, 0.423173
4.094798, 0.421688, 0.422224, 0.422245, 0.422201, 0.422151, 0.423068
4.088836, 0.421576, 0.422114, 0.422136, 0.422091, 0.422041, 0.422964
4.082873, 0.421463, 0.422005, 0.422026, 0.421982, 0.421931, 0.422858
4.076911, 0.421350, 0.421895, 0.421917, 0.421872, 0.421821, 0.422753
4.070948, 0.421237, 0.421784, 0.421807, 0.421761, 0.421710, 0.422648
4.064986, 0.421123, 0.421674, 0.421696, 0.421651, 0.421600, 0.422542
4.059024, 0.421009, 0.421563, 0.421585, 0.421540, 0.421488, 0.422436
4.053061, 0.420895, 0.421452, 0.421474, 0.421429, 0.421377, 0.422329
4.047099, 0.420781, 0.421341, 0.421363, 0.421317, 0.421265, 0.422223
4.041136, 0.420666, 0.421229, 0.421252, 0.421205, 0.421153, 0.422116
4.035174, 0.420550, 0.421117, 0.421140, 0.421093, 0.421040, 0.422008
4.029212, 0.420435, 0.421005, 0.421027, 0.420980, 0.420928, 0.421901
4.023249, 0.420319, 0.420892, 0.420915, 0.420868, 0.420814, 0.421793
4.017287, 0.420203, 0.420779, 0.420802, 0.420755, 0.420701, 0.421685
4.011325, 0.420086, 0.420666, 0.420689, 0.420641, 0.420587, 0.421577
4.005362, 0.419969, 0.420552, 0.420575, 0.420527, 0.420473, 0.421468
3.999400, 0.419852, 0.420438, 0.420462, 0.420413, 0.420359, 0.421359
3.993437, 0.419734, 0.420324, 0.420348, 0.420299, 0.420244, 0.421250
3.987475, 0.419616, 0.420209, 0.420233, 0.420184, 0.420129, 0.421141
3.981513, 0.419498, 0.420094, 0.420118, 0.420069, 0.420014, 0.421031
3.975550, 0.419379, 0.419979, 0.420003, 0.419954, 0.419898, 0.420921
3.969588, 0.419260, 0.419864, 0.419888, 0.419838, 0.419782, 0.420810
3.963625, 0.419141, 0.419748, 0.419772, 0.419722, 0.419666, 0.420700
3.957663, 0.419021, 0.419632, 0.419656, 0.419606, 0.419549, 0.420589
3.951701, 0.418901, 0.419515, 0.419540, 0.419489, 0.419432, 0.420478
3.945738, 0.418781, 0.419398, 0.419423, 0.419372, 0.419315, 0.420366
3.939776, 0.418660, 0.419281, 0.419306, 0.419255, 0.419197, 0.420254
3.933814, 0.418539, 0.419164, 0.419189, 0.419137, 0.419079, 0.420142
3.927851, 0.418418, 0.419046, 0.419071, 0.419019, 0.418961, 0.420030
3.921889, 0.418296, 0.418928, 0.418953, 0.418901, 0.418843, 0.419917
3.915926, 0.418174, 0.418809, 0.418835, 0.418783, 0.418724, 0.419804
3.909964, 0.418051, 0.418691, 0.418716, 0.418664, 0.418604, 0.419691
3.904002, 0.417928, 0.418571, 0.418597, 0.418544, 0.418485, 0.419577
3.898039, 0.417805, 0.418452, 0.418478, 0.418425, 0.418365, 0.419464
3.892077, 0.417681, 0.418332, 0.418358, 0.418305, 0.418244, 0.419349
3.886114, 0.417557, 0.418212, 0.418238, 0.418184, 0.418124, 0.419235
3.880152, 0.417433, 0.418091, 0.418118, 0.418064, 0.418003, 0.419120
3.874190, 0.417308, 0.417971, 0.417997, 0.417943, 0.417881, 0.419005
3.868227, 0.417183, 0.417849, 0.417876, 0.417821, 0.417759, 0.418890
3.862265, 0.417058, 0.417728, 0.417755, 0.417700, 0.417637, 0.418774
3.856303, 0.416932, 0.417606, 0.417633, 0.417577, 0.417515, 0.418658
3.850340, 0.416806, 0.417484, 0.417511, 0.417455, 0.417392, 0.418542
3.844378, 0.416679, 0.417361, 0.417388, 0.417332, 0.417269, 0.418425
3.838415, 0.416552, 0.417238, 0.417266, 0.417209, 0.417146, 0.418308
3.832453, 0.416425, 0.417115, 0.417142, 0.417086, 0.417022, 0.418191
3.826491, 0.416297, 0.416991, 0.417019, 0.416962, 0.416898, 0.418073
3.820528, 0.416169, 0.416867, 0.416895, 0.416838, 0.416773, 0.417955
3.814566, 0.416040, 0.416743, 0.416771, 0.416713, 0.416648, 0.417837
3.808603, 0.415911, 0.416618, 0.416646, 0.416588, 0.416523, 0.417719
3.802641, 0.415782, 0.416493, 0.416521, 0.416463, 0.416397, 0.417600
3.796679, 0.415652, 0.416367, 0.416396, 0.416337, 0.416271, 0.417481
3.790716, 0.415522, 0.416242, 0.416270, 0.416211, 0.416145, 0.417361
3.784754, 0.415391, 0.416115, 0.416144, 0.416085, 0.416018, 0.417241
3.778792, 0.415260, 0.415989, 0.416018, 0.415958, 0.415891, 0.417121
3.772829, 0.415129, 0.415862, 0.415891, 0.415831, 0.415763, 0.417001
3.766867, 0.414997, 0.415735, 0.415764, 0.415704, 0.415635, 0.416880
3.760904, 0.414865, 0.415607, 0.415637, 0.415576, 0.415507, 0.416759
3.754942, 0.414733, 0.415479, 0.415509, 0.415448, 0.415378, 0.416637
3.748980, 0.414600, 0.415351, 0.415381, 0.415319, 0.415249, 0.416516
3.743017, 0.414466, 0.415222, 0.415252, 0.415190, 0.415120, 0.416394
3.737055, 0.414333, 0.415093, 0.415123, 0.415061, 0.414990, 0.416271
3.731092, 0.414198, 0.414963, 0.414994, 0.414931, 0.414860, 0.416148
3.725130, 0.414064, 0.414833, 0.414864, 0.414801, 0.414729, 0.416025
3.719168, 0.413929, 0.414703, 0.414734, 0.414670, 0.414599, 0.415902
3.713205, 0.413793, 0.414572, 0.414603, 0.414539, 0.414467, 0.415778
3.707243, 0.413657, 0.414441, 0.414472, 0.414408, 0.414335, 0.415654
3.701281, 0.413521, 0.414309, 0.414341, 0.414276, 0.414203, 0.415530
3.695318, 0.413384, 0.414178, 0.414209, 0.414144, 0.414071, 0.415405
3.689356, 0.413247, 0.414045, 0.414077, 0.414012, 0.413938, 0.415280
3.683393, 0.413110, 0.413913, 0.413945, 0.413879, 0.413805, 0.415154
3.677431, 0.412972, 0.413780, 0.413812, 0.413746, 0.413671, 0.415028
3.671469, 0.412833, 0.413646, 0.413679, 0.413612, 0.413537, 0.414902
3.665506, 0.412694, 0.413512, 0.413545, 0.413478, 0.413402, 0.414776
3.659544, 0.412555, 0.413378, 0.413411, 0.413344, 0.413267, 0.414649
3.653581, 0.412415, 0.413243, 0.413277, 0.413209, 0.413132, 0.414522
3.647619, 0.412275, 0.413108, 0.413142, 0.413073, 0.412996, 0.414394
3.641657, 0.412134, 0.412973, 0.413006, 0.412938, 0.412860, 0.414266
3.635694, 0.411993, 0.412837, 0.412871, 0.412802, 0.412724, 0.414138
3.629732, 0.411852, 0.412701, 0.412735, 0.412665, 0.412587, 0.414009
3.623770, 0.411710, 0.412564, 0.412598, 0.412528, 0.412449, 0.413880
3.617807, 0.411567, 0.412427, 0.412461, 0.412391, 0.412312, 0.413751
3.611845, 0.411424, 0.412290, 0.412324, 0.412253, 0.412173, 0.413621
3.605882, 0.411281, 0.412152, 0.412186, 0.412115, 0.412035, 0.413491
3.599920, 0.411137, 0.412013, 0.412048, 0.411977, 0.411896, 0.413361
3.593958, 0.410993, 0.411875, 0.411910, 0.411838, 0.411756, 0.413230
3.587995, 0.410848, 0.411735, 0.411771, 0.411698, 0.411616, 0.413099
3.582033, 0.410703, 0.411596, 0.411631, 0.411558, 0.411476, 0.412967
3.576070, 0.410557, 0.411456, 0.411492, 0.411418, 0.411335, 0.412836
3.570108, 0.410411, 0.411315, 0.411351, 0.411277, 0.411194, 0.412703
3.564146, 0.410264, 0.411174, 0.411211, 0.411136, 0.411052, 0.412571
3.558183, 0.410117, 0.411033, 0.411070, 0.410995, 0.410910, 0.412438
3.552221, 0.409970, 0.410891, 0.410928, 0.410853, 0.410768, 0.412304
3.546259, 0.409822, 0.410749, 0.410786, 0.410710, 0.410625, 0.412171
3.540296, 0.409673, 0.410607, 0.410644, 0.410567, 0.410481, 0.412037
3.534334, 0.409524, 0.410464, 0.410501, 0.410424, 0.410337, 0.411902
3.528371, 0.409374, 0.410320, 0.410358, 0.410280, 0.410193, 0.411767
3.522409, 0.409224, 0.410176, 0.410214, 0.410136, 0.410048, 0.411632
3.516447, 0.409074, 0.410032, 0.410070, 0.409992, 0.409903, 0.411496
3.510484, 0.408923, 0.409887, 0.409925, 0.409847, 0.409758, 0.411360
3.504522, 0.408771, 0.409742, 0.409780, 0.409701, 0.409612, 0.411224
3.498559, 0.408619, 0.409596, 0.409635, 0.409555, 0.409465, 0.411087
3.492597, 0.408467, 0.409450, 0.409489, 0.409409, 0.409318, 0.410950
3.486635, 0.408314, 0.409303, 0.409342, 0.409262, 0.409171, 0.410813
3.480672, 0.408160, 0.409156, 0.409196, 0.409114, 0.409023, 0.410675
3.474710, 0.408006, 0.409009, 0.409048, 0.408967, 0.408874, 0.410536
3.468747, 0.407852, 0.408861, 0.408901, 0.408818, 0.408725, 0.410398
3.462785, 0.407697, 0.408712, 0.408752, 0.408670, 0.408576, 0.410259
3.456823, 0.407541, 0.408563, 0.408604, 0.408520, 0.408426, 0.410119
3.450860, 0.407385, 0.408414, 0.408455, 0.408371, 0.408276, 0.409979
3.444898, 0.407229, 0.408264, 0.408305, 0.408221, 0.408125, 0.409839
3.438936, 0.407071, 0.408114, 0.408155, 0.408070, 0.407974, 0.409698
3.432973, 0.406914, 0.407963, 0.408005, 0.407919, 0.407822, 0.409557
3.427011, 0.406756, 0.407812, 0.407854, 0.407767, 0.407670, 0.409416
3.421048, 0.406597, 0.407660, 0.407702, 0.407615, 0.407518, 0.409274
3.415086, 0.406438, 0.407508, 0.407550, 0.407463, 0.407365, 0.409131
3.409124, 0.406278, 0.407355, 0.407398, 0.407310, 0.407211, 0.408989
3.403161, 0.406118, 0.407202, 0.407245, 0.407156, 0.407057, 0.408846
3.397199, 0.405957, 0.407048, 0.407091, 0.407003, 0.406902, 0.408702
3.391236, 0.405795, 0.406894, 0.406938, 0.406848, 0.406747, 0.408558
3.385274, 0.405633, 0.406739, 0.406783, 0.406693, 0.406591, 0.408414
3.379312, 0.405471, 0.406584, 0.406628, 0.406538, 0.406435, 0.408269
3.373349, 0.405308, 0.406429, 0.406473, 0.406382, 0.406279, 0.408124
3.367387, 0.405144, 0.406272, 0.406317, 0.406225, 0.406122, 0.407978
3.361425, 0.404980, 0.406116, 0.406161, 0.406068, 0.405964, 0.407832
3.355462, 0.404815, 0.405959, 0.406004, 0.405911, 0.405806, 0.407686
3.349500, 0.404650, 0.405801, 0.405847, 0.405753, 0.405647, 0.407539
3.343537, 0.404484, 0.405643, 0.405689, 0.405595, 0.405488, 0.407392
3.337575, 0.404318, 0.405484, 0.405531, 0.405436, 0.405329, 0.407244
3.331613, 0.404151, 0.405325, 0.405372, 0.405276, 0.405168, 0.407096
3.325650, 0.403983, 0.405166, 0.405212, 0.405116, 0.405008, 0.406947
3.319688, 0.403815, 0.405005, 0.405052, 0.404956, 0.404847, 0.406798
3.313725, 0.403646, 0.404845, 0.404892, 0.404795, 0.404685, 0.406649
3.307763, 0.403477, 0.404684, 0.404731, 0.404633, 0.404523, 0.406499
3.301801, 0.403307, 0.404522, 0.404570, 0.404471, 0.404360, 0.406348
3.295838, 0.403136, 0.404360, 0.404408, 0.404309, 0.404197, 0.406198
3.289876, 0.402965, 0.404197, 0.404245, 0.404146, 0.404033, 0.406047
3.283914, 0.402794, 0.404033, 0.404083, 0.403982, 0.403868, 0.405895
3.277951, 0.402621, 0.403870, 0.403919, 0.403818, 0.403703, 0.405743
3.271989, 0.402448, 0.403705, 0.403755, 0.403653, 0.403538, 0.405590
3.266026, 0.402275, 0.403540, 0.403590, 0.403488, 0.403372, 0.405437
3.260064, 0.402101, 0.403375, 0.403425, 0.403322, 0.403205, 0.405284
3.254102, 0.401926, 0.403209, 0.403260, 0.403156, 0.403038, 0.405130
3.248139, 0.401751, 0.403043, 0.403094, 0.402989, 0.402871, 0.404976
3.242177, 0.401575, 0.402875, 0.402927, 0.402821, 0.402702, 0.404821
3.236214, 0.401398, 0.402708, 0.402760, 0.402654, 0.402534, 0.404666
3.230252, 0.401221, 0.402540, 0.402592, 0.402485, 0.402364, 0.404510
3.224290, 0.401043, 0.402371, 0.402423, 0.402316, 0.402194, 0.404354
3.218327, 0.400864, 0.402202, 0.402255, 0.402146, 0.402024, 0.404197
3.212365, 0.400685, 0.402032, 0.402085, 0.401976, 0.401853, 0.404040
3.206403, 0.400506, 0.401862, 0.401915, 0.401805, 0.401681, 0.403883
3.200440, 0.400325, 0.401691, 0.401744, 0.401634, 0.401509, 0.403725
3.194478, 0.400144, 0.401519, 0.401573, 0.401462, 0.401336, 0.403567
3.188515, 0.399962, 0.401347, 0.401402, 0.401290, 0.401163, 0.403408
3.182553, 0.399780, 0.401174, 0.401229, 0.401117, 0.400989, 0.403248
3.176591, 0.399597, 0.401001, 0.401057, 0.400943, 0.400815, 0.403088
3.170628, 0.399413, 0.400828, 0.400883, 0.400769, 0.400640, 0.402928
3.164666, 0.399229, 0.400653, 0.400709, 0.400594, 0.400464, 0.402767
3.158703, 0.399044, 0.400478, 0.400535, 0.400419, 0.400288, 0.402606
3.152741, 0.398858, 0.400303, 0.400359, 0.400243, 0.400111, 0.402444
3.146779, 0.398672, 0.400127, 0.400184, 0.400066, 0.399934, 0.402282
3.140816, 0.398485, 0.399950, 0.400007, 0.399889, 0.399756, 0.402119
3.134854, 0.398297, 0.399773, 0.399831, 0.399712, 0.399577, 0.401956
3.128892, 0.398109, 0.399595, 0.399653, 0.399533, 0.399398, 0.401792
3.122929, 0.397920, 0.399416, 0.399475, 0.399354, 0.399218, 0.401628
3.116967, 0.397730, 0.399237, 0.399296, 0.399175, 0.399037, 0.401464
3.111004, 0.397539, 0.399057, 0.399117, 0.398995, 0.398856, 0.401299
3.105042, 0.397348, 0.398877, 0.398937, 0.398814, 0.398675, 0.401133
3.099080, 0.397156, 0.398696, 0.398757, 0.398633, 0.398492, 0.400967
3.093117, 0.396964, 0.398515, 0.398576, 0.398451, 0.398309, 0.400800
3.087155, 0.396770, 0.398333, 0.398394, 0.398268, 0.398126, 0.400633
3.081192, 0.396576, 0.398150, 0.398212, 0.398085, 0.397942, 0.400465
3.075230, 0.396382, 0.397967, 0.398029, 0.397901, 0.397757, 0.400297
3.069268, 0.396186, 0.397783, 0.397845, 0.397717, 0.397571, 0.400129
3.063305, 0.395990, 0.397598, 0.397661, 0.397532, 0.397385, 0.399959
3.057343, 0.395793, 0.397413, 0.397476, 0.397346, 0.397199, 0.399790
3.051381, 0.395596, 0.397227, 0.397291, 0.397160, 0.397011, 0.399620
3.045418, 0.395397, 0.397040, 0.397105, 0.396973, 0.396823, 0.399449
3.039456, 0.395198, 0.396853, 0.396918, 0.396785, 0.396635, 0.399278
3.033493, 0.394998, 0.396665, 0.396731, 0.396597, 0.396445, 0.399106
3.027531, 0.394797, 0.396477, 0.396543, 0.396408, 0.396255, 0.398934
3.021569, 0.394596, 0.396288, 0.396354, 0.396218, 0.396065, 0.398761
3.015606, 0.394394, 0.396098, 0.396165, 0.396028, 0.395873, 0.398588
3.009644, 0.394191, 0.395908, 0.395975, 0.395837, 0.395681, 0.398414
3.003681, 0.393987, 0.395717, 0.395784, 0.395646, 0.395489, 0.398240
2.997719, 0.393783, 0.395525, 0.395593, 0.395453, 0.395295, 0.398065
2.991757, 0.393578, 0.395333, 0.395401, 0.395261, 0.395101, 0.397890
2.985794, 0.393372, 0.395140, 0.395209, 0.395067, 0.394907, 0.397714
2.979832, 0.393165, 0.394946, 0.395015, 0.394873, 0.394711, 0.397537
2.973870, 0.392957, 0.394752, 0.394822, 0.394678, 0.394515, 0.397360
2.967907, 0.392749, 0.394557, 0.394627, 0.394482, 0.394319, 0.397183
2.961945, 0.392540, 0.394361, 0.394432, 0.394286, 0.394121, 0.397005
2.955982, 0.392330, 0.394165, 0.394236, 0.394089, 0.393923, 0.396826
2.950020, 0.392119, 0.393967, 0.394039, 0.393892, 0.393724, 0.396647
2.944058, 0.391907, 0.393770, 0.393842, 0.393693, 0.393525, 0.396467
2.938095, 0.391695, 0.393571, 0.393644, 0.393494, 0.393325, 0.396287
2.932133, 0.391481, 0.393372, 0.393446, 0.393295, 0.393124, 0.396106
2.926170, 0.391267, 0.393172, 0.393246, 0.393094, 0.392922, 0.395925
2.920208, 0.391052, 0.392972, 0.393046, 0.392893, 0.392720, 0.395743
2.914246, 0.390837, 0.392770, 0.392846, 0.392691, 0.392517, 0.395561
2.908283, 0.390620, 0.392569, 0.392644, 0.392489, 0.392313, 0.395378
2.902321, 0.390403, 0.392366, 0.392442, 0.392286, 0.392108, 0.395194
2.896359, 0.390184, 0.392162, 0.392239, 0.392082, 0.391903, 0.395010
2.890396, 0.389965, 0.391958, 0.392036, 0.391877, 0.391697, 0.394825
2.884434, 0.389745, 0.391754, 0.391831, 0.391672, 0.391490, 0.394640
2.878471, 0.389524, 0.391548, 0.391626, 0.391465, 0.391283, 0.394454
2.872509, 0.389303, 0.391342, 0.391421, 0.391258, 0.391074, 0.394268
2.866547, 0.389080, 0.391135, 0.391214, 0.391051, 0.390865, 0.394081
2.860584, 0.388856, 0.390927, 0.391007, 0.390843, 0.390656, 0.393894
2.854622, 0.388632, 0.390718, 0.390799, 0.390633, 0.390445, 0.393705
2.848659, 0.388407, 0.390509, 0.390591, 0.390424, 0.390234, 0.393517
2.842697, 0.388181, 0.390299, 0.390381, 0.390213, 0.390022, 0.393327
2.836735, 0.387953, 0.390089, 0.390171, 0.390002, 0.389809, 0.393138
2.830772, 0.387726, 0.389877, 0.389960, 0.389789, 0.389596, 0.392947
2.824810, 0.387497, 0.389665, 0.389749, 0.389577, 0.389381, 0.392756
2.818848, 0.387267, 0.389452, 0.389536, 0.389363, 0.389166, 0.392565
2.812885, 0.387036, 0.389238, 0.389323, 0.389149, 0.388950, 0.392372
2.806923, 0.386804, 0.389024, 0.389109, 0.388933, 0.388734, 0.392180
2.800960, 0.386572, 0.388808, 0.388895, 0.388717, 0.388516, 0.391986
2.794998, 0.386338, 0.388592, 0.388679, 0.388501, 0.388298, 0.391792
2.789036, 0.386104, 0.388375, 0.388463, 0.388283, 0.388079, 0.391598
2.783073, 0.385868, 0.388158, 0.388246, 0.388065, 0.387859, 0.391403
2.777111, 0.385632, 0.387939, 0.388028, 0.387846, 0.387638, 0.391207
2.771148, 0.385394, 0.387720, 0.387810, 0.387626, 0.387417, 0.391010
2.765186, 0.385156, 0.387500, 0.387590, 0.387405, 0.387195, 0.390813
2.759224, 0.384917, 0.387279, 0.387370, 0.387184, 0.386972, 0.390616
2.753261, 0.384676, 0.387058, 0.387149, 0.386961, 0.386748, 0.390418
2.747299, 0.384435, 0.386835, 0.386928, 0.386738, 0.386523, 0.390219
2.741337, 0.384193, 0.386612, 0.386705, 0.386514, 0.386297, 0.390019
2.735374, 0.383950, 0.386388, 0.386482, 0.386289, 0.386071, 0.389819
2.729412, 0.383705, 0.386163, 0.386257, 0.386064, 0.385844, 0.389618
2.723449, 0.383460, 0.385938, 0.386033, 0.385837, 0.385616, 0.389417
2.717487, 0.383214, 0.385711, 0.385807, 0.385610, 0.385387, 0.389215
2.711525, 0.382966, 0.385484, 0.385580, 0.385382, 0.385157, 0.389013
2.705562, 0.382718, 0.385256, 0.385353, 0.385153, 0.384926, 0.388809
2.699600, 0.382469, 0.385027, 0.385124, 0.384923, 0.384695, 0.388606
2.693637, 0.382218, 0.384797, 0.384895, 0.384693, 0.384462, 0.388401
2.687675, 0.381967, 0.384566, 0.384665, 0.384461, 0.384229, 0.388196
2.681713, 0.381714, 0.384334, 0.384435, 0.384229, 0.383995, 0.387990
2.675750, 0.381461, 0.384102, 0.384203, 0.383996, 0.383760, 0.387784
2.669788, 0.381206, 0.383869, 0.383970, 0.383761, 0.383524, 0.387577
2.663826, 0.380950, 0.383635, 0.383737, 0.383527, 0.383287, 0.387369
2.657863, 0.380693, 0.383400, 0.383503, 0.383291, 0.383049, 0.387161
2.651901, 0.380436, 0.383164, 0.383268, 0.383054, 0.382811, 0.386952
2.645938, 0.380177, 0.382927, 0.383032, 0.382816, 0.382571, 0.386742
2.639976, 0.379916, 0.382689, 0.382795, 0.382578, 0.382331, 0.386532
2.634014, 0.379655, 0.382451, 0.382557, 0.382339, 0.382090, 0.386321
2.628051, 0.379393, 0.382212, 0.382319, 0.382098, 0.381848, 0.386109
2.622089, 0.379129, 0.381971, 0.382079, 0.381857, 0.381604, 0.385897
2.616126, 0.378865, 0.381730, 0.381839, 0.381615, 0.381360, 0.385684
2.610164, 0.378599, 0.381488, 0.381598, 0.381372, 0.381115, 0.385471
2.604202, 0.378332, 0.381245, 0.381356, 0.381128, 0.380869, 0.385256
2.598239, 0.378064, 0.381001, 0.381113, 0.380883, 0.380623, 0.385041
2.592277, 0.377795, 0.380756, 0.380869, 0.380638, 0.380375, 0.384826
2.586315, 0.377525, 0.380511, 0.380624, 0.380391, 0.380126, 0.384609
2.580352, 0.377253, 0.380264, 0.380378, 0.380143, 0.379876, 0.384392
2.574390, 0.376981, 0.380016, 0.380131, 0.379895, 0.379626, 0.384175
2.568427, 0.376707, 0.379768, 0.379884, 0.379645, 0.379374, 0.383956
2.562465, 0.376432, 0.379518, 0.379635, 0.379395, 0.379122, 0.383737
2.556503, 0.376155, 0.379268, 0.379386, 0.379144, 0.378868, 0.383518
2.550540, 0.375878, 0.379017, 0.379135, 0.378891, 0.378613, 0.383297
2.544578, 0.375599, 0.378764, 0.378884, 0.378638, 0.378358, 0.383076
2.538615, 0.375319, 0.378511, 0.378632, 0.378384, 0.378101, 0.382854
2.532653, 0.375038, 0.378257, 0.378378, 0.378128, 0.377844, 0.382632
2.526691, 0.374756, 0.378002, 0.378124, 0.377872, 0.377585, 0.382409
2.520728, 0.374472, 0.377745, 0.377869, 0.377615, 0.377326, 0.382185
2.514766, 0.374187, 0.377488, 0.377613, 0.377357, 0.377065, 0.381960
2.508804, 0.373901, 0.377230, 0.377355, 0.377098, 0.376804, 0.381735
2.502841, 0.373614, 0.376971, 0.377097, 0.376838, 0.376541, 0.381509
2.496879, 0.373325, 0.376711, 0.376838, 0.376576, 0.376278, 0.381282
2.490916, 0.373035, 0.376450, 0.376578, 0.376314, 0.376013, 0.381055
2.484954, 0.372743, 0.376188, 0.376317, 0.376051, 0.375748, 0.380827
2.478992, 0.372451, 0.375925, 0.376055, 0.375787, 0.375481, 0.380598
2.473029, 0.372157, 0.375660, 0.375792, 0.375522, 0.375213, 0.380368
2.467067, 0.371862, 0.375395, 0.375528, 0.375255, 0.374945, 0.380138
2.461104, 0.371565, 0.375129, 0.375263, 0.374988, 0.374675, 0.379907
2.455142, 0.371267, 0.374862, 0.374997, 0.374720, 0.374404, 0.379675
2.449180, 0.370968, 0.374594, 0.374730, 0.374450, 0.374132, 0.379442
2.443217, 0.370667, 0.374325, 0.374461, 0.374180, 0.373859, 0.379209
2.437255, 0.370365, 0.374054, 0.374192, 0.373908, 0.373585, 0.378975
2.431293, 0.370062, 0.373783, 0.373922, 0.373636, 0.373310, 0.378741
2.425330, 0.369757, 0.373511, 0.373651, 0.373362, 0.373033, 0.378505
2.419368, 0.369451, 0.373237, 0.373378, 0.373088, 0.372756, 0.378269
2.413405, 0.369143, 0.372963, 0.373105, 0.372812, 0.372478, 0.378032
2.407443, 0.368834, 0.372687, 0.372831, 0.372535, 0.372198, 0.377794
2.401481, 0.368524, 0.372410, 0.372555, 0.372257, 0.371917, 0.377556
2.395518, 0.368212, 0.372133, 0.372279, 0.371978, 0.371636, 0.377317
2.389556, 0.367898, 0.371854, 0.372001, 0.371698, 0.371353, 0.377077
2.383593, 0.367584, 0.371574, 0.371722, 0.371417, 0.371069, 0.376836
2.377631, 0.367267, 0.371293, 0.371443, 0.371135, 0.370784, 0.376595
2.371669, 0.366950, 0.371011, 0.371162, 0.370852, 0.370497, 0.376352
2.365706, 0.366630, 0.370728, 0.370880, 0.370567, 0.370210, 0.376109
2.359744, 0.366310, 0.370443, 0.370597, 0.370281, 0.369921, 0.375866
2.353782, 0.365987, 0.370158, 0.370313, 0.369995, 0.369632, 0.375621
2.347819, 0.365664, 0.369871, 0.370027, 0.369707, 0.369341, 0.375376
2.341857, 0.365338, 0.369584, 0.369741, 0.369418, 0.369049, 0.375130
2.335894, 0.365012, 0.369295, 0.369453, 0.369128, 0.368755, 0.374883
2.329932, 0.364683, 0.369005, 0.369165, 0.368836, 0.368461, 0.374635
2.323970, 0.364353, 0.368714, 0.368875, 0.368544, 0.368165, 0.374387
2.318007, 0.364022, 0.368422, 0.368584, 0.368250, 0.367868, 0.374138
2.312045, 0.363689, 0.368128, 0.368292, 0.367955, 0.367570, 0.373888
2.306082, 0.363354, 0.367834, 0.367999, 0.367659, 0.367271, 0.373637
2.300120, 0.363018, 0.367538, 0.367705, 0.367362, 0.366971, 0.373386
2.294158, 0.362680, 0.367241, 0.367409, 0.367064, 0.366669, 0.373133
2.288195, 0.362341, 0.366943, 0.367113, 0.366764, 0.366366, 0.372880
2.282233, 0.362000, 0.366644, 0.366815, 0.366464, 0.366062, 0.372626
2.276271, 0.361657, 0.366344, 0.366516, 0.366162, 0.365757, 0.372371
2.270308, 0.361312, 0.366042, 0.366216, 0.365858, 0.365450, 0.372116
2.264346, 0.360966, 0.365739, 0.365914, 0.365554, 0.365142, 0.371860
2.258383, 0.360619, 0.365435, 0.365612, 0.365248, 0.364833, 0.371603
2.252421, 0.360269, 0.365130, 0.365308, 0.364942, 0.364523, 0.371345
2.246459, 0.359918, 0.364823, 0.365003, 0.364634, 0.364211, 0.371086
2.240496, 0.359565, 0.364516, 0.364697, 0.364324, 0.363898, 0.370826
2.234534, 0.359210, 0.364207, 0.364389, 0.364014, 0.363584, 0.370566
2.228571, 0.358854, 0.363897, 0.364081, 0.363702, 0.363269, 0.370305
2.222609, 0.358496, 0.363585, 0.363771, 0.363389, 0.362952, 0.370043
2.216647, 0.358136, 0.363273, 0.363460, 0.363075, 0.362634, 0.369780
2.210684, 0.357774, 0.362959, 0.363147, 0.362759, 0.362314, 0.369516
2.204722, 0.357411, 0.362644, 0.362834, 0.362442, 0.361994, 0.369252
2.198760, 0.357046, 0.362327, 0.362519, 0.362124, 0.361672, 0.368987
2.192797, 0.356679, 0.362009, 0.362203, 0.361805, 0.361348, 0.368720
2.186835, 0.356310, 0.361690, 0.361886, 0.361484, 0.361024, 0.368453
2.180872, 0.355939, 0.361370, 0.361567, 0.361162, 0.360698, 0.368186
2.174910, 0.355566, 0.361049, 0.361247, 0.360838, 0.360370, 0.367917
2.168948, 0.355192, 0.360726, 0.360926, 0.360514, 0.360041, 0.367648
2.162985, 0.354815, 0.360402, 0.360604, 0.360188, 0.359711, 0.367377
2.157023, 0.354437, 0.360076, 0.360280, 0.359861, 0.359380, 0.367106
2.151060, 0.354057, 0.359749, 0.359955, 0.359532, 0.359047, 0.366834
2.145098, 0.353675, 0.359421, 0.359629, 0.359202, 0.358713, 0.366561
2.139136, 0.353291, 0.359092, 0.359301, 0.358871, 0.358377, 0.366288
2.133173, 0.352905, 0.358761, 0.358972, 0.358538, 0.358040, 0.366013
2.127211, 0.352517, 0.358429, 0.358642, 0.358204, 0.357702, 0.365738
2.121248, 0.352127, 0.358096, 0.358310, 0.357868, 0.357362, 0.365461
2.115286, 0.351735, 0.357761, 0.357977, 0.357532, 0.357021, 0.365184
2.109324, 0.351341, 0.357425, 0.357643, 0.357193, 0.356678, 0.364906
2.103361, 0.350945, 0.357087, 0.357307, 0.356854, 0.356334, 0.364627
2.097399, 0.350547, 0.356748, 0.356970, 0.356513, 0.355988, 0.364348
2.091437, 0.350147, 0.356408, 0.356632, 0.356171, 0.355641, 0.364067
2.085474, 0.349745, 0.356066, 0.356292, 0.355827, 0.355293, 0.363786
2.079512, 0.349340, 0.355723, 0.355951, 0.355482, 0.354943, 0.363504
2.073549, 0.348934, 0.355379, 0.355608, 0.355135, 0.354592, 0.363220
2.067587, 0.348525, 0.355033, 0.355265, 0.354787, 0.354239, 0.362936
2.061625, 0.348115, 0.354685, 0.354919, 0.354438, 0.353884, 0.362651
2.055662, 0.347702, 0.354337, 0.354573, 0.354087, 0.353529, 0.362366
2.049700, 0.347287, 0.353987, 0.354225, 0.353734, 0.353171, 0.362079
2.043737, 0.346870, 0.353635, 0.353875, 0.353380, 0.352812, 0.361791
2.037775, 0.346450, 0.353282, 0.353524, 0.353025, 0.352452, 0.361503
2.031813, 0.346029, 0.352927, 0.353172, 0.352668, 0.352090, 0.361214
2.025850, 0.345605, 0.352572, 0.352818, 0.352310, 0.351727, 0.360924
2.019888, 0.345179, 0.352214, 0.352463, 0.351951, 0.351362, 0.360632
2.013926, 0.344751, 0.351855, 0.352106, 0.351589, 0.350995, 0.360341
2.007963, 0.344320, 0.351495, 0.351748, 0.351227, 0.350627, 0.360048
2.002001, 0.343887, 0.351134, 0.351389, 0.350863, 0.350258, 0.359754
1.996038, 0.343452, 0.350771, 0.351028, 0.350497, 0.349887, 0.359460
1.990076, 0.343014, 0.350406, 0.350666, 0.350130, 0.349514, 0.359164
1.984114, 0.342574, 0.350039, 0.350301, 0.349761, 0.349140, 0.358868
1.978151, 0.342132, 0.349671, 0.349936, 0.349391, 0.348764, 0.358571
1.972189, 0.341687, 0.349302, 0.349569, 0.349019, 0.348386, 0.358272
1.966226, 0.341240, 0.348931, 0.349200, 0.348645, 0.348007, 0.357973
1.960264, 0.340790, 0.348558, 0.348830, 0.348270, 0.347626, 0.357673
1.954302, 0.340338, 0.348184, 0.348458, 0.347894, 0.347243, 0.357372
1.948339, 0.339884, 0.347809, 0.348085, 0.347515, 0.346859, 0.357070
1.942377, 0.339427, 0.347432, 0.347711, 0.347136, 0.346473, 0.356767
1.936415, 0.338967, 0.347053, 0.347334, 0.346754, 0.346086, 0.356464
1.930452, 0.338505, 0.346672, 0.346957, 0.346371, 0.345697, 0.356159
1.924490, 0.338040, 0.346291, 0.346577, 0.345986, 0.345306, 0.355853
1.918527, 0.337573, 0.345907, 0.346196, 0.345600, 0.344913, 0.355547
1.912565, 0.337103, 0.345522, 0.345814, 0.345212, 0.344519, 0.355239
1.906603, 0.336631, 0.345135, 0.345430, 0.344823, 0.344123, 0.354931
1.900640, 0.336156, 0.344747, 0.345044, 0.344431, 0.343725, 0.354622
1.894678, 0.335678, 0.344357, 0.344657, 0.344039, 0.343326, 0.354312
1.888715, 0.335198, 0.343965, 0.344268, 0.343644, 0.342925, 0.354001
1.882753, 0.334715, 0.343572, 0.343877, 0.343248, 0.342522, 0.353689
1.876791, 0.334229, 0.343177, 0.343485, 0.342850, 0.342117, 0.353376
1.870828, 0.333741, 0.342781, 0.343092, 0.342451, 0.341711, 0.353062
1.864866, 0.333249, 0.342383, 0.342696, 0.342049, 0.341303, 0.352747
1.858904, 0.332755, 0.341983, 0.342299, 0.341647, 0.340893, 0.352431
1.852941, 0.332258, 0.341581, 0.341901, 0.341242, 0.340482, 0.352115
1.846979, 0.331759, 0.341178, 0.341501, 0.340836, 0.340068, 0.351797
1.841016, 0.331256, 0.340773, 0.341099, 0.340428, 0.339653, 0.351479
1.835054, 0.330751, 0.340367, 0.340695, 0.340018, 0.339236, 0.351159
1.829092, 0.330242, 0.339959, 0.340290, 0.339607, 0.338818, 0.350839
1.823129, 0.329731, 0.339549, 0.339883, 0.339194, 0.338397, 0.350517
1.817167, 0.329217, 0.339137, 0.339475, 0.338779, 0.337975, 0.350195
1.811204, 0.328700, 0.338724, 0.339064, 0.338362, 0.337550, 0.349872
1.805242, 0.328179, 0.338309, 0.338653, 0.337944, 0.337124, 0.349548
1.799280, 0.327656, 0.337892, 0.338239, 0.337524, 0.336697, 0.349223
1.793317, 0.327130, 0.337474, 0.337824, 0.337102, 0.336267, 0.348897
1.787355, 0.326600, 0.337054, 0.337407, 0.336678, 0.335835, 0.348570
1.781393, 0.326068, 0.336632, 0.336988, 0.336253, 0.335402, 0.348242
1.775430, 0.325532, 0.336208, 0.336568, 0.335825, 0.334967, 0.347913
1.769468, 0.324994, 0.335782, 0.336146, 0.335396, 0.334530, 0.347584
1.763505, 0.324452, 0.335355, 0.335722, 0.334966, 0.334091, 0.347253
1.757543, 0.323907, 0.334926, 0.335296, 0.334533, 0.333650, 0.346922
1.751581, 0.323359, 0.334496, 0.334869, 0.334099, 0.333207, 0.346589
1.745618, 0.322807, 0.334063, 0.334440, 0.333662, 0.332762, 0.346256
1.739656, 0.322252, 0.333629, 0.334009, 0.333224, 0.332316, 0.345921
1.733693, 0.321694, 0.333192, 0.333576, 0.332784, 0.331867, 0.345586
1.727731, 0.321132, 0.332755, 0.333142, 0.332343, 0.331416, 0.345250
1.721769, 0.320568, 0.332315, 0.332706, 0.331899, 0.330964, 0.344912
1.715806, 0.319999, 0.331873, 0.332268, 0.331453, 0.330510, 0.344574
1.709844, 0.319428, 0.331430, 0.331828, 0.331006, 0.330053, 0.344235
1.703882, 0.318852, 0.330985, 0.331387, 0.330557, 0.329595, 0.343895
1.697919, 0.318274, 0.330538, 0.330943, 0.330106, 0.329135, 0.343554
1.691957, 0.317692, 0.330089, 0.330498, 0.329653, 0.328672, 0.343213
1.685994, 0.317106, 0.329638, 0.330051, 0.329198, 0.328208, 0.342870
1.680032, 0.316517, 0.329185, 0.329603, 0.328741, 0.327742, 0.342526
1.674070, 0.315924, 0.328731, 0.329152, 0.328283, 0.327274, 0.342181
1.668107, 0.315327, 0.328275, 0.328700, 0.327822, 0.326804, 0.341836
1.662145, 0.314727, 0.327816, 0.328245, 0.327360, 0.326331, 0.341489
1.656182, 0.314123, 0.327356, 0.327789, 0.326895, 0.325857, 0.341142
1.650220, 0.313516, 0.326894, 0.327331, 0.326429, 0.325381, 0.340794
1.644258, 0.312905, 0.326431, 0.326872, 0.325961, 0.324902, 0.340444
1.638295, 0.312289, 0.325965, 0.326410, 0.325490, 0.324422, 0.340094
1.632333, 0.311670, 0.325497, 0.325947, 0.325018, 0.323939, 0.339743
1.626371, 0.311048, 0.325028, 0.325481, 0.324544, 0.323455, 0.339391
1.620408, 0.310421, 0.324556, 0.325014, 0.324068, 0.322968, 0.339038
1.614446, 0.309790, 0.324083, 0.324545, 0.323590, 0.322480, 0.338684
1.608483, 0.309156, 0.323607, 0.324074, 0.323110, 0.321989, 0.338330
1.602521, 0.308517, 0.323130, 0.323601, 0.322628, 0.321496, 0.337974
1.596559, 0.307875, 0.322651, 0.323127, 0.322144, 0.321001, 0.337617
1.590596, 0.307228, 0.322170, 0.322650, 0.321658, 0.320504, 0.337260
1.584634, 0.306577, 0.321687, 0.322171, 0.321170, 0.320005, 0.336901
1.578671, 0.305922, 0.321202, 0.321691, 0.320680, 0.319503, 0.336542
1.572709, 0.305263, 0.320715, 0.321208, 0.320188, 0.319000, 0.336182
1.566747, 0.304600, 0.320226, 0.320724, 0.319694, 0.318494, 0.335821
1.560784, 0.303932, 0.319735, 0.320238, 0.319198, 0.317987, 0.335459
1.554822, 0.303260, 0.319242, 0.319750, 0.318700, 0.317477, 0.335096
1.548860, 0.302584, 0.318747, 0.319260, 0.318200, 0.316965, 0.334732
1.542897, 0.301904, 0.318250, 0.318768, 0.317698, 0.316451, 0.334367
1.536935, 0.301219, 0.317751, 0.318274, 0.317194, 0.315934, 0.334002
1.530972, 0.300529, 0.317250, 0.317778, 0.316687, 0.315416, 0.333635
1.525010, 0.299836, 0.316747, 0.317280, 0.316179, 0.314895, 0.333268
1.519048, 0.299137, 0.316243, 0.316780, 0.315669, 0.314372, 0.332899
1.513085, 0.298434, 0.315736, 0.316278, 0.315156, 0.313847, 0.332530
1.507123, 0.297727, 0.315227, 0.315775, 0.314642, 0.313320, 0.332160
1.501160, 0.297015, 0.314716, 0.315269, 0.314125, 0.312790, 0.331789
1.495198, 0.296298, 0.314203, 0.314761, 0.313607, 0.312259, 0.331418
1.489236, 0.295576, 0.313688, 0.314252, 0.313086, 0.311725, 0.331045
1.483273, 0.294850, 0.313171, 0.313740, 0.312563, 0.311189, 0.330672
1.477311, 0.294119, 0.312652, 0.313227, 0.312039, 0.310650, 0.330297
1.471349, 0.293383, 0.312131, 0.312711, 0.311512, 0.310110, 0.329922
1.465386, 0.292642, 0.311608, 0.312193, 0.310983, 0.309567, 0.329546
1.459424, 0.291896, 0.311083, 0.311674, 0.310451, 0.309022, 0.329169
1.453461, 0.291145, 0.310556, 0.311152, 0.309918, 0.308474, 0.328791
1.447499, 0.290389, 0.310026, 0.310629, 0.309383, 0.307925, 0.328413
1.441537, 0.289628, 0.309495, 0.310103, 0.308845, 0.307373, 0.328033
1.435574, 0.288862, 0.308962, 0.309576, 0.308306, 0.306819, 0.327653
1.429612, 0.288091, 0.308427, 0.309046, 0.307764, 0.306263, 0.327272
1.423649, 0.287315, 0.307889, 0.308515, 0.307220, 0.305704, 0.326890
1.417687, 0.286533, 0.307350, 0.307981, 0.306674, 0.305143, 0.326508
1.411725, 0.285746, 0.306808, 0.307446, 0.306126, 0.304580, 0.326124
1.405762, 0.284953, 0.306264, 0.306908, 0.305576, 0.304014, 0.325740
1.399800, 0.284156, 0.305719, 0.306369, 0.305023, 0.303447, 0.325355
1.393838, 0.283352, 0.305171, 0.305827, 0.304469, 0.302877, 0.324969
1.387875, 0.282544, 0.304621, 0.305284, 0.303912, 0.302304, 0.324582
1.381913, 0.281729, 0.304069, 0.304738, 0.303354, 0.301730, 0.324195
1.375950, 0.280909, 0.303515, 0.304191, 0.302793, 0.301153, 0.323807
1.369988, 0.280084, 0.302959, 0.303641, 0.302230, 0.300574, 0.323418
1.364026, 0.279252, 0.302401, 0.303089, 0.301665, 0.299992, 0.323028
1.358063, 0.278415, 0.301841, 0.302536, 0.301097, 0.299408, 0.322638
1.352101, 0.277572, 0.301279, 0.301980, 0.300528, 0.298822, 0.322246
1.346138, 0.276724, 0.300714, 0.301423, 0.299956, 0.298234, 0.321854
1.340176, 0.275869, 0.300148, 0.300863, 0.299382, 0.297643, 0.321462
1.334214, 0.275008, 0.299580, 0.300301, 0.298807, 0.297050, 0.321068
1.328251, 0.274142, 0.299009, 0.299738, 0.298229, 0.296454, 0.320674
1.322289, 0.273269, 0.298436, 0.299172, 0.297648, 0.295857, 0.320279
1.316327, 0.272390, 0.297862, 0.298604, 0.297066, 0.295257, 0.319883
1.310364, 0.271505, 0.297285, 0.298035, 0.296482, 0.294654, 0.319487
1.304402, 0.270613, 0.296706, 0.297463, 0.295895, 0.294050, 0.319090
1.298439, 0.269715, 0.296125, 0.296890, 0.295306, 0.293443, 0.318692
1.292477, 0.268811, 0.295542, 0.296314, 0.294715, 0.292834, 0.318294
1.286515, 0.267901, 0.294957, 0.295736, 0.294122, 0.292222, 0.317895
1.280552, 0.266984, 0.294370, 0.295157, 0.293527, 0.291608, 0.317495
1.274590, 0.266060, 0.293781, 0.294575, 0.292930, 0.290992, 0.317095
1.268627, 0.265130, 0.293190, 0.293992, 0.292331, 0.290373, 0.316694
1.262665, 0.264193, 0.292597, 0.293406, 0.291729, 0.289752, 0.316292
1.256703, 0.263249, 0.292002, 0.292819, 0.291126, 0.289129, 0.315890
1.250740, 0.262299, 0.291404, 0.292229, 0.290520, 0.288504, 0.315487
1.244778, 0.261342, 0.290805, 0.291638, 0.289912, 0.287876, 0.315084
1.238816, 0.260378, 0.290204, 0.291044, 0.289302, 0.287246, 0.314680
1.232853, 0.259406, 0.289600, 0.290449, 0.288690, 0.286614, 0.314275
1.226891, 0.258428, 0.288995, 0.289852, 0.288076, 0.285979, 0.313870
1.220928, 0.257443, 0.288388, 0.289252, 0.287460, 0.285342, 0.313464
1.214966, 0.256450, 0.287778, 0.288651, 0.286841, 0.284703, 0.313058
1.209004, 0.255451, 0.287167, 0.288048, 0.286221, 0.284062, 0.312651
1.203041, 0.254444, 0.286554, 0.287443, 0.285599, 0.283418, 0.312243
1.197079, 0.253429, 0.285938, 0.286836, 0.284974, 0.282772, 0.311835
1.191116, 0.252407, 0.285321, 0.286228, 0.284347, 0.282124, 0.311427
1.185154, 0.251378, 0.284702, 0.285617, 0.283719, 0.281473, 0.311018
1.179192, 0.250341, 0.284080, 0.285004, 0.283088, 0.280820, 0.310608
1.173229, 0.249296, 0.283457, 0.284390, 0.282455, 0.280165, 0.310198
1.167267, 0.248244, 0.282832, 0.283774, 0.281821, 0.279508, 0.309788
1.161305, 0.247184, 0.282205, 0.283156, 0.281184, 0.278849, 0.309377
1.155342, 0.246116, 0.281576, 0.282536, 0.280545, 0.278187, 0.308965
1.149380, 0.245040, 0.280945, 0.281914, 0.279904, 0.277523, 0.308554
1.143417, 0.243956, 0.280313, 0.281290, 0.279262, 0.276857, 0.308141
1.137455, 0.242864, 0.279678, 0.280665, 0.278617, 0.276189, 0.307729
1.131493, 0.241764, 0.279041, 0.280037, 0.277970, 0.275519, 0.307316
1.125530, 0.240656, 0.278403, 0.279408, 0.277322, 0.274846, 0.306902
1.119568, 0.239539, 0.277763, 0.278778, 0.276671, 0.274171, 0.306489
1.113605, 0.238415, 0.277121, 0.278145, 0.276019, 0.273494, 0.306074
1.107643, 0.237281, 0.276477, 0.277511, 0.275364, 0.272815, 0.305660
1.101681, 0.236139, 0.275831, 0.276875, 0.274708, 0.272134, 0.305245
1.095718, 0.234989, 0.275184, 0.276237, 0.274050, 0.271451, 0.304830
1.089756, 0.233830, 0.274534, 0.275598, 0.273390, 0.270766, 0.304415
1.083794, 0.232662, 0.273883, 0.274957, 0.272728, 0.270079, 0.303999
1.077831, 0.231486, 0.273230, 0.274314, 0.272064, 0.269389, 0.303583
1.071869, 0.230301, 0.272576, 0.273669, 0.271399, 0.268698, 0.303167
1.065906, 0.229106, 0.271920, 0.273023, 0.270731, 0.268004, 0.302750
1.059944, 0.227903, 0.271262, 0.272376, 0.270062, 0.267309, 0.302333
1.053982, 0.226691, 0.270602, 0.271727, 0.269391, 0.266611, 0.301916
1.048019, 0.225469, 0.269941, 0.271076, 0.268719, 0.265912, 0.301499
1.042057, 0.224239, 0.269278, 0.270423, 0.268044, 0.265211, 0.301082
1.036094, 0.222999, 0.268614, 0.269770, 0.267368, 0.264507, 0.300665
1.030132, 0.221749, 0.267948, 0.269114, 0.266691, 0.263802, 0.300247
1.024170, 0.220490, 0.267280, 0.268457, 0.266011, 0.263095, 0.299829
1.018207, 0.219222, 0.266611, 0.267799, 0.265330, 0.262386, 0.299411
1.012245, 0.217944, 0.265940, 0.267139, 0.264648, 0.261675, 0.298993
1.006283, 0.216657, 0.265268, 0.266478, 0.263963, 0.260963, 0.298575
1.000320, 0.215359, 0.264594, 0.265815, 0.263277, 0.260248, 0.298157
0.994358, 0.214052, 0.263919, 0.265151, 0.262590, 0.259532, 0.297739
0.988395, 0.212735, 0.263242, 0.264486, 0.261901, 0.258814, 0.297321
0.982433, 0.211408, 0.262564, 0.263819, 0.261211, 0.258094, 0.296903
0.976471, 0.210071, 0.261885, 0.263151, 0.260519, 0.257373, 0.296485
0.970508, 0.208724, 0.261204, 0.262482, 0.259826, 0.256650, 0.296067
0.964546, 0.207367, 0.260522, 0.261812, 0.259131, 0.255925, 0.295649
0.958583, 0.205999, 0.259839, 0.261140, 0.258435, 0.255199, 0.295231
0.952621, 0.204621, 0.259154, 0.260467, 0.257737, 0.254471, 0.294813
0.946659, 0.203233, 0.258468, 0.259793, 0.257038, 0.253741, 0.294395
0.940696, 0.201835, 0.257781, 0.259118, 0.256338, 0.253011, 0.293977
0.934734, 0.200426, 0.257093, 0.258442, 0.255637, 0.252278, 0.293560
0.928772, 0.199006, 0.256404, 0.257764, 0.254934, 0.251544, 0.293142
0.922809, 0.197576, 0.255713, 0.257086, 0.254231, 0.250809, 0.292725
0.916847, 0.196135, 0.255022, 0.256407, 0.253526, 0.250072, 0.292308
0.910884, 0.194683, 0.254329, 0.255726, 0.252820, 0.249334, 0.291891
0.904922, 0.193220, 0.253636, 0.255045, 0.252112, 0.248595, 0.291475
0.898960, 0.191747, 0.252941, 0.254363, 0.251404, 0.247854, 0.291058
0.892997, 0.190263, 0.252245, 0.253680, 0.250695, 0.247112, 0.290642
0.887035, 0.188767, 0.251549, 0.252996, 0.249985, 0.246369, 0.290227
0.881072, 0.187261, 0.250852, 0.252312, 0.249273, 0.245625, 0.289811
0.875110, 0.185744, 0.250154, 0.251626, 0.248561, 0.244879, 0.289396
0.869148, 0.184215, 0.249455, 0.250940, 0.247848, 0.244133, 0.288982
0.863185, 0.182675, 0.248755, 0.250254, 0.247135, 0.243385, 0.288568
0.857223, 0.181125, 0.248055, 0.249566, 0.246420, 0.242637, 0.288154
0.851261, 0.179563, 0.247354, 0.248878, 0.245705, 0.241887, 0.287740
0.845298, 0.177989, 0.246652, 0.248190, 0.244989, 0.241137, 0.287327
0.839336, 0.176405, 0.245950, 0.247501, 0.244272, 0.240386, 0.286915
0.833373, 0.174809, 0.245248, 0.246812, 0.243555, 0.239634, 0.286503
0.827411, 0.173201, 0.244544, 0.246122, 0.242837, 0.238881, 0.286092
0.821449, 0.171583, 0.243841, 0.245432, 0.242119, 0.238128, 0.285681
0.815486, 0.169952, 0.243137, 0.244741, 0.241400, 0.237373, 0.285270
0.809524, 0.168311, 0.242433, 0.244050, 0.240681, 0.236619, 0.284861
0.803561, 0.166658, 0.241728, 0.243359, 0.239961, 0.235863, 0.284452
0.797599, 0.164994, 0.241023, 0.242668, 0.239241, 0.235108, 0.284043
0.791637, 0.163318, 0.240318, 0.241977, 0.238521, 0.234351, 0.283635
0.785674, 0.161631, 0.239613, 0.241285, 0.237800, 0.233595, 0.283228
0.779712, 0.159932, 0.238908, 0.240594, 0.237080, 0.232838, 0.282822
0.773749, 0.158223, 0.238202, 0.239903, 0.236359, 0.232080, 0.282416
0.767787, 0.156501, 0.237497, 0.239211, 0.235638, 0.231323, 0.282011
0.761825, 0.154769, 0.236792, 0.238520, 0.234918, 0.230565, 0.281607
0.755862, 0.153025, 0.236086, 0.237829, 0.234197, 0.229807, 0.281203
0.749900, 0.151270, 0.235382, 0.237138, 0.233476, 0.229049, 0.280801
0.743938, 0.149504, 0.234677, 0.236448, 0.232756, 0.228291, 0.280399
0.737975, 0.147727, 0.233972, 0.235757, 0.232036, 0.227534, 0.279998
0.732013, 0.145939, 0.233268, 0.235068, 0.231316, 0.226776, 0.279598
0.726050, 0.144140, 0.232565, 0.234378, 0.230597, 0.226019, 0.279199
0.720088, 0.142330, 0.231861, 0.233690, 0.229877, 0.225261, 0.278801
0.714126, 0.140509, 0.231159, 0.233001, 0.229159, 0.224505, 0.278404
0.708163, 0.138677, 0.230457, 0.232314, 0.228441, 0.223748, 0.278007
0.702201, 0.136835, 0.229755, 0.231627, 0.227723, 0.222992, 0.277612
0.696238, 0.134983, 0.229054, 0.230941, 0.227006, 0.222237, 0.277218
0.690276, 0.133121, 0.228354, 0.230255, 0.226290, 0.221482, 0.276825
0.684314, 0.131248, 0.227655, 0.229571, 0.225575, 0.220728, 0.276433
0.678351, 0.129365, 0.226957, 0.228887, 0.224860, 0.219975, 0.276042
0.672389, 0.127473, 0.226260, 0.228204, 0.224147, 0.219222, 0.275652
0.666427, 0.125571, 0.225563, 0.227523, 0.223434, 0.218471, 0.275263
0.660464, 0.123660, 0.224868, 0.226842, 0.222723, 0.217720, 0.274875
0.654502, 0.121740, 0.224174, 0.226163, 0.222013, 0.216970, 0.274488
0.648539, 0.119811, 0.223481, 0.225485, 0.221303, 0.216222, 0.274103
0.642577, 0.117873, 0.222790, 0.224808, 0.220595, 0.215475, 0.273719
0.636615, 0.115927, 0.222100, 0.224133, 0.219889, 0.214729, 0.273336
0.630652, 0.113973, 0.221411, 0.223459, 0.219184, 0.213984, 0.272954
0.624690, 0.112011, 0.220724, 0.222787, 0.218480, 0.213241, 0.272573
0.618727, 0.110042, 0.220038, 0.222116, 0.217778, 0.212499, 0.272194
0.612765, 0.108066, 0.219354, 0.221447, 0.217078, 0.211759, 0.271816
0.606803, 0.106083, 0.218672, 0.220780, 0.216379, 0.211021, 0.271439
0.600840, 0.104094, 0.217991, 0.220114, 0.215682, 0.210284, 0.271064
0.594878, 0.102099, 0.217313, 0.219450, 0.214987, 0.209549, 0.270690
0.588916, 0.100099, 0.216636, 0.218788, 0.214294, 0.208817, 0.270317
0.582953, 0.098094, 0.215961, 0.218128, 0.213602, 0.208086, 0.269946
0.576991, 0.096084, 0.215288, 0.217470, 0.212913, 0.207357, 0.269576
0.571028, 0.094070, 0.214618, 0.216815, 0.212226, 0.206631, 0.269207
0.565066, 0.092053, 0.213949, 0.216161, 0.211542, 0.205906, 0.268840
0.559104, 0.090034, 0.213283, 0.215510, 0.210859, 0.205184, 0.268475
0.553141, 0.088012, 0.212620, 0.214861, 0.210179, 0.204465, 0.268110
0.547179, 0.085988, 0.211958, 0.214214, 0.209501, 0.203748, 0.267747
0.541216, 0.083963, 0.211300, 0.213570, 0.208826, 0.203034, 0.267386
0.535254, 0.081939, 0.210643, 0.212928, 0.208154, 0.202322, 0.267026
0.529292, 0.079914, 0.209990, 0.212289, 0.207484, 0.201613, 0.266667
0.523329, 0.077891, 0.209339, 0.211653, 0.206817, 0.200907, 0.266310
0.517367, 0.075870, 0.208691, 0.211020, 0.206153, 0.200204, 0.265955
0.511405, 0.073851, 0.208046, 0.210389, 0.205492, 0.199504, 0.265600
0.505442, 0.071837, 0.207403, 0.209761, 0.204833, 0.198807, 0.265248
0.499480, 0.069826, 0.206764, 0.209136, 0.204178, 0.198113, 0.264897
0.493517, 0.067822, 0.206128, 0.208514, 0.203526, 0.197423, 0.264547
0.487555, 0.065823, 0.205495, 0.207895, 0.202877, 0.196736, 0.264199
0.481593, 0.063833, 0.204865, 0.207280, 0.202232, 0.196053, 0.263853
0.475630, 0.061850, 0.204239, 0.206667, 0.201590, 0.195373, 0.263508
0.469668, 0.059877, 0.203615, 0.206058, 0.200951, 0.194696, 0.263164
0.463705, 0.057915, 0.202996, 0.205452, 0.200316, 0.194024, 0.262823
0.457743, 0.055964, 0.202380, 0.204850, 0.199685, 0.193355, 0.262482
0.451781, 0.054026, 0.201767, 0.204251, 0.199057, 0.192691, 0.262144
0.445818, 0.052103, 0.201158, 0.203656, 0.198433, 0.192030, 0.261807
0.439856, 0.050194, 0.200553, 0.203065, 0.197813, 0.191373, 0.261471
0.433894, 0.048303, 0.199952, 0.202477, 0.197197, 0.190721, 0.261138
0.427931, 0.046429, 0.199355, 0.201893, 0.196584, 0.190073, 0.260806
0.421969, 0.044575, 0.198761, 0.201313, 0.195976, 0.189429, 0.260475
0.416006, 0.042741, 0.198172, 0.200737, 0.195372, 0.188790, 0.260146
0.410044, 0.040929, 0.197587, 0.200164, 0.194773, 0.188155, 0.259819
0.404082, 0.039141, 0.197006, 0.199596, 0.194177, 0.187525, 0.259494
0.398119, 0.037377, 0.196429, 0.199032, 0.193587, 0.186900, 0.259170
0.392157, 0.035640, 0.195857, 0.198473, 0.193000, 0.186279, 0.258849
0.386194, 0.033931, 0.195289, 0.197917, 0.192418, 0.185664, 0.258529
0.380232, 0.032251, 0.194726, 0.197366, 0.191841, 0.185053, 0.258211
0.374270, 0.030602, 0.194167, 0.196820, 0.191269, 0.184448, 0.257894
0.368307, 0.028985, 0.193613, 0.196278, 0.190701, 0.183847, 0.257580
0.362345, 0.027402, 0.193063, 0.195741, 0.190139, 0.183252, 0.257268
0.356383, 0.025855, 0.192519, 0.195208, 0.189581, 0.182663, 0.256958
0.350420, 0.024345, 0.191979, 0.194680, 0.189028, 0.182078, 0.256650
0.344458, 0.022872, 0.191445, 0.194157, 0.188481, 0.181500, 0.256344
0.338495, 0.021440, 0.190915, 0.193639, 0.187939, 0.180927, 0.256040
0.332533, 0.020049, 0.190391, 0.193126, 0.187402, 0.180359, 0.255739
0.326571, 0.018700, 0.189871, 0.192618, 0.186870, 0.179797, 0.255439
0.320608, 0.017396, 0.189357, 0.192115, 0.186344, 0.179241, 0.255143
0.314646, 0.016136, 0.188849, 0.191617, 0.185823, 0.178691, 0.254849
0.308683, 0.014923, 0.188345, 0.191124, 0.185307, 0.178147, 0.254557
0.302721, 0.013757, 0.187847, 0.190636, 0.184797, 0.177608, 0.254268
0.296759, 0.012640, 0.187354, 0.190154, 0.184293, 0.177076, 0.253982
0.290796, 0.011572, 0.186866, 0.189677, 0.183794, 0.176549, 0.253699
0.284834, 0.010554, 0.186384, 0.189205, 0.183300, 0.176028, 0.253418
0.278872, 0.009587, 0.185907, 0.188737, 0.182811, 0.175512, 0.253140
0.272909, 0.008671, 0.185434, 0.188275, 0.182328, 0.175002, 0.252866
0.266947, 0.007807, 0.184967, 0.187818, 0.181850, 0.174497, 0.252594
0.260984, 0.006995, 0.184504, 0.187364, 0.181376, 0.173997, 0.252325
0.255022, 0.006234, 0.184045, 0.186915, 0.180907, 0.173501, 0.252058
0.249060, 0.005525, 0.183591, 0.186470, 0.180441, 0.173010, 0.251795
0.243097, 0.004868, 0.183139, 0.186029, 0.179979, 0.172522, 0.251534
0.237135, 0.004261, 0.182691, 0.185589, 0.179520, 0.172037, 0.251275
0.231172, 0.003704, 0.182244, 0.185152, 0.179063, 0.171555, 0.251018
0.225210, 0.003196, 0.181798, 0.184716, 0.178606, 0.171073, 0.250762
0.219248, 0.002735, 0.181352, 0.184280, 0.178150, 0.170591, 0.250508
0.213285, 0.002320, 0.180905, 0.183842, 0.177692, 0.170107, 0.250254
0.207323, 0.001949, 0.180455, 0.183402, 0.177231, 0.169620, 0.249999
0.201361, 0.001621, 0.180000, 0.182957, 0.176765, 0.169127, 0.249744
0.195398, 0.001333, 0.179538, 0.182505, 0.176292, 0.168627, 0.249486
0.189436, 0.001083, 0.179066, 0.182044, 0.175809, 0.168116, 0.249224
0.183473, 0.000867, 0.178582, 0.181570, 0.175312, 0.167590, 0.248957
0.177511, 0.000685, 0.178080, 0.181080, 0.174798, 0.167047, 0.248682
0.171549, 0.000532, 0.177558, 0.180569, 0.174262, 0.166480, 0.248398
0.165586, 0.000405, 0.177008, 0.180032, 0.173699, 0.165883, 0.248101
0.159624, 0.000303, 0.176425, 0.179462, 0.173101, 0.165250, 0.247787
0.153661, 0.000221, 0.175800, 0.178851, 0.172461, 0.164572, 0.247453
0.147699, 0.000157, 0.175123, 0.178190, 0.171767, 0.163837, 0.247093
0.141737, 0.000109, 0.174382, 0.177465, 0.171007, 0.163032, 0.246699
0.135774, 0.000073, 0.173561, 0.176663, 0.170165, 0.162141, 0.246264
0.129812, 0.000047, 0.172640, 0.175763, 0.169221, 0.161143, 0.245776
0.123850, 0.000029, 0.171597, 0.174743, 0.168152, 0.160012, 0.245222
0.117887, 0.000017, 0.170401, 0.173574, 0.166927, 0.158717, 0.244586
0.111925, 0.000010, 0.169014, 0.172217, 0.165507, 0.157217, 0.243845
0.105962, 0.000005, 0.167389, 0.170627, 0.163843, 0.155462, 0.242972
0.100000, 0.000002, 0.165464, 0.168743, 0.161873, 0.153386, 0.241933
0.099810, 0.000002, 0.165396, 0.168677, 0.161804, 0.153314, 0.241896
0.099619, 0.000002, 0.165329, 0.168611, 0.161735, 0.153241, 0.241859
0.099429, 0.000002, 0.165261, 0.168544, 0.161665, 0.153167, 0.241823
0.099238, 0.000002, 0.165192, 0.168477, 0.161595, 0.153094, 0.241785
0.099048, 0.000002, 0.165124, 0.168410, 0.161525, 0.153020, 0.241748
0.098858, 0.000002, 0.165054, 0.168342, 0.161454, 0.152945, 0.241711
0.098667, 0.000002, 0.164985, 0.168274, 0.161383, 0.152870, 0.241673
0.098477, 0.000002, 0.164915, 0.168206, 0.161312, 0.152795, 0.241635
0.098287, 0.000002, 0.164844, 0.168137, 0.161240, 0.152719, 0.241596
0.098096, 0.000002, 0.164774, 0.168067, 0.161167, 0.152643, 0.241558
0.097906, 0.000002, 0.164702, 0.167998, 0.161094, 0.152566, 0.241519
0.097715, 0.000002, 0.164631, 0.167927, 0.161021, 0.152489, 0.241480
0.097525, 0.000002, 0.164559, 0.167857, 0.160947, 0.152412, 0.241441
0.097335, 0.000002, 0.164486, 0.167786, 0.160873, 0.152334, 0.241402
0.097144, 0.000002, 0.164413, 0.167715, 0.160799, 0.152255, 0.241362
0.096954, 0.000002, 0.164340, 0.167643, 0.160723, 0.152176, 0.241322
0.096764, 0.000002, 0.164266, 0.167570, 0.160648, 0.152097, 0.241282
0.096573, 0.000002, 0.164192, 0.167498, 0.160572, 0.152017, 0.241241
0.096383, 0.000001, 0.164117, 0.167425, 0.160496, 0.151937, 0.241201
0.096192, 0.000001, 0.164042, 0.167351, 0.160419, 0.151856, 0.241160
0.096002, 0.000001, 0.163967, 0.167277, 0.160342, 0.151774, 0.241119
0.095812, 0.000001, 0.163890, 0.167203, 0.160264, 0.151693, 0.241077
0.095621, 0.000001, 0.163814, 0.167128, 0.160186, 0.151610, 0.241035
0.095431, 0.000001, 0.163737, 0.167052, 0.160107, 0.151528, 0.240993
0.095240, 0.000001, 0.163660, 0.166977, 0.160028, 0.151445, 0.240951
0.095050, 0.000001, 0.163582, 0.166900, 0.159948, 0.151361, 0.240909
0.094860, 0.000001, 0.163504, 0.166824, 0.159868, 0.151277, 0.240866
0.094669, 0.000001, 0.163425, 0.166746, 0.159788, 0.151192, 0.240823
0.094479, 0.000001, 0.163345, 0.166669, 0.159707, 0.151107, 0.240780
0.094289, 0.000001, 0.163266, 0.166591, 0.159625, 0.151021, 0.240736
0.094098, 0.000001, 0.163186, 0.166512, 0.159543, 0.150935, 0.240692
0.093908, 0.000001, 0.163105, 0.166433, 0.159461, 0.150848, 0.240648
0.093717, 0.000001, 0.163024, 0.166353, 0.159378, 0.150761, 0.240604
0.093527, 0.000001, 0.162942, 0.166273, 0.159294, 0.150673, 0.240559
0.093337, 0.000001, 0.162860, 0.166193, 0.159210, 0.150585, 0.240514
0.093146, 0.000001, 0.162777, 0.166112, 0.159126, 0.150496, 0.240469
0.092956, 0.000001, 0.162694, 0.166030, 0.159040, 0.150406, 0.240423
0.092766, 0.000001, 0.162610, 0.165948, 0.158955, 0.150316, 0.240377
0.092575, 0.000001, 0.162526, 0.165866, 0.158869, 0.150226, 0.240331
0.092385, 0.000001, 0.162441, 0.165783, 0.158782, 0.150135, 0.240284
0.092194, 0.000001, 0.162356, 0.165699, 0.158695, 0.150043, 0.240238
0.092004, 0.000001, 0.162270, 0.165615, 0.158607, 0.149951, 0.240191
0.091814, 0.000001, 0.162184, 0.165531, 0.158519, 0.149858, 0.240143
0.091623, 0.000001, 0.162097, 0.165445, 0.158430, 0.149765, 0.240095
0.091433, 0.000001, 0.162009, 0.165360, 0.158341, 0.149671, 0.240047
0.091242, 0.000001, 0.161921, 0.165274, 0.158251, 0.149577, 0.239999
0.091052, 0.000001, 0.161833, 0.165187, 0.158161, 0.149482, 0.239951
0.090862, 0.000001, 0.161744, 0.165100, 0.158070, 0.149386, 0.239902
0.090671, 0.000001, 0.161654, 0.165012, 0.157978, 0.149290, 0.239852
0.090481, 0.000001, 0.161564, 0.164924, 0.157886, 0.149193, 0.239803
0.090291, 0.000001, 0.161473, 0.164835, 0.157793, 0.149096, 0.239753
0.090100, 0.000001, 0.161382, 0.164745, 0.157700, 0.148998, 0.239702
0.089910, 0.000001, 0.161290, 0.164655, 0.157606, 0.148900, 0.239652
0.089719, 0.000001, 0.161198, 0.164564, 0.157511, 0.148800, 0.239601
0.089529, 0.000001, 0.161105, 0.164473, 0.157416, 0.148701, 0.239550
0.089339, 0.000001, 0.161011, 0.164382, 0.157321, 0.148600, 0.239498
0.089148, 0.000001, 0.160917, 0.164289, 0.157224, 0.148499, 0.239446
0.088958, 0.000000, 0.160822, 0.164196, 0.157128, 0.148397, 0.239394
0.088768, 0.000000, 0.160727, 0.164103, 0.157030, 0.148295, 0.239341
0.088577, 0.000000, 0.160631, 0.164009, 0.156932, 0.148192, 0.239288
0.088387, 0.000000, 0.160534, 0.163914, 0.156833, 0.148089, 0.239235
0.088196, 0.000000, 0.160437, 0.163819, 0.156734, 0.147984, 0.239181
0.088006, 0.000000, 0.160339, 0.163723, 0.156634, 0.147879, 0.239127
0.087816, 0.000000, 0.160240, 0.163626, 0.156533, 0.147774, 0.239072
0.087625, 0.000000, 0.160141, 0.163529, 0.156432, 0.147668, 0.239017
0.087435, 0.000000, 0.160041, 0.163431, 0.156330, 0.147561, 0.238962
0.087244, 0.000000, 0.159941, 0.163333, 0.156228, 0.147453, 0.238907
0.087054, 0.000000, 0.159840, 0.163234, 0.156124, 0.147345, 0.238851
0.086864, 0.000000, 0.159738, 0.163134, 0.156021, 0.147236, 0.238794
0.086673, 0.000000, 0.159636, 0.163034, 0.155916, 0.147126, 0.238738
0.086483, 0.000000, 0.159533, 0.162933, 0.155811, 0.147016, 0.238680
0.086293, 0.000000, 0.159429, 0.162831, 0.155705, 0.146905, 0.238623
0.086102, 0.000000, 0.159325, 0.162729, 0.155598, 0.146793, 0.238565
0.085912, 0.000000, 0.159220, 0.162626, 0.155491, 0.146681, 0.238507
0.085721, 0.000000, 0.159114, 0.162522, 0.155383, 0.146568, 0.238448
0.085531, 0.000000, 0.159008, 0.162418, 0.155274, 0.146454, 0.238389
0.085341, 0.000000, 0.158901, 0.162313, 0.155165, 0.146339, 0.238329
0.085150, 0.000000, 0.158793, 0.162207, 0.155055, 0.146224, 0.238269
0.084960, 0.000000, 0.158684, 0.162101, 0.154944, 0.146108, 0.238209
0.084770, 0.000000, 0.158575, 0.161993, 0.154833, 0.145991, 0.238148
0.084579, 0.000000, 0.158465, 0.161886, 0.154721, 0.145873, 0.238087
0.084389, 0.000000, 0.158354, 0.161777, 0.154608, 0.145755, 0.238025
0.084198, 0.000000, 0.158243, 0.161668, 0.154494, 0.145636, 0.237963
0.084008, 0.000000, 0.158131, 0.161558, 0.154379, 0.145516, 0.237901
0.083818, 0.000000, 0.158018, 0.161447, 0.154264, 0.145395, 0.237838
0.083627, 0.000000, 0.157905, 0.161336, 0.154148, 0.145274, 0.237774
0.083437, 0.000000, 0.157790, 0.161224, 0.154031, 0.145152, 0.237710
0.083246, 0.000000, 0.157675, 0.161111, 0.153914, 0.145028, 0.237646
0.083056, 0.000000, 0.157559, 0.160997, 0.153796, 0.144905, 0.237581
0.082866, 0.000000, 0.157443, 0.160883, 0.153677, 0.144780, 0.237516
0.082675, 0.000000, 0.157325, 0.160767, 0.153557, 0.144654, 0.237450
0.082485, 0.000000, 0.157207, 0.160651, 0.153436, 0.144528, 0.237384
0.082295, 0.000000, 0.157088, 0.160535, 0.153315, 0.144401, 0.237318
0.082104, 0.000000, 0.156968, 0.160417, 0.153192, 0.144273, 0.237250
0.081914, 0.000000, 0.156848, 0.160299, 0.153069, 0.144144, 0.237183
0.081723, 0.000000, 0.156726, 0.160180, 0.152945, 0.144015, 0.237115
0.081533, 0.000000, 0.156604, 0.160060, 0.152821, 0.143884, 0.237046
0.081343, 0.000000, 0.156481, 0.159939, 0.152695, 0.143753, 0.236977
0.081152, 0.000000, 0.156357, 0.159818, 0.152569, 0.143621, 0.236908
0.080962, 0.000000, 0.156232, 0.159695, 0.152442, 0.143488, 0.236838
0.080772, 0.000000, 0.156107, 0.159572, 0.152313, 0.143354, 0.236767
0.080581, 0.000000, 0.155980, 0.159448, 0.152185, 0.143219, 0.236696
0.080391, 0.000000, 0.155853, 0.159323, 0.152055, 0.143083, 0.236624
0.080200, 0.000000, 0.155725, 0.159197, 0.151924, 0.142946, 0.236552
0.080010, 0.000000, 0.155596, 0.159071, 0.151792, 0.142809, 0.236479
0.079820, 0.000000, 0.155466, 0.158943, 0.151660, 0.142670, 0.236406
0.079629, 0.000000, 0.155335, 0.158815, 0.151527, 0.142531, 0.236333
0.079439, 0.000000, 0.155204, 0.158686, 0.151392, 0.142390, 0.236258
0.079248, 0.000000, 0.155071, 0.158556, 0.151257, 0.142249, 0.236183
0.079058, 0.000000, 0.154938, 0.158425, 0.151121, 0.142107, 0.236108
0.078868, 0.000000, 0.154804, 0.158293, 0.150984, 0.141964, 0.236032
0.078677, 0.000000, 0.154668, 0.158160, 0.150846, 0.141820, 0.235956
0.078487, 0.000000, 0.154532, 0.158027, 0.150707, 0.141675, 0.235879
0.078297, 0.000000, 0.154395, 0.157892, 0.150567, 0.141528, 0.235801
0.078106, 0.000000, 0.154257, 0.157756, 0.150427, 0.141381, 0.235723
0.077916, 0.000000, 0.154118, 0.157620, 0.150285, 0.141233, 0.235644
0.077725, 0.000000, 0.153978, 0.157482, 0.150142, 0.141084, 0.235565
0.077535, 0.000000, 0.153837, 0.157344, 0.149998, 0.140934, 0.235485
0.077345, 0.000000, 0.153695, 0.157205, 0.149854, 0.140783, 0.235404
0.077154, 0.000000, 0.153552, 0.157064, 0.149708, 0.140631, 0.235323
0.076964, 0.000000, 0.153408, 0.156923, 0.149561, 0.140478, 0.235241
0.076774, 0.000000, 0.153263, 0.156781, 0.149413, 0.140324, 0.235159
0.076583, 0.000000, 0.153117, 0.156637, 0.149265, 0.140168, 0.235076
0.076393, 0.000000, 0.152970, 0.156493, 0.149115, 0.140012, 0.234992
0.076202, 0.000000, 0.152822, 0.156348, 0.148964, 0.139855, 0.234908
0.076012, 0.000000, 0.152673, 0.156201, 0.148812, 0.139696, 0.234823
0.075822, 0.000000, 0.152523, 0.156054, 0.148659, 0.139537, 0.234737
0.075631, 0.000000, 0.152372, 0.155906, 0.148505, 0.139376, 0.234651
0.075441, 0.000000, 0.152220, 0.155756, 0.148350, 0.139214, 0.234564
0.075251, 0.000000, 0.152067, 0.155606, 0.148194, 0.139052, 0.234476
0.075060, 0.000000, 0.151912, 0.155454, 0.148037, 0.138888, 0.234388
0.074870, 0.000000, 0.151757, 0.155301, 0.147878, 0.138723, 0.234299
0.074679, 0.000000, 0.151601, 0.155148, 0.147719, 0.138556, 0.234210
0.074489, 0.000000, 0.151443, 0.154993, 0.147558, 0.138389, 0.234119
0.074299, 0.000000, 0.151284, 0.154837, 0.147397, 0.138220, 0.234028
0.074108, 0.000000, 0.151124, 0.154680, 0.147234, 0.138051, 0.233937
0.073918, 0.000000, 0.150964, 0.154522, 0.147070, 0.137880, 0.233844
0.073727, 0.000000, 0.150801, 0.154362, 0.146905, 0.137708, 0.233751
0.073537, 0.000000, 0.150638, 0.154202, 0.146738, 0.137535, 0.233657
0.073347, 0.000000, 0.150474, 0.154040, 0.146571, 0.137360, 0.233563
0.073156, 0.000000, 0.150308, 0.153878, 0.146402, 0.137185, 0.233467
0.072966, 0.000000, 0.150141, 0.153714, 0.146232, 0.137008, 0.233371
0.072776, 0.000000, 0.149973, 0.153549, 0.146061, 0.136830, 0.233274
0.072585, 0.000000, 0.149804, 0.153382, 0.145889, 0.136650, 0.233177
0.072395, 0.000000, 0.149634, 0.153215, 0.145716, 0.136470, 0.233078
0.072204, 0.000000, 0.149462, 0.153046, 0.145541, 0.136288, 0.232979
0.072014, 0.000000, 0.149289, 0.152876, 0.145365, 0.136105, 0.232879
0.071824, 0.000000, 0.149115, 0.152705, 0.145188, 0.135920, 0.232779
0.071633, 0.000000, 0.148940, 0.152533, 0.145009, 0.135735, 0.232677
0.071443, 0.000000, 0.148763, 0.152359, 0.144829, 0.135548, 0.232575
0.071253, 0.000000, 0.148586, 0.152184, 0.144648, 0.135359, 0.232472
0.071062, 0.000000, 0.148406, 0.152008, 0.144466, 0.135170, 0.232368
0.070872, 0.000000, 0.148226, 0.151831, 0.144282, 0.134979, 0.232263
0.070681, 0.000000, 0.148044, 0.151652, 0.144097, 0.134786, 0.232157
0.070491, 0.000000, 0.147861, 0.151472, 0.143911, 0.134593, 0.232051
0.070301, 0.000000, 0.147677, 0.151291, 0.143723, 0.134398, 0.231943
0.070110, 0.000000, 0.147491, 0.151108, 0.143534, 0.134201, 0.231835
0.069920, 0.000000, 0.147304, 0.150924, 0.143344, 0.134004, 0.231726
0.069729, 0.000000, 0.147115, 0.150739, 0.143152, 0.133804, 0.231616
0.069539, 0.000000, 0.146926, 0.150552, 0.142959, 0.133604, 0.231505
0.069349, 0.000000, 0.146734, 0.150364, 0.142764, 0.133402, 0.231393
0.069158, 0.000000, 0.146542, 0.150174, 0.142568, 0.133198, 0.231281
0.068968, 0.000000, 0.146348, 0.149983, 0.142371, 0.132993, 0.231167
0.068778, 0.000000, 0.146152, 0.149791, 0.142172, 0.132787, 0.231053
0.068587, 0.000000, 0.145955, 0.149597, 0.141972, 0.132579, 0.230937
0.068397, 0.000000, 0.145757, 0.149402, 0.141770, 0.132370, 0.230821
0.068206, 0.000000, 0.145557, 0.149206, 0.141567, 0.132159, 0.230703
0.068016, 0.000000, 0.145356, 0.149008, 0.141362, 0.131947, 0.230585
0.067826, 0.000000, 0.145153, 0.148808, 0.141156, 0.131733, 0.230466
0.067635, 0.000000, 0.144949, 0.148607, 0.140948, 0.131517, 0.230346
0.067445, 0.000000, 0.144743, 0.148404, 0.140739, 0.131300, 0.230224
0.067255, 0.000000, 0.144536, 0.148200, 0.140528, 0.131082, 0.230102
0.067064, 0.000000, 0.144327, 0.147995, 0.140316, 0.130862, 0.229979
0.066874, 0.000000, 0.144117, 0.147788, 0.140102, 0.130640, 0.229854
0.066683, 0.000000, 0.143905, 0.147579, 0.139887, 0.130417, 0.229729
0.066493, 0.000000, 0.143691, 0.147369, 0.139670, 0.130192, 0.229602
0.066303, 0.000000, 0.143476, 0.147157, 0.139451, 0.129966, 0.229475
0.066112, 0.000000, 0.143259, 0.146944, 0.139231, 0.129738, 0.229346
0.065922, 0.000000, 0.143041, 0.146729, 0.139009, 0.129508, 0.229217
0.065731, 0.000000, 0.142821, 0.146512, 0.138785, 0.129276, 0.229086
0.065541, 0.000000, 0.142599, 0.146294, 0.138560, 0.129043, 0.228954
0.065351, 0.000000, 0.142376, 0.146074, 0.138333, 0.128809, 0.228821
0.065160, 0.000000, 0.142151, 0.145852, 0.138105, 0.128572, 0.228687
0.064970, 0.000000, 0.141925, 0.145629, 0.137875, 0.128334, 0.228552
0.064780, 0.000000, 0.141696, 0.145404, 0.137643, 0.128094, 0.228415
0.064589, 0.000000, 0.141466, 0.145178, 0.137409, 0.127853, 0.228278
0.064399, 0.000000, 0.141234, 0.144949, 0.137174, 0.127609, 0.228139
0.064208, 0.000000, 0.141001, 0.144719, 0.136936, 0.127364, 0.227999
0.064018, 0.000000, 0.140766, 0.144487, 0.136697, 0.127117, 0.227858
0.063828, 0.000000, 0.140529, 0.144254, 0.136457, 0.126868, 0.227716
0.063637, 0.000000, 0.140290, 0.144018, 0.136214, 0.126618, 0.227572
0.063447, 0.000000, 0.140049, 0.143781, 0.135970, 0.126365, 0.227427
0.063257, 0.000000, 0.139807, 0.143542, 0.135724, 0.126111, 0.227281
0.063066, 0.000000, 0.139562, 0.143301, 0.135476, 0.125855, 0.227134
0.062876, 0.000000, 0.139316, 0.143059, 0.135226, 0.125597, 0.226985
0.062685, 0.000000, 0.139068, 0.142814, 0.134974, 0.125337, 0.226835
0.062495, 0.000000, 0.138818, 0.142568, 0.134720, 0.125075, 0.226684
0.062305, 0.000000, 0.138566, 0.142319, 0.134465, 0.124812, 0.226531
0.062114, 0.000000, 0.138312, 0.142069, 0.134207, 0.124546, 0.226377
0.061924, 0.000000, 0.138057, 0.141817, 0.133948, 0.124279, 0.226222
0.061733, 0.000000, 0.137799, 0.141563, 0.133686, 0.124009, 0.226066
0.061543, 0.000000, 0.137539, 0.141307, 0.133423, 0.123738, 0.225907
0.061353, 0.000000, 0.137278, 0.141049, 0.133157, 0.123464, 0.225748
0.061162, 0.000000, 0.137014, 0.140789, 0.132890, 0.123189, 0.225587
0.060972, 0.000000, 0.136748, 0.140527, 0.132621, 0.122911, 0.225425
0.060782, 0.000000, 0.136481, 0.140262, 0.132349, 0.122631, 0.225261
0.060591, 0.000000, 0.136211, 0.139996, 0.132076, 0.122350, 0.225096
0.060401, 0.000000, 0.135939, 0.139728, 0.131800, 0.122066, 0.224929
0.060210, 0.000000, 0.135665, 0.139458, 0.131522, 0.121780, 0.224761
0.060020, 0.000000, 0.135389, 0.139185, 0.131242, 0.121492, 0.224591
0.059830, 0.000000, 0.135111, 0.138911, 0.130960, 0.121202, 0.224420
0.059639, 0.000000, 0.134830, 0.138634, 0.130676, 0.120910, 0.224247
0.059449, 0.000000, 0.134548, 0.138355, 0.130390, 0.120616, 0.224073
0.059259, 0.000000, 0.134263, 0.138074, 0.130101, 0.120319, 0.223897
0.059068, 0.000000, 0.133976, 0.137791, 0.129811, 0.120021, 0.223720
0.058878, 0.000000, 0.133687, 0.137505, 0.129518, 0.119720, 0.223541
0.058687, 0.000000, 0.133396, 0.137218, 0.129223, 0.119416, 0.223360
0.058497, 0.000000, 0.133102, 0.136928, 0.128925, 0.119111, 0.223177
0.058307, 0.000000, 0.132806, 0.136635, 0.128625, 0.118803, 0.222993
0.058116, 0.000000, 0.132508, 0.136341, 0.128323, 0.118493, 0.222807
0.057926, 0.000000, 0.132207, 0.136044, 0.128019, 0.118181, 0.222620
0.057735, 0.000000, 0.131904, 0.135745, 0.127712, 0.117866, 0.222431
0.057545, 0.000000, 0.131599, 0.135443, 0.127403, 0.117550, 0.222240
0.057355, 0.000000, 0.131291, 0.135139, 0.127092, 0.117230, 0.222047
0.057164, 0.000000, 0.130981, 0.134833, 0.126778, 0.116909, 0.221852
0.056974, 0.000000, 0.130669, 0.134524, 0.126462, 0.116584, 0.221656
0.056784, 0.000000, 0.130354, 0.134212, 0.126143, 0.116258, 0.221458
0.056593, 0.000000, 0.130036, 0.133899, 0.125822, 0.115929, 0.221258
0.056403, 0.000000, 0.129716, 0.133583, 0.125498, 0.115598, 0.221056
0.056212, 0.000000, 0.129394, 0.133264, 0.125172, 0.115264, 0.220852
0.056022, 0.000000, 0.129069, 0.132942, 0.124843, 0.114928, 0.220646
0.055832, 0.000000, 0.128742, 0.132619, 0.124512, 0.114589, 0.220438
0.055641, 0.000000, 0.128411, 0.132292, 0.124178, 0.114247, 0.220228
0.055451, 0.000000, 0.128079, 0.131963, 0.123842, 0.113904, 0.220017
0.055261, 0.000000, 0.127743, 0.131631, 0.123503, 0.113557, 0.219803
0.055070, 0.000000, 0.127406, 0.131297, 0.123161, 0.113208, 0.219587
0.054880, 0.000000, 0.127065, 0.130960, 0.122817, 0.112856, 0.219369
0.054689, 0.000000, 0.126722, 0.130620, 0.122470, 0.112502, 0.219149
0.054499, 0.000000, 0.126376, 0.130278, 0.122120, 0.112145, 0.218927
0.054309, 0.000000, 0.126027, 0.129933, 0.121768, 0.111786, 0.218703
0.054118, 0.000000, 0.125675, 0.129585, 0.121413, 0.111424, 0.218477
0.053928, 0.000000, 0.125321, 0.129234, 0.121055, 0.111059, 0.218248
0.053737, 0.000000, 0.124964, 0.128881, 0.120694, 0.110691, 0.218017
0.053547, 0.000000, 0.124604, 0.128524, 0.120330, 0.110321, 0.217784
0.053357, 0.000000, 0.124241, 0.128165, 0.119964, 0.109947, 0.217549
0.053166, 0.000000, 0.123875, 0.127803, 0.119595, 0.109571, 0.217311
0.052976, 0.000000, 0.123507, 0.127438, 0.119223, 0.109193, 0.217071
0.052786, 0.000000, 0.123135, 0.127070, 0.118848, 0.108811, 0.216829
0.052595, 0.000000, 0.122761, 0.126699, 0.118470, 0.108427, 0.216584
0.052405, 0.000000, 0.122383, 0.126325, 0.118089, 0.108039, 0.216337
0.052214, 0.000000, 0.122003, 0.125948, 0.117705, 0.107649, 0.216088
0.052024, 0.000000, 0.121620, 0.125568, 0.117318, 0.107256, 0.215836
0.051834, 0.000000, 0.121233, 0.125185, 0.116929, 0.106860, 0.215581
0.051643, 0.000000, 0.120843, 0.124799, 0.116536, 0.106461, 0.215324
0.051453, 0.000000, 0.120451, 0.124409, 0.116140, 0.106059, 0.215064
0.051263, 0.000000, 0.120055, 0.124017, 0.115741, 0.105654, 0.214802
0.051072, 0.000000, 0.119656, 0.123621, 0.115338, 0.105246, 0.214537
0.050882, 0.000000, 0.119254, 0.123222, 0.114933, 0.104836, 0.214269
0.050691, 0.000000, 0.118848, 0.122820, 0.114525, 0.104422, 0.213999
0.050501, 0.000000, 0.118440, 0.122415, 0.114113, 0.104004, 0.213726
0.050311, 0.000000, 0.118028, 0.122006, 0.113698, 0.103584, 0.213450
0.050120, 0.000000, 0.117613, 0.121594, 0.113280, 0.103161, 0.213171
0.049930, 0.000000, 0.117194, 0.121179, 0.112859, 0.102735, 0.212890
0.049739, 0.000000, 0.116773, 0.120760, 0.112434, 0.102305, 0.212606
0.049549, 0.000000, 0.116348, 0.120338, 0.112006, 0.101873, 0.212318
0.049359, 0.000000, 0.115919, 0.119912, 0.111574, 0.101437, 0.212028
0.049168, 0.000000, 0.115487, 0.119483, 0.111140, 0.100998, 0.211735
0.048978, 0.000000, 0.115052, 0.119051, 0.110702, 0.100555, 0.211438
0.048788, 0.000000, 0.114613, 0.118615, 0.110260, 0.100110, 0.211139
0.048597, 0.000000, 0.114170, 0.118175, 0.109815, 0.099661, 0.210836
0.048407, 0.000000, 0.113725, 0.117732, 0.109367, 0.099209, 0.210531
0.048216, 0.000000, 0.113275, 0.117286, 0.108915, 0.098753, 0.210222
0.048026, 0.000000, 0.112822, 0.116835, 0.108459, 0.098294, 0.209910
0.047836, 0.000000, 0.112365, 0.116381, 0.108000, 0.097832, 0.209594
0.047645, 0.000000, 0.111905, 0.115924, 0.107538, 0.097367, 0.209276
0.047455, 0.000000, 0.111441, 0.115462, 0.107072, 0.096898, 0.208954
0.047265, 0.000000, 0.110974, 0.114997, 0.106602, 0.096425, 0.208628
0.047074, 0.000000, 0.110502, 0.114528, 0.106128, 0.095950, 0.208299
0.046884, 0.000000, 0.110027, 0.114056, 0.105651, 0.095471, 0.207967
0.046693, 0.000000, 0.109548, 0.113579, 0.105171, 0.094988, 0.207631
0.046503, 0.000000, 0.109066, 0.113099, 0.104686, 0.094502, 0.207291
0.046313, 0.000000, 0.108579, 0.112614, 0.104198, 0.094012, 0.206948
0.046122, 0.000000, 0.108089, 0.112126, 0.103706, 0.093519, 0.206601
0.045932, 0.000000, 0.107595, 0.111634, 0.103210, 0.093022, 0.206250
0.045741, 0.000000, 0.107097, 0.111138, 0.102711, 0.092522, 0.205895
0.045551, 0.000000, 0.106595, 0.110637, 0.102207, 0.092018, 0.205537
0.045361, 0.000000, 0.106089, 0.110133, 0.101700, 0.091511, 0.205175
0.045170, 0.000000, 0.105579, 0.109625, 0.101189, 0.091000, 0.204808
0.044980, 0.000000, 0.105065, 0.109113, 0.100674, 0.090485, 0.204438
0.044790, 0.000000, 0.104547, 0.108596, 0.100155, 0.089967, 0.204064
0.044599, 0.000000, 0.104024, 0.108075, 0.099632, 0.089445, 0.203685
0.044409, 0.000000, 0.103498, 0.107550, 0.099105, 0.088919, 0.203303
0.044218, 0.000000, 0.102968, 0.107021, 0.098574, 0.088390, 0.202916
0.044028, 0.000000, 0.102433, 0.106488, 0.098039, 0.087857, 0.202525
0.043838, 0.000000, 0.101895, 0.105950, 0.097500, 0.087321, 0.202129
0.043647, 0.000000, 0.101352, 0.105409, 0.096957, 0.086780, 0.201729
0.043457, 0.000000, 0.100805, 0.104862, 0.096409, 0.086236, 0.201325
0.043267, 0.000000, 0.100254, 0.104312, 0.095858, 0.085689, 0.200916
0.043076, 0.000000, 0.099698, 0.103757, 0.095303, 0.085137, 0.200502
0.042886, 0.000000, 0.099138, 0.103197, 0.094743, 0.084582, 0.200084
0.042695, 0.000000, 0.098574, 0.102634, 0.094179, 0.084023, 0.199661
0.042505, 0.000000, 0.098005, 0.102065, 0.093612, 0.083460, 0.199234
0.042315, 0.000000, 0.097433, 0.101492, 0.093039, 0.082893, 0.198801
0.042124, 0.000000, 0.096855, 0.100915, 0.092463, 0.082323, 0.198364
0.041934, 0.000000, 0.096274, 0.100333, 0.091882, 0.081748, 0.197921
0.041743, 0.000000, 0.095688, 0.099747, 0.091298, 0.081170, 0.197473
0.041553, 0.000000, 0.095097, 0.099156, 0.090709, 0.080589, 0.197021
0.041363, 0.000000, 0.094502, 0.098560, 0.090115, 0.080003, 0.196563
0.041172, 0.000000, 0.093903, 0.097960, 0.089518, 0.079414, 0.196099
0.040982, 0.000000, 0.093299, 0.097355, 0.088916, 0.078820, 0.195631
0.040792, 0.000000, 0.092690, 0.096745, 0.088309, 0.078223, 0.195157
0.040601, 0.000000, 0.092077, 0.096131, 0.087699, 0.077622, 0.194677
0.040411, 0.000000, 0.091459, 0.095512, 0.087084, 0.077018, 0.194192
0.040220, 0.000000, 0.090837, 0.094888, 0.086464, 0.076409, 0.193701
0.040030, 0.000000, 0.090211, 0.094260, 0.085840, 0.075797, 0.193205
0.039840, 0.000000, 0.089579, 0.093626, 0.085212, 0.075181, 0.192702
0.039649, 0.000000, 0.088943, 0.092988, 0.084580, 0.074561, 0.192194
0.039459, 0.000000, 0.088303, 0.092345, 0.083943, 0.073937, 0.191679
0.039269, 0.000000, 0.087657, 0.091697, 0.083302, 0.073310, 0.191159
0.039078, 0.000000, 0.087008, 0.091045, 0.082656, 0.072679, 0.190632
0.038888, 0.000000, 0.086353, 0.090387, 0.082006, 0.072044, 0.190099
0.038697, 0.000000, 0.085694, 0.089725, 0.081351, 0.071405, 0.189560
0.038507, 0.000000, 0.085030, 0.089057, 0.080693, 0.070763, 0.189014
0.038317, 0.000000, 0.084362, 0.088385, 0.080029, 0.070117, 0.188462
0.038126, 0.000000, 0.083688, 0.087708, 0.079362, 0.069467, 0.187903
0.037936, 0.000000, 0.083011, 0.087026, 0.078690, 0.068814, 0.187337
0.037745, 0.000000, 0.082328, 0.086339, 0.078013, 0.068157, 0.186765
0.037555, 0.000000, 0.081641, 0.085647, 0.077332, 0.067496, 0.186185
0.037365, 0.000000, 0.080949, 0.084950, 0.076647, 0.066832, 0.185599
0.037174, 0.000000, 0.080252, 0.084248, 0.075958, 0.066164, 0.185005
0.036984, 0.000000, 0.079551, 0.083541, 0.075264, 0.065493, 0.184404
0.036794, 0.000000, 0.078845, 0.082830, 0.074566, 0.064818, 0.183796
0.036603, 0.000000, 0.078135, 0.082113, 0.073863, 0.064140, 0.183180
0.036413, 0.000000, 0.077420, 0.081392, 0.073157, 0.063458, 0.182556
0.036222, 0.000000, 0.076700, 0.080665, 0.072446, 0.062773, 0.181925
0.036032, 0.000000, 0.075976, 0.079934, 0.071730, 0.062085, 0.181286
0.035842, 0.000000, 0.075247, 0.079197, 0.071011, 0.061393, 0.180640
0.035651, 0.000000, 0.074514, 0.078456, 0.070287, 0.060698, 0.179985
0.035461, 0.000000, 0.073776, 0.077710, 0.069560, 0.060000, 0.179322
0.035271, 0.000000, 0.073033, 0.076959, 0.068828, 0.059299, 0.178651
0.035080, 0.000000, 0.072286, 0.076204, 0.068092, 0.058595, 0.177971
0.034890, 0.000000, 0.071535, 0.075443, 0.067352, 0.057888, 0.177283
0.034699, 0.000000, 0.070779, 0.074678, 0.066608, 0.057178, 0.176586
0.034509, 0.000000, 0.070019, 0.073908, 0.065860, 0.056465, 0.175881
0.034319, 0.000000, 0.069255, 0.073133, 0.065109, 0.055750, 0.175167
0.034128, 0.000000, 0.068486, 0.072354, 0.064353, 0.055031, 0.174443
0.033938, 0.000000, 0.067713, 0.071570, 0.063594, 0.054310, 0.173711
0.033747, 0.000000, 0.066936, 0.070781, 0.062831, 0.053587, 0.172969
0.033557, 0.000000, 0.066155, 0.069988, 0.062064, 0.052861, 0.172218
0.033367, 0.000000, 0.065370, 0.069190, 0.061294, 0.052132, 0.171457
0.033176, 0.000000, 0.064581, 0.068388, 0.060521, 0.051401, 0.170686
0.032986, 0.000000, 0.063787, 0.067582, 0.059744, 0.050669, 0.169906
0.032796, 0.000000, 0.062990, 0.066771, 0.058963, 0.049934, 0.169116
0.032605, 0.000000, 0.062190, 0.065956, 0.058180, 0.049197, 0.168315
0.032415, 0.000000, 0.061385, 0.065136, 0.057393, 0.048458, 0.167505
0.032224, 0.000000, 0.060577, 0.064313, 0.056603, 0.047717, 0.166684
0.032034, 0.000000, 0.059765, 0.063486, 0.055810, 0.046975, 0.165852
0.031844, 0.000000, 0.058950, 0.062654, 0.055015, 0.046232, 0.165010
0.031653, 0.000000, 0.058132, 0.061819, 0.054216, 0.045487, 0.164157
0.031463, 0.000000, 0.057310, 0.060980, 0.053415, 0.044740, 0.163293
0.031273, 0.000000, 0.056485, 0.060137, 0.052612, 0.043993, 0.162418
0.031082, 0.000000, 0.055658, 0.059291, 0.051806, 0.043245, 0.161531
0.030892, 0.000000, 0.054827, 0.058441, 0.050997, 0.042496, 0.160633
0.030701, 0.000000, 0.053994, 0.057588, 0.050187, 0.041746, 0.159723
0.030511, 0.000000, 0.053158, 0.056732, 0.049375, 0.040996, 0.158802
0.030321, 0.000000, 0.052319, 0.055873, 0.048561, 0.040245, 0.157868
0.030130, 0.000000, 0.051478, 0.055010, 0.047745, 0.039495, 0.156923
0.029940, 0.000000, 0.050635, 0.054145, 0.046928, 0.038744, 0.155965
0.029749, 0.000000, 0.049790, 0.053278, 0.046109, 0.037994, 0.154995
0.029559, 0.000000, 0.048943, 0.052407, 0.045289, 0.037244, 0.154012
0.029369, 0.000000, 0.048095, 0.051535, 0.044468, 0.036495, 0.153017
0.029178, 0.000000, 0.047245, 0.050660, 0.043647, 0.035746, 0.152008
0.028988, 0.000000, 0.046393, 0.049783, 0.042824, 0.034999, 0.150987
0.028798, 0.000000, 0.045540, 0.048904, 0.042002, 0.034252, 0.149952
0.028607, 0.000000, 0.044687, 0.048024, 0.041179, 0.033507, 0.148904
0.028417, 0.000000, 0.043833, 0.047143, 0.040356, 0.032764, 0.147842
0.028226, 0.000000, 0.042978, 0.046260, 0.039534, 0.032023, 0.146766
0.028036, 0.000000, 0.042123, 0.045376, 0.038711, 0.031284, 0.145677
0.027846, 0.000000, 0.041268, 0.044491, 0.037890, 0.030547, 0.144573
0.027655, 0.000000, 0.040413, 0.043606, 0.037070, 0.029813, 0.143455
0.027465, 0.000000, 0.039558, 0.042721, 0.036250, 0.029082, 0.142323
0.027275, 0.000000, 0.038704, 0.041835, 0.035433, 0.028353, 0.141176
0.027084, 0.000000, 0.037852, 0.040950, 0.034617, 0.027629, 0.140015
0.026894, 0.000000, 0.037000, 0.040065, 0.033803, 0.026908, 0.138838
0.026703, 0.000000, 0.036150, 0.039181, 0.032991, 0.026191, 0.137647
0.026513, 0.000000, 0.035301, 0.038297, 0.032182, 0.025478, 0.136440
0.026323, 0.000000, 0.034455, 0.037416, 0.031375, 0.024769, 0.135218
0.026132, 0.000000, 0.033611, 0.036536, 0.030572, 0.024066, 0.133981
0.025942, 0.000000, 0.032770, 0.035657, 0.029773, 0.023367, 0.132728
0.025752, 0.000000, 0.031932, 0.034781, 0.028977, 0.022674, 0.131459
0.025561, 0.000000, 0.031097, 0.033908, 0.028185, 0.021987, 0.130174
0.025371, 0.000000, 0.030266, 0.033038, 0.027398, 0.021306, 0.128873
0.025180, 0.000000, 0.029439, 0.032171, 0.026616, 0.020631, 0.127556
0.024990, 0.000000, 0.028616, 0.031307, 0.025838, 0.019962, 0.126223
0.024800, 0.000000, 0.027798, 0.030448, 0.025067, 0.019301, 0.124873
0.024609, 0.000000, 0.026986, 0.029593, 0.024301, 0.018647, 0.123507
0.024419, 0.000000, 0.026179, 0.028742, 0.023541, 0.018000, 0.122124
0.024228, 0.000000, 0.025377, 0.027897, 0.022788, 0.017361, 0.120724
0.024038, 0.000000, 0.024582, 0.027058, 0.022042, 0.016731, 0.119308
0.023848, 0.000000, 0.023794, 0.026224, 0.021304, 0.016109, 0.117875
0.023657, 0.000000, 0.023013, 0.025397, 0.020573, 0.015496, 0.116425
0.023467, 0.000000, 0.022239, 0.024577, 0.019850, 0.014892, 0.114958
0.023277, 0.000000, 0.021473, 0.023764, 0.019136, 0.014298, 0.113474
0.023086, 0.000000, 0.020716, 0.022959, 0.018431, 0.013714, 0.111973
0.022896, 0.000000, 0.019967, 0.022161, 0.017735, 0.013139, 0.110455
0.022705, 0.000000, 0.019227, 0.021373, 0.017048, 0.012576, 0.108920
0.022515, 0.000000, 0.018497, 0.020593, 0.016372, 0.012023, 0.107368
0.022325, 0.000000, 0.017778, 0.019823, 0.015706, 0.011481, 0.105800
0.022134, 0.000000, 0.017068, 0.019063, 0.015051, 0.010950, 0.104214
0.021944, 0.000000, 0.016369, 0.018314, 0.014408, 0.010431, 0.102612
0.021754, 0.000000, 0.015682, 0.017575, 0.013776, 0.009924, 0.100993
0.021563, 0.000000, 0.015007, 0.016847, 0.013156, 0.009429, 0.099357
0.021373, 0.000000, 0.014343, 0.016132, 0.012548, 0.008946, 0.097705
0.021182, 0.000000, 0.013692, 0.015428, 0.011954, 0.008476, 0.096037
0.020992, 0.000000, 0.013054, 0.014738, 0.011372, 0.008019, 0.094354
0.020802, 0.000000, 0.012430, 0.014060, 0.010804, 0.007575, 0.092654
0.020611, 0.000000, 0.011819, 0.013396, 0.010249, 0.007144, 0.090939
0.020421, 0.000000, 0.011222, 0.012746, 0.009709, 0.006727, 0.089209
0.020230, 0.000000, 0.010640, 0.012111, 0.009182, 0.006323, 0.087464
0.020040, 0.000000, 0.010073, 0.011490, 0.008671, 0.005933, 0.085705
0.019850, 0.000000, 0.009520, 0.010885, 0.008175, 0.005556, 0.083932
0.019659, 0.000000, 0.008984, 0.010295, 0.007693, 0.005194, 0.082145
0.019469, 0.000000, 0.008463, 0.009721, 0.007227, 0.004846, 0.080345
0.019279, 0.000000, 0.007958, 0.009164, 0.006777, 0.004511, 0.078534
0.019088, 0.000000, 0.007469, 0.008623, 0.006343, 0.004191, 0.076710
0.018898, 0.000000, 0.006997, 0.008099, 0.005924, 0.003885, 0.074875
0.018707, 0.000000, 0.006542, 0.007592, 0.005521, 0.003593, 0.073030
0.018517, 0.000000, 0.006103, 0.007103, 0.005135, 0.003314, 0.071175
0.018327, 0.000000, 0.005682, 0.006631, 0.004765, 0.003050, 0.069311
0.018136, 0.000000, 0.005277, 0.006178, 0.004411, 0.002799, 0.067440
0.017946, 0.000000, 0.004890, 0.005742, 0.004073, 0.002562, 0.065562
0.017756, 0.000000, 0.004520, 0.005324, 0.003751, 0.002338, 0.063677
0.017565, 0.000000, 0.004168, 0.004925, 0.003446, 0.002128, 0.061788
0.017375, 0.000000, 0.003832, 0.004544, 0.003156, 0.001930, 0.059896
0.017184, 0.000000, 0.003514, 0.004181, 0.002883, 0.001745, 0.058001
0.016994, 0.000000, 0.003213, 0.003836, 0.002625, 0.001572, 0.056105
0.016804, 0.000000, 0.002928, 0.003510, 0.002382, 0.001412, 0.054209
0.016613, 0.000000, 0.002660, 0.003201, 0.002155, 0.001263, 0.052315
0.016423, 0.000000, 0.002409, 0.002910, 0.001943, 0.001125, 0.050425
0.016232, 0.000000, 0.002174, 0.002637, 0.001745, 0.000999, 0.048539
0.016042, 0.000000, 0.001954, 0.002380, 0.001561, 0.000882, 0.046661
0.015852, 0.000000, 0.001750, 0.002141, 0.001391, 0.000776, 0.044791
0.015661, 0.000000, 0.001561, 0.001919, 0.001234, 0.000680, 0.042931
0.015471, 0.000000, 0.001386, 0.001712, 0.001090, 0.000592, 0.041084
0.015281, 0.000000, 0.001226, 0.001521, 0.000958, 0.000513, 0.039252
0.015090, 0.000000, 0.001079, 0.001346, 0.000839, 0.000442, 0.037436
0.014900, 0.000000, 0.000945, 0.001185, 0.000730, 0.000379, 0.035638
0.014709, 0.000000, 0.000823, 0.001038, 0.000632, 0.000323, 0.033862
0.014519, 0.000000, 0.000713, 0.000904, 0.000544, 0.000273, 0.032110
0.014329, 0.000000, 0.000614, 0.000784, 0.000465, 0.000230, 0.030383
0.014138, 0.000000, 0.000526, 0.000675, 0.000396, 0.000192, 0.028685
0.013948, 0.000000, 0.000448, 0.000578, 0.000334, 0.000159, 0.027017
0.013758, 0.000000, 0.000378, 0.000492, 0.000280, 0.000131, 0.025383
0.013567, 0.000000, 0.000317, 0.000416, 0.000233, 0.000107, 0.023784
0.013377, 0.000000, 0.000264, 0.000349, 0.000193, 0.000086, 0.022224
0.013186, 0.000000, 0.000218, 0.000290, 0.000158, 0.000069, 0.020705
0.012996, 0.000000, 0.000179, 0.000240, 0.000128, 0.000055, 0.019229
0.012806, 0.000000, 0.000145, 0.000196, 0.000103, 0.000043, 0.017800
0.012615, 0.000000, 0.000117, 0.000159, 0.000082, 0.000033, 0.016418
0.012425, 0.000000, 0.000093, 0.000128, 0.000065, 0.000026, 0.015088
0.012234, 0.000000, 0.000073, 0.000102, 0.000050, 0.000019, 0.013810
0.012044, 0.000000, 0.000057, 0.000080, 0.000039, 0.000015, 0.012587
0.011854, 0.000000, 0.000044, 0.000062, 0.000029, 0.000011, 0.011421
0.011663, 0.000000, 0.000033, 0.000048, 0.000022, 0.000008, 0.010313
0.011473, 0.000000, 0.000025, 0.000036, 0.000016, 0.000006, 0.009265
0.011283, 0.000000, 0.000018, 0.000027, 0.000012, 0.000004, 0.008278
0.011092, 0.000000, 0.000013, 0.000020, 0.000009, 0.000003, 0.007353
0.010902, 0.000000, 0.000010, 0.000014, 0.000006, 0.000002, 0.006491
0.010711, 0.000000, 0.000007, 0.000010, 0.000004, 0.000001, 0.005691
0.010521, 0.000000, 0.000005, 0.000007, 0.000003, 0.000001, 0.004955
0.010331, 0.000000, 0.000003, 0.000005, 0.000002, 0.000000, 0.004280
0.010140, 0.000000, 0.000002, 0.000003, 0.000001, 0.000000, 0.003667
0.009950, 0.000000, 0.000001, 0.000002, 0.000001, 0.000000, 0.003113
0.009760, 0.000000, 0.000001, 0.000001, 0.000000, 0.000000, 0.002618
0.009569, 0.000000, 0.000001, 0.000001, 0.000000, 0.000000, 0.002178
0.009379, 0.000000, 0.000000, 0.000001, 0.000000, 0.000000, 0.001792
0.009188, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001456
0.008998, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.001168
0.008808, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000923
0.008617, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000719
0.008427, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000550
0.008236, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000413
0.008046, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000303
0.007856, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000218
0.007665, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000153
0.007475, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000104
0.007285, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000069
0.007094, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000044
0.006904, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000027
0.006713, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000016
0.006523, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000009
0.006333, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000005
0.006142, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000002
0.005952, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000001
0.005762, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000001
0.005571, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000
0.005381, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000
0.005190, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000, 0.000000


==> anc/Fig006_data.txt <==
sw^2, T=2.0MeV, T-0.07MeV, T=0.1MeV, T=0.3MeV, T=0.5MeV, T=1.0MeV
0.010000, 0.000003, 0.005109, 0.002209, 0.000159, 0.000054, 0.000013
0.012808, 0.000009, 0.013569, 0.005868, 0.000422, 0.000142, 0.000034
0.015616, 0.000020, 0.029499, 0.012758, 0.000917, 0.000309, 0.000075
0.018424, 0.000037, 0.056062, 0.024246, 0.001743, 0.000587, 0.000142
0.021232, 0.000064, 0.096696, 0.041819, 0.003006, 0.001013, 0.000246
0.024040, 0.000103, 0.154974, 0.067023, 0.004818, 0.001623, 0.000394
0.026848, 0.000156, 0.234448, 0.101393, 0.007289, 0.002455, 0.000596
0.029656, 0.000225, 0.338521, 0.146402, 0.010525, 0.003545, 0.000860
0.032464, 0.000313, 0.470317, 0.203401, 0.014622, 0.004925, 0.001195
0.035272, 0.000420, 0.632585, 0.273579, 0.019667, 0.006625, 0.001608
0.038080, 0.000550, 0.827614, 0.357924, 0.025731, 0.008667, 0.002103
0.040888, 0.000702, 1.057184, 0.457208, 0.032868, 0.011072, 0.002687
0.043696, 0.000879, 1.322531, 0.571965, 0.041118, 0.013850, 0.003361
0.046504, 0.001079, 1.624339, 0.702490, 0.050501, 0.017011, 0.004128
0.049312, 0.001304, 1.962752, 0.848846, 0.061022, 0.020555, 0.004988
0.052120, 0.001553, 2.337402, 1.010874, 0.072670, 0.024479, 0.005940
0.054928, 0.001826, 2.747452, 1.188211, 0.085419, 0.028773, 0.006983
0.057736, 0.002121, 3.191643, 1.380314, 0.099229, 0.033425, 0.008111
0.060544, 0.002438, 3.668354, 1.586480, 0.114050, 0.038417, 0.009323
0.063352, 0.002775, 4.175661, 1.805879, 0.129822, 0.043730, 0.010612
0.066160, 0.003131, 4.711402, 2.037575, 0.146478, 0.049341, 0.011974
0.068968, 0.003504, 5.273230, 2.280553, 0.163945, 0.055225, 0.013402
0.071777, 0.003893, 5.858674, 2.533745, 0.182147, 0.061356, 0.014890
0.074585, 0.004296, 6.465189, 2.796049, 0.201004, 0.067708, 0.016431
0.077393, 0.004711, 7.090202, 3.066352, 0.220435, 0.074253, 0.018019
0.080201, 0.005137, 7.731151, 3.343549, 0.240363, 0.080965, 0.019648
0.083009, 0.005572, 8.385523, 3.626550, 0.260707, 0.087818, 0.021311
0.085817, 0.006014, 9.050879, 3.914301, 0.281393, 0.094787, 0.023002
0.088625, 0.006462, 9.724879, 4.205791, 0.302348, 0.101845, 0.024715
0.091433, 0.006914, 10.405298, 4.500057, 0.323502, 0.108971, 0.026445
0.094241, 0.007369, 11.090039, 4.796192, 0.344791, 0.116142, 0.028185
0.097049, 0.007826, 11.777146, 5.093350, 0.366153, 0.123338, 0.029931
0.099857, 0.008282, 12.464804, 5.390747, 0.387533, 0.130539, 0.031679
0.102665, 0.008739, 13.151343, 5.687659, 0.408877, 0.137729, 0.033423
0.105473, 0.009193, 13.835239, 5.983429, 0.430140, 0.144891, 0.035162
0.108281, 0.009645, 14.515111, 6.277458, 0.451277, 0.152011, 0.036889
0.111089, 0.010093, 15.189716, 6.569210, 0.472250, 0.159076, 0.038604
0.113897, 0.010537, 15.857943, 6.858203, 0.493026, 0.166074, 0.040302
0.116705, 0.010976, 16.518810, 7.144013, 0.513572, 0.172995, 0.041982
0.119513, 0.011410, 17.171453, 7.426267, 0.533863, 0.179830, 0.043640
0.122321, 0.011838, 17.815122, 7.704639, 0.553875, 0.186571, 0.045276
0.125129, 0.012259, 18.449170, 7.978850, 0.573587, 0.193211, 0.046888
0.127937, 0.012673, 19.073048, 8.248663, 0.592984, 0.199745, 0.048473
0.130745, 0.013081, 19.686297, 8.513879, 0.612050, 0.206167, 0.050032
0.133553, 0.013481, 20.288538, 8.774335, 0.630774, 0.212474, 0.051562
0.136361, 0.013874, 20.879470, 9.029900, 0.649146, 0.218663, 0.053064
0.139169, 0.014259, 21.458857, 9.280472, 0.667159, 0.224731, 0.054537
0.141977, 0.014636, 22.026526, 9.525976, 0.684808, 0.230676, 0.055979
0.144785, 0.015005, 22.582358, 9.766361, 0.702089, 0.236497, 0.057392
0.147593, 0.015367, 23.126284, 10.001597, 0.718999, 0.242193, 0.058774
0.150401, 0.015720, 23.658280, 10.231673, 0.735539, 0.247764, 0.060126
0.153209, 0.016066, 24.178359, 10.456595, 0.751709, 0.253211, 0.061448
0.156017, 0.016403, 24.686571, 10.676385, 0.767509, 0.258533, 0.062740
0.158825, 0.016733, 25.182994, 10.891077, 0.782943, 0.263732, 0.064001
0.161633, 0.017055, 25.667734, 11.100716, 0.798014, 0.268809, 0.065233
0.164441, 0.017370, 26.140918, 11.305358, 0.812725, 0.273764, 0.066436
0.167249, 0.017677, 26.602696, 11.505066, 0.827082, 0.278600, 0.067609
0.170057, 0.017976, 27.053232, 11.699913, 0.841089, 0.283319, 0.068754
0.172865, 0.018268, 27.492704, 11.889975, 0.854752, 0.287921, 0.069871
0.175673, 0.018553, 27.921305, 12.075335, 0.868077, 0.292410, 0.070961
0.178481, 0.018831, 28.339233, 12.256080, 0.881071, 0.296786, 0.072023
0.181289, 0.019101, 28.746699, 12.432299, 0.893739, 0.301054, 0.073058
0.184097, 0.019365, 29.143916, 12.604087, 0.906089, 0.305213, 0.074068
0.186905, 0.019622, 29.531104, 12.771537, 0.918126, 0.309268, 0.075052
0.189713, 0.019873, 29.908486, 12.934746, 0.929859, 0.313221, 0.076011
0.192521, 0.020118, 30.276286, 13.093811, 0.941294, 0.317072, 0.076946
0.195330, 0.020356, 30.634730, 13.248830, 0.952438, 0.320826, 0.077857
0.198138, 0.020588, 30.984044, 13.399900, 0.963298, 0.324484, 0.078744
0.200946, 0.020814, 31.324453, 13.547120, 0.973882, 0.328049, 0.079609
0.203754, 0.021035, 31.656183, 13.690585, 0.984195, 0.331524, 0.080453
0.206562, 0.021249, 31.979454, 13.830393, 0.994246, 0.334909, 0.081274
0.209370, 0.021459, 32.294488, 13.966638, 1.004040, 0.338208, 0.082075
0.212178, 0.021663, 32.601500, 14.099414, 1.013585, 0.341423, 0.082855
0.214986, 0.021861, 32.900706, 14.228814, 1.022888, 0.344557, 0.083615
0.217794, 0.022055, 33.192315, 14.354928, 1.031954, 0.347611, 0.084357
0.220602, 0.022244, 33.476534, 14.477846, 1.040790, 0.350587, 0.085079
0.223410, 0.022428, 33.753566, 14.597656, 1.049403, 0.353489, 0.085783
0.226218, 0.022608, 34.023608, 14.714444, 1.057799, 0.356317, 0.086469
0.229026, 0.022783, 34.286856, 14.828292, 1.065983, 0.359074, 0.087138
0.231834, 0.022953, 34.543498, 14.939284, 1.073962, 0.361761, 0.087790
0.234642, 0.023119, 34.793721, 15.047500, 1.081742, 0.364382, 0.088426
0.237450, 0.023281, 35.037705, 15.153017, 1.089327, 0.366937, 0.089046
0.240258, 0.023440, 35.275625, 15.255913, 1.096724, 0.369429, 0.089651
0.243066, 0.023594, 35.507655, 15.356261, 1.103938, 0.371859, 0.090241
0.245874, 0.023744, 35.733961, 15.454133, 1.110974, 0.374229, 0.090816
0.248682, 0.023891, 35.954706, 15.549600, 1.117837, 0.376540, 0.091377
0.251490, 0.024034, 36.170049, 15.642731, 1.124532, 0.378796, 0.091924
0.254298, 0.024173, 36.380142, 15.733592, 1.131064, 0.380996, 0.092458
0.257106, 0.024310, 36.585137, 15.822247, 1.137437, 0.383143, 0.092979
0.259914, 0.024443, 36.785177, 15.908760, 1.143656, 0.385238, 0.093488
0.262722, 0.024572, 36.980405, 15.993192, 1.149726, 0.387282, 0.093984
0.265530, 0.024699, 37.170957, 16.075601, 1.155650, 0.389278, 0.094468
0.268338, 0.024823, 37.356967, 16.156046, 1.161433, 0.391226, 0.094941
0.271146, 0.024943, 37.538562, 16.234582, 1.167079, 0.393128, 0.095402
0.273954, 0.025061, 37.715869, 16.311263, 1.172592, 0.394984, 0.095853
0.276762, 0.025176, 37.889010, 16.386143, 1.177975, 0.396798, 0.096293
0.279570, 0.025288, 38.058101, 16.459271, 1.183232, 0.398568, 0.096723
0.282378, 0.025398, 38.223257, 16.530697, 1.188367, 0.400298, 0.097142
0.285186, 0.025505, 38.384589, 16.600469, 1.193382, 0.401988, 0.097552
0.287994, 0.025610, 38.542204, 16.668634, 1.198283, 0.403638, 0.097953
0.290802, 0.025712, 38.696206, 16.735237, 1.203071, 0.405251, 0.098344
0.293610, 0.025812, 38.846697, 16.800321, 1.207749, 0.406827, 0.098727
0.296418, 0.025910, 38.993773, 16.863928, 1.212322, 0.408367, 0.099101
0.299226, 0.026006, 39.137531, 16.926100, 1.216791, 0.409873, 0.099466
0.302034, 0.026099, 39.278061, 16.986876, 1.221161, 0.411345, 0.099823
0.304842, 0.026190, 39.415453, 17.046295, 1.225432, 0.412783, 0.100172
0.307650, 0.026280, 39.549792, 17.104394, 1.229609, 0.414190, 0.100514
0.310458, 0.026367, 39.681164, 17.161209, 1.233693, 0.415566, 0.100848
0.313266, 0.026452, 39.809648, 17.216775, 1.237688, 0.416912, 0.101174
0.316074, 0.026536, 39.935323, 17.271127, 1.241595, 0.418228, 0.101494
0.318883, 0.026617, 40.058265, 17.324297, 1.245417, 0.419515, 0.101806
0.321691, 0.026697, 40.178549, 17.376317, 1.249157, 0.420775, 0.102112
0.324499, 0.026776, 40.296245, 17.427218, 1.252816, 0.422008, 0.102411
0.327307, 0.026852, 40.411423, 17.477030, 1.256397, 0.423214, 0.102703
0.330115, 0.026927, 40.524151, 17.525782, 1.259902, 0.424394, 0.102990
0.332923, 0.027000, 40.634492, 17.573502, 1.263332, 0.425550, 0.103270
0.335731, 0.027072, 40.742511, 17.620218, 1.266691, 0.426681, 0.103545
0.338539, 0.027142, 40.848269, 17.665956, 1.269979, 0.427789, 0.103814
0.341347, 0.027211, 40.951825, 17.710741, 1.273198, 0.428873, 0.104077
0.344155, 0.027279, 41.053236, 17.754599, 1.276351, 0.429935, 0.104335
0.346963, 0.027345, 41.152559, 17.797554, 1.279439, 0.430976, 0.104587
0.349771, 0.027409, 41.249847, 17.839629, 1.282464, 0.431994, 0.104834
0.352579, 0.027473, 41.345153, 17.880847, 1.285427, 0.432993, 0.105077
0.355387, 0.027535, 41.438527, 17.921229, 1.288330, 0.433970, 0.105314
0.358195, 0.027595, 41.530021, 17.960798, 1.291174, 0.434929, 0.105546
0.361003, 0.027655, 41.619680, 17.999573, 1.293962, 0.435868, 0.105774
0.363811, 0.027713, 41.707552, 18.037576, 1.296694, 0.436788, 0.105998
0.366619, 0.027771, 41.793681, 18.074825, 1.299372, 0.437690, 0.106216
0.369427, 0.027827, 41.878112, 18.111340, 1.301997, 0.438574, 0.106431
0.372235, 0.027882, 41.960887, 18.147138, 1.304570, 0.439441, 0.106641
0.375043, 0.027936, 42.042048, 18.182238, 1.307093, 0.440291, 0.106848
0.377851, 0.027988, 42.121633, 18.216657, 1.309568, 0.441124, 0.107050
0.380659, 0.028040, 42.199682, 18.250411, 1.311994, 0.441942, 0.107248
0.383467, 0.028091, 42.276234, 18.283518, 1.314374, 0.442743, 0.107443
0.386275, 0.028141, 42.351323, 18.315993, 1.316709, 0.443530, 0.107634
0.389083, 0.028190, 42.424986, 18.347850, 1.318999, 0.444301, 0.107821
0.391891, 0.028238, 42.497258, 18.379106, 1.321246, 0.445058, 0.108005
0.394699, 0.028285, 42.568172, 18.409775, 1.323451, 0.445801, 0.108185
0.397507, 0.028331, 42.637761, 18.439870, 1.325614, 0.446530, 0.108362
0.400315, 0.028377, 42.706055, 18.469406, 1.327737, 0.447245, 0.108535
0.403123, 0.028421, 42.773087, 18.498396, 1.329821, 0.447947, 0.108706
0.405931, 0.028465, 42.838885, 18.526852, 1.331867, 0.448636, 0.108873
0.408739, 0.028508, 42.903479, 18.554788, 1.333875, 0.449312, 0.109037
0.411547, 0.028550, 42.966897, 18.582215, 1.335847, 0.449976, 0.109198
0.414355, 0.028592, 43.029167, 18.609145, 1.337783, 0.450629, 0.109356
0.417163, 0.028632, 43.090315, 18.635590, 1.339684, 0.451269, 0.109512
0.419971, 0.028672, 43.150367, 18.661561, 1.341551, 0.451898, 0.109664
0.422779, 0.028711, 43.209348, 18.687069, 1.343385, 0.452516, 0.109814
0.425587, 0.028750, 43.267284, 18.712125, 1.345186, 0.453122, 0.109962
0.428395, 0.028788, 43.324197, 18.736738, 1.346955, 0.453718, 0.110106
0.431203, 0.028825, 43.380110, 18.760920, 1.348694, 0.454304, 0.110248
0.434011, 0.028861, 43.435047, 18.784679, 1.350402, 0.454879, 0.110388
0.436819, 0.028897, 43.489030, 18.808025, 1.352080, 0.455445, 0.110525
0.439628, 0.028932, 43.542079, 18.830968, 1.353729, 0.456000, 0.110660
0.442436, 0.028967, 43.594216, 18.853516, 1.355350, 0.456546, 0.110792
0.445244, 0.029001, 43.645461, 18.875678, 1.356944, 0.457083, 0.110923
0.448052, 0.029035, 43.695833, 18.897463, 1.358510, 0.457610, 0.111051
0.450860, 0.029067, 43.745351, 18.918878, 1.360049, 0.458129, 0.111176
0.453668, 0.029100, 43.794035, 18.939933, 1.361563, 0.458639, 0.111300
0.456476, 0.029132, 43.841902, 18.960634, 1.363051, 0.459140, 0.111422
0.459284, 0.029163, 43.888971, 18.980990, 1.364514, 0.459633, 0.111541
0.462092, 0.029194, 43.935257, 19.001008, 1.365953, 0.460118, 0.111659
0.464900, 0.029224, 43.980779, 19.020696, 1.367369, 0.460594, 0.111775
0.467708, 0.029254, 44.025552, 19.040059, 1.368761, 0.461063, 0.111889
0.470516, 0.029283, 44.069593, 19.059105, 1.370130, 0.461525, 0.112001
0.473324, 0.029312, 44.112916, 19.077842, 1.371477, 0.461978, 0.112111
0.476132, 0.029340, 44.155538, 19.096275, 1.372802, 0.462425, 0.112219
0.478940, 0.029368, 44.197472, 19.114410, 1.374106, 0.462864, 0.112326
0.481748, 0.029395, 44.238733, 19.132255, 1.375389, 0.463296, 0.112430
0.484556, 0.029422, 44.279335, 19.149814, 1.376651, 0.463721, 0.112534
0.487364, 0.029449, 44.319292, 19.167095, 1.377893, 0.464140, 0.112635
0.490172, 0.029475, 44.358617, 19.184102, 1.379116, 0.464551, 0.112735
0.492980, 0.029501, 44.397323, 19.200841, 1.380319, 0.464957, 0.112833
0.495788, 0.029526, 44.435422, 19.217319, 1.381504, 0.465356, 0.112930
0.498596, 0.029551, 44.472928, 19.233539, 1.382670, 0.465749, 0.113026
0.501404, 0.029575, 44.509851, 19.249507, 1.383818, 0.466135, 0.113119
0.504212, 0.029600, 44.546204, 19.265229, 1.384948, 0.466516, 0.113212
0.507020, 0.029623, 44.581999, 19.280709, 1.386061, 0.466891, 0.113303
0.509828, 0.029647, 44.617245, 19.295953, 1.387157, 0.467260, 0.113392
0.512636, 0.029670, 44.651955, 19.310964, 1.388236, 0.467623, 0.113481
0.515444, 0.029693, 44.686138, 19.325748, 1.389298, 0.467981, 0.113567
0.518252, 0.029715, 44.719806, 19.340308, 1.390345, 0.468334, 0.113653
0.521060, 0.029737, 44.752968, 19.354650, 1.391376, 0.468681, 0.113737
0.523868, 0.029759, 44.785634, 19.368777, 1.392392, 0.469023, 0.113820
0.526676, 0.029780, 44.817814, 19.382694, 1.393392, 0.469360, 0.113902
0.529484, 0.029801, 44.849517, 19.396405, 1.394378, 0.469692, 0.113983
0.532292, 0.029822, 44.880753, 19.409914, 1.395349, 0.470020, 0.114062
0.535100, 0.029842, 44.911530, 19.423224, 1.396306, 0.470342, 0.114140
0.537908, 0.029862, 44.941858, 19.436340, 1.397249, 0.470659, 0.114217
0.540716, 0.029882, 44.971744, 19.449265, 1.398178, 0.470972, 0.114293
0.543524, 0.029902, 45.001197, 19.462003, 1.399094, 0.471281, 0.114368
0.546332, 0.029921, 45.030225, 19.474557, 1.399996, 0.471585, 0.114442
0.549140, 0.029940, 45.058837, 19.486931, 1.400886, 0.471885, 0.114515
0.551948, 0.029959, 45.087040, 19.499128, 1.401763, 0.472180, 0.114586
0.554756, 0.029977, 45.114842, 19.511152, 1.402627, 0.472471, 0.114657
0.557564, 0.029996, 45.142249, 19.523005, 1.403479, 0.472758, 0.114727
0.560372, 0.030014, 45.169270, 19.534691, 1.404319, 0.473041, 0.114795
0.563181, 0.030031, 45.195912, 19.546213, 1.405147, 0.473320, 0.114863
0.565989, 0.030049, 45.222181, 19.557574, 1.405964, 0.473595, 0.114930
0.568797, 0.030066, 45.248085, 19.568777, 1.406769, 0.473866, 0.114996
0.571605, 0.030083, 45.273629, 19.579824, 1.407564, 0.474134, 0.115061
0.574413, 0.030100, 45.298821, 19.590719, 1.408347, 0.474398, 0.115125
0.577221, 0.030116, 45.323667, 19.601464, 1.409119, 0.474658, 0.115188
0.580029, 0.030132, 45.348173, 19.612063, 1.409881, 0.474915, 0.115250
0.582837, 0.030148, 45.372345, 19.622516, 1.410633, 0.475168, 0.115311
0.585645, 0.030164, 45.396189, 19.632828, 1.411374, 0.475418, 0.115372
0.588453, 0.030180, 45.419711, 19.643001, 1.412105, 0.475664, 0.115432
0.591261, 0.030195, 45.442916, 19.653037, 1.412827, 0.475907, 0.115491
0.594069, 0.030211, 45.465811, 19.662938, 1.413539, 0.476147, 0.115549
0.596877, 0.030226, 45.488400, 19.672708, 1.414241, 0.476383, 0.115606
0.599685, 0.030240, 45.510689, 19.682347, 1.414934, 0.476617, 0.115663
0.602493, 0.030255, 45.532683, 19.691859, 1.415618, 0.476847, 0.115719
0.605301, 0.030269, 45.554387, 19.701246, 1.416292, 0.477074, 0.115774
0.608109, 0.030284, 45.575807, 19.710509, 1.416958, 0.477299, 0.115828
0.610917, 0.030298, 45.596947, 19.719652, 1.417616, 0.477520, 0.115882
0.613725, 0.030312, 45.617811, 19.728675, 1.418264, 0.477738, 0.115935
0.616533, 0.030325, 45.638406, 19.737582, 1.418905, 0.477954, 0.115988
0.619341, 0.030339, 45.658734, 19.746373, 1.419537, 0.478167, 0.116039
0.622149, 0.030352, 45.678801, 19.755052, 1.420160, 0.478377, 0.116090
0.624957, 0.030365, 45.698611, 19.763619, 1.420776, 0.478585, 0.116141
0.627765, 0.030378, 45.718169, 19.772077, 1.421384, 0.478790, 0.116190
0.630573, 0.030391, 45.737478, 19.780428, 1.421985, 0.478992, 0.116239
0.633381, 0.030404, 45.756543, 19.788673, 1.422577, 0.479191, 0.116288
0.636189, 0.030416, 45.775368, 19.796815, 1.423163, 0.479389, 0.116336
0.638997, 0.030429, 45.793956, 19.804854, 1.423741, 0.479583, 0.116383
0.641805, 0.030441, 45.812312, 19.812792, 1.424311, 0.479775, 0.116430
0.644613, 0.030453, 45.830440, 19.820632, 1.424875, 0.479965, 0.116476
0.647421, 0.030465, 45.848343, 19.828375, 1.425432, 0.480153, 0.116521
0.650229, 0.030477, 45.866024, 19.836022, 1.425981, 0.480338, 0.116566
0.653037, 0.030488, 45.883489, 19.843574, 1.426524, 0.480521, 0.116610
0.655845, 0.030500, 45.900739, 19.851035, 1.427061, 0.480701, 0.116654
0.658653, 0.030511, 45.917778, 19.858404, 1.427590, 0.480880, 0.116698
0.661461, 0.030522, 45.934610, 19.865683, 1.428114, 0.481056, 0.116740
0.664269, 0.030533, 45.951238, 19.872875, 1.428631, 0.481230, 0.116783
0.667077, 0.030544, 45.967666, 19.879979, 1.429141, 0.481402, 0.116824
0.669885, 0.030555, 45.983896, 19.886999, 1.429646, 0.481572, 0.116866
0.672693, 0.030566, 45.999932, 19.893934, 1.430144, 0.481740, 0.116906
0.675501, 0.030576, 46.015776, 19.900786, 1.430637, 0.481906, 0.116947
0.678309, 0.030586, 46.031432, 19.907557, 1.431124, 0.482070, 0.116986
0.681117, 0.030597, 46.046903, 19.914247, 1.431605, 0.482232, 0.117026
0.683926, 0.030607, 46.062191, 19.920859, 1.432080, 0.482392, 0.117065
0.686734, 0.030617, 46.077299, 19.927393, 1.432550, 0.482551, 0.117103
0.689542, 0.030627, 46.092231, 19.933851, 1.433014, 0.482707, 0.117141
0.692350, 0.030637, 46.106988, 19.940233, 1.433473, 0.482861, 0.117178
0.695158, 0.030646, 46.121574, 19.946541, 1.433926, 0.483014, 0.117216
0.697966, 0.030656, 46.135991, 19.952776, 1.434375, 0.483165, 0.117252
0.700774, 0.030665, 46.150242, 19.958939, 1.434818, 0.483314, 0.117288
0.703582, 0.030675, 46.164329, 19.965032, 1.435256, 0.483462, 0.117324
0.706390, 0.030684, 46.178254, 19.971054, 1.435689, 0.483608, 0.117360
0.709198, 0.030693, 46.192021, 19.977008, 1.436117, 0.483752, 0.117395
0.712006, 0.030702, 46.205631, 19.982894, 1.436540, 0.483895, 0.117429
0.714814, 0.030711, 46.219087, 19.988713, 1.436958, 0.484035, 0.117463
0.717622, 0.030720, 46.232391, 19.994467, 1.437372, 0.484175, 0.117497
0.720430, 0.030729, 46.245545, 20.000156, 1.437781, 0.484313, 0.117531
0.723238, 0.030737, 46.258552, 20.005781, 1.438185, 0.484449, 0.117564
0.726046, 0.030746, 46.271414, 20.011344, 1.438585, 0.484583, 0.117596
0.728854, 0.030754, 46.284133, 20.016844, 1.438980, 0.484717, 0.117629
0.731662, 0.030763, 46.296711, 20.022284, 1.439371, 0.484848, 0.117661
0.734470, 0.030771, 46.309150, 20.027663, 1.439758, 0.484979, 0.117692
0.737278, 0.030779, 46.321451, 20.032984, 1.440141, 0.485107, 0.117724
0.740086, 0.030787, 46.333618, 20.038245, 1.440519, 0.485235, 0.117754
0.742894, 0.030795, 46.345652, 20.043450, 1.440893, 0.485361, 0.117785
0.745702, 0.030803, 46.357555, 20.048598, 1.441263, 0.485486, 0.117815
0.748510, 0.030811, 46.369329, 20.053689, 1.441629, 0.485609, 0.117845
0.751318, 0.030819, 46.380975, 20.058726, 1.441991, 0.485731, 0.117875
0.754126, 0.030826, 46.392496, 20.063709, 1.442349, 0.485851, 0.117904
0.756934, 0.030834, 46.403893, 20.068638, 1.442704, 0.485971, 0.117933
0.759742, 0.030841, 46.415168, 20.073514, 1.443054, 0.486089, 0.117962
0.762550, 0.030849, 46.426322, 20.078338, 1.443401, 0.486206, 0.117990
0.765358, 0.030856, 46.437359, 20.083111, 1.443744, 0.486321, 0.118018
0.768166, 0.030863, 46.448278, 20.087833, 1.444084, 0.486436, 0.118046
0.770974, 0.030871, 46.459082, 20.092506, 1.444420, 0.486549, 0.118073
0.773782, 0.030878, 46.469772, 20.097129, 1.444752, 0.486661, 0.118100
0.776590, 0.030885, 46.480350, 20.101704, 1.445081, 0.486772, 0.118127
0.779398, 0.030892, 46.490817, 20.106230, 1.445406, 0.486881, 0.118154
0.782206, 0.030899, 46.501176, 20.110710, 1.445728, 0.486990, 0.118180
0.785014, 0.030905, 46.511427, 20.115144, 1.446047, 0.487097, 0.118206
0.787822, 0.030912, 46.521571, 20.119531, 1.446362, 0.487203, 0.118232
0.790630, 0.030919, 46.531612, 20.123873, 1.446674, 0.487308, 0.118258
0.793438, 0.030925, 46.541549, 20.128171, 1.446983, 0.487412, 0.118283
0.796246, 0.030932, 46.551384, 20.132424, 1.447289, 0.487515, 0.118308
0.799054, 0.030938, 46.561118, 20.136634, 1.447592, 0.487617, 0.118333
0.801862, 0.030945, 46.570754, 20.140801, 1.447891, 0.487718, 0.118357
0.804670, 0.030951, 46.580292, 20.144926, 1.448188, 0.487818, 0.118381
0.807479, 0.030957, 46.589733, 20.149009, 1.448481, 0.487917, 0.118405
0.810287, 0.030964, 46.599080, 20.153051, 1.448772, 0.488015, 0.118429
0.813095, 0.030970, 46.608332, 20.157053, 1.449060, 0.488112, 0.118453
0.815903, 0.030976, 46.617492, 20.161014, 1.449344, 0.488208, 0.118476
0.818711, 0.030982, 46.626560, 20.164936, 1.449626, 0.488303, 0.118499
0.821519, 0.030988, 46.635538, 20.168819, 1.449906, 0.488397, 0.118522
0.824327, 0.030994, 46.644427, 20.172663, 1.450182, 0.488490, 0.118544
0.827135, 0.031000, 46.653228, 20.176470, 1.450456, 0.488582, 0.118567
0.829943, 0.031005, 46.661943, 20.180238, 1.450726, 0.488673, 0.118589
0.832751, 0.031011, 46.670571, 20.183970, 1.450995, 0.488764, 0.118611
0.835559, 0.031017, 46.679116, 20.187665, 1.451260, 0.488853, 0.118632
0.838367, 0.031022, 46.687577, 20.191324, 1.451523, 0.488942, 0.118654
0.841175, 0.031028, 46.695955, 20.194948, 1.451784, 0.489029, 0.118675
0.843983, 0.031034, 46.704253, 20.198536, 1.452042, 0.489116, 0.118696
0.846791, 0.031039, 46.712470, 20.202090, 1.452297, 0.489202, 0.118717
0.849599, 0.031044, 46.720608, 20.205610, 1.452550, 0.489288, 0.118738
0.852407, 0.031050, 46.728667, 20.209095, 1.452801, 0.489372, 0.118758
0.855215, 0.031055, 46.736650, 20.212548, 1.453049, 0.489456, 0.118779
0.858023, 0.031060, 46.744556, 20.215967, 1.453295, 0.489538, 0.118799
0.860831, 0.031065, 46.752387, 20.219354, 1.453538, 0.489620, 0.118819
0.863639, 0.031071, 46.760144, 20.222708, 1.453780, 0.489702, 0.118838
0.866447, 0.031076, 46.767827, 20.226031, 1.454018, 0.489782, 0.118858
0.869255, 0.031081, 46.775438, 20.229322, 1.454255, 0.489862, 0.118877
0.872063, 0.031086, 46.782977, 20.232583, 1.454489, 0.489941, 0.118896
0.874871, 0.031091, 46.790446, 20.235813, 1.454722, 0.490019, 0.118915
0.877679, 0.031096, 46.797844, 20.239013, 1.454952, 0.490097, 0.118934
0.880487, 0.031101, 46.805174, 20.242183, 1.455180, 0.490173, 0.118953
0.883295, 0.031105, 46.812436, 20.245323, 1.455405, 0.490249, 0.118971
0.886103, 0.031110, 46.819630, 20.248435, 1.455629, 0.490325, 0.118990
0.888911, 0.031115, 46.826758, 20.251517, 1.455851, 0.490399, 0.119008
0.891719, 0.031120, 46.833821, 20.254572, 1.456070, 0.490473, 0.119026
0.894527, 0.031124, 46.840818, 20.257598, 1.456288, 0.490547, 0.119043
0.897335, 0.031129, 46.847752, 20.260597, 1.456503, 0.490619, 0.119061
0.900143, 0.031133, 46.854622, 20.263568, 1.456717, 0.490691, 0.119079
0.902951, 0.031138, 46.861430, 20.266512, 1.456929, 0.490762, 0.119096
0.905759, 0.031142, 46.868176, 20.269430, 1.457138, 0.490833, 0.119113
0.908567, 0.031147, 46.874861, 20.272321, 1.457346, 0.490903, 0.119130
0.911375, 0.031151, 46.881486, 20.275186, 1.457552, 0.490972, 0.119147
0.914183, 0.031156, 46.888051, 20.278025, 1.457756, 0.491041, 0.119163
0.916991, 0.031160, 46.894557, 20.280839, 1.457958, 0.491109, 0.119180
0.919799, 0.031164, 46.901005, 20.283627, 1.458159, 0.491177, 0.119196
0.922607, 0.031168, 46.907396, 20.286391, 1.458358, 0.491244, 0.119213
0.925415, 0.031173, 46.913730, 20.289131, 1.458555, 0.491310, 0.119229
0.928223, 0.031177, 46.920007, 20.291846, 1.458750, 0.491376, 0.119245
0.931032, 0.031181, 46.926230, 20.294536, 1.458943, 0.491441, 0.119261
0.933840, 0.031185, 46.932397, 20.297204, 1.459135, 0.491506, 0.119276
0.936648, 0.031189, 46.938510, 20.299848, 1.459325, 0.491570, 0.119292
0.939456, 0.031193, 46.944570, 20.302468, 1.459513, 0.491633, 0.119307
0.942264, 0.031197, 46.950577, 20.305066, 1.459700, 0.491696, 0.119322
0.945072, 0.031201, 46.956531, 20.307641, 1.459885, 0.491758, 0.119338
0.947880, 0.031205, 46.962434, 20.310194, 1.460069, 0.491820, 0.119353
0.950688, 0.031209, 46.968285, 20.312725, 1.460251, 0.491882, 0.119367
0.953496, 0.031213, 46.974086, 20.315233, 1.460431, 0.491942, 0.119382
0.956304, 0.031217, 46.979837, 20.317721, 1.460610, 0.492002, 0.119397
0.959112, 0.031220, 46.985539, 20.320186, 1.460787, 0.492062, 0.119411
0.961920, 0.031224, 46.991192, 20.322631, 1.460963, 0.492121, 0.119426
0.964728, 0.031228, 46.996796, 20.325055, 1.461137, 0.492180, 0.119440
0.967536, 0.031232, 47.002353, 20.327458, 1.461310, 0.492238, 0.119454
0.970344, 0.031235, 47.007863, 20.329841, 1.461481, 0.492296, 0.119468
0.973152, 0.031239, 47.013326, 20.332204, 1.461651, 0.492353, 0.119482
0.975960, 0.031242, 47.018742, 20.334546, 1.461819, 0.492410, 0.119496
0.978768, 0.031246, 47.024114, 20.336869, 1.461986, 0.492466, 0.119509
0.981576, 0.031250, 47.029440, 20.339172, 1.462152, 0.492522, 0.119523
0.984384, 0.031253, 47.034721, 20.341457, 1.462316, 0.492577, 0.119536
0.987192, 0.031257, 47.039958, 20.343722, 1.462479, 0.492632, 0.119550
0.990000, 0.031260, 47.045152, 20.345968, 1.462641, 0.492687, 0.119563


==> anc/FigA1_data.txt <==
T[MeV], g_star, g_star^s
20.000000, 10.749835, 10.749752
19.990000, 10.749834, 10.749752
19.980000, 10.749834, 10.749751
19.970000, 10.749834, 10.749751
19.960000, 10.749834, 10.749751
19.950000, 10.749834, 10.749751
19.940000, 10.749834, 10.749750
19.930000, 10.749833, 10.749750
19.920000, 10.749833, 10.749750
19.910000, 10.749833, 10.749750
19.900000, 10.749833, 10.749749
19.890000, 10.749833, 10.749749
19.880000, 10.749833, 10.749749
19.870000, 10.749832, 10.749749
19.860000, 10.749832, 10.749748
19.850000, 10.749832, 10.749748
19.840000, 10.749832, 10.749748
19.830000, 10.749832, 10.749748
19.820000, 10.749832, 10.749747
19.810000, 10.749831, 10.749747
19.800000, 10.749831, 10.749747
19.790000, 10.749831, 10.749747
19.780000, 10.749831, 10.749746
19.770000, 10.749831, 10.749746
19.760000, 10.749831, 10.749746
19.750000, 10.749830, 10.749746
19.740000, 10.749830, 10.749745
19.730000, 10.749830, 10.749745
19.720000, 10.749830, 10.749745
19.710000, 10.749830, 10.749745
19.700000, 10.749829, 10.749744
19.690000, 10.749829, 10.749744
19.680000, 10.749829, 10.749744
19.670000, 10.749829, 10.749744
19.660000, 10.749829, 10.749743
19.650000, 10.749829, 10.749743
19.640000, 10.749828, 10.749743
19.630000, 10.749828, 10.749743
19.620000, 10.749828, 10.749742
19.610000, 10.749828, 10.749742
19.600000, 10.749828, 10.749742
19.590000, 10.749828, 10.749741
19.580000, 10.749827, 10.749741
19.570000, 10.749827, 10.749741
19.560000, 10.749827, 10.749741
19.550000, 10.749827, 10.749740
19.540000, 10.749827, 10.749740
19.530000, 10.749827, 10.749740
19.520000, 10.749826, 10.749740
19.510000, 10.749826, 10.749739
19.500000, 10.749826, 10.749739
19.490000, 10.749826, 10.749739
19.480000, 10.749826, 10.749739
19.470000, 10.749825, 10.749738
19.460000, 10.749825, 10.749738
19.450000, 10.749825, 10.749738
19.440000, 10.749825, 10.749737
19.430000, 10.749825, 10.749737
19.420000, 10.749825, 10.749737
19.410000, 10.749824, 10.749737
19.400000, 10.749824, 10.749736
19.390000, 10.749824, 10.749736
19.380000, 10.749824, 10.749736
19.370000, 10.749824, 10.749736
19.360000, 10.749823, 10.749735
19.350000, 10.749823, 10.749735
19.340000, 10.749823, 10.749735
19.330000, 10.749823, 10.749734
19.320000, 10.749823, 10.749734
19.310000, 10.749823, 10.749734
19.300000, 10.749822, 10.749734
19.290000, 10.749822, 10.749733
19.280000, 10.749822, 10.749733
19.270000, 10.749822, 10.749733
19.260000, 10.749822, 10.749733
19.250000, 10.749821, 10.749732
19.240000, 10.749821, 10.749732
19.230000, 10.749821, 10.749732
19.220000, 10.749821, 10.749731
19.210000, 10.749821, 10.749731
19.200000, 10.749821, 10.749731
19.190000, 10.749820, 10.749731
19.180000, 10.749820, 10.749730
19.170000, 10.749820, 10.749730
19.160000, 10.749820, 10.749730
19.150000, 10.749820, 10.749729
19.140000, 10.749819, 10.749729
19.130000, 10.749819, 10.749729
19.120000, 10.749819, 10.749729
19.110000, 10.749819, 10.749728
19.100000, 10.749819, 10.749728
19.090000, 10.749818, 10.749728
19.080000, 10.749818, 10.749727
19.070000, 10.749818, 10.749727
19.060000, 10.749818, 10.749727
19.050000, 10.749818, 10.749727
19.040000, 10.749817, 10.749726
19.030000, 10.749817, 10.749726
19.020000, 10.749817, 10.749726
19.010000, 10.749817, 10.749725
19.000000, 10.749817, 10.749725
18.990000, 10.749817, 10.749725
18.980000, 10.749816, 10.749725
18.970000, 10.749816, 10.749724
18.960000, 10.749816, 10.749724
18.950000, 10.749816, 10.749724
18.940000, 10.749816, 10.749723
18.930000, 10.749815, 10.749723
18.920000, 10.749815, 10.749723
18.910000, 10.749815, 10.749723
18.900000, 10.749815, 10.749722
18.890000, 10.749815, 10.749722
18.880000, 10.749814, 10.749722
18.870000, 10.749814, 10.749721
18.860000, 10.749814, 10.749721
18.850000, 10.749814, 10.749721
18.840000, 10.749814, 10.749720
18.830000, 10.749813, 10.749720
18.820000, 10.749813, 10.749720
18.810000, 10.749813, 10.749720
18.800000, 10.749813, 10.749719
18.790000, 10.749813, 10.749719
18.780000, 10.749812, 10.749719
18.770000, 10.749812, 10.749718
18.760000, 10.749812, 10.749718
18.750000, 10.749812, 10.749718
18.740000, 10.749812, 10.749718
18.730000, 10.749811, 10.749717
18.720000, 10.749811, 10.749717
18.710000, 10.749811, 10.749717
18.700000, 10.749811, 10.749716
18.690000, 10.749811, 10.749716
18.680000, 10.749810, 10.749716
18.670000, 10.749810, 10.749715
18.660000, 10.749810, 10.749715
18.650000, 10.749810, 10.749715
18.640000, 10.749810, 10.749714
18.630000, 10.749809, 10.749714
18.620000, 10.749809, 10.749714
18.610000, 10.749809, 10.749714
18.600000, 10.749809, 10.749713
18.590000, 10.749809, 10.749713
18.580000, 10.749808, 10.749713
18.570000, 10.749808, 10.749712
18.560000, 10.749808, 10.749712
18.550000, 10.749808, 10.749712
18.540000, 10.749807, 10.749711
18.530000, 10.749807, 10.749711
18.520000, 10.749807, 10.749711
18.510000, 10.749807, 10.749710
18.500000, 10.749807, 10.749710
18.490000, 10.749806, 10.749710
18.480000, 10.749806, 10.749710
18.470000, 10.749806, 10.749709
18.460000, 10.749806, 10.749709
18.450000, 10.749806, 10.749709
18.440000, 10.749805, 10.749708
18.430000, 10.749805, 10.749708
18.420000, 10.749805, 10.749708
18.410000, 10.749805, 10.749707
18.400000, 10.749805, 10.749707
18.390000, 10.749804, 10.749707
18.380000, 10.749804, 10.749706
18.370000, 10.749804, 10.749706
18.360000, 10.749804, 10.749706
18.350000, 10.749803, 10.749705
18.340000, 10.749803, 10.749705
18.330000, 10.749803, 10.749705
18.320000, 10.749803, 10.749704
18.310000, 10.749803, 10.749704
18.300000, 10.749802, 10.749704
18.290000, 10.749802, 10.749703
18.280000, 10.749802, 10.749703
18.270000, 10.749802, 10.749703
18.260000, 10.749802, 10.749702
18.250000, 10.749801, 10.749702
18.240000, 10.749801, 10.749702
18.230000, 10.749801, 10.749701
18.220000, 10.749801, 10.749701
18.210000, 10.749800, 10.749701
18.200000, 10.749800, 10.749700
18.190000, 10.749800, 10.749700
18.180000, 10.749800, 10.749700
18.170000, 10.749800, 10.749700
18.160000, 10.749799, 10.749699
18.150000, 10.749799, 10.749699
18.140000, 10.749799, 10.749699
18.130000, 10.749799, 10.749698
18.120000, 10.749798, 10.749698
18.110000, 10.749798, 10.749698
18.100000, 10.749798, 10.749697
18.090000, 10.749798, 10.749697
18.080000, 10.749798, 10.749697
18.070000, 10.749797, 10.749696
18.060000, 10.749797, 10.749696
18.050000, 10.749797, 10.749695
18.040000, 10.749797, 10.749695
18.030000, 10.749796, 10.749695
18.020000, 10.749796, 10.749694
18.010000, 10.749796, 10.749694
18.000000, 10.749796, 10.749694
17.990000, 10.749796, 10.749693
17.980000, 10.749795, 10.749693
17.970000, 10.749795, 10.749693
17.960000, 10.749795, 10.749692
17.950000, 10.749795, 10.749692
17.940000, 10.749794, 10.749692
17.930000, 10.749794, 10.749691
17.920000, 10.749794, 10.749691
17.910000, 10.749794, 10.749691
17.900000, 10.749793, 10.749690
17.890000, 10.749793, 10.749690
17.880000, 10.749793, 10.749690
17.870000, 10.749793, 10.749689
17.860000, 10.749793, 10.749689
17.850000, 10.749792, 10.749689
17.840000, 10.749792, 10.749688
17.830000, 10.749792, 10.749688
17.820000, 10.749792, 10.749688
17.810000, 10.749791, 10.749687
17.800000, 10.749791, 10.749687
17.790000, 10.749791, 10.749687
17.780000, 10.749791, 10.749686
17.770000, 10.749790, 10.749686
17.760000, 10.749790, 10.749685
17.750000, 10.749790, 10.749685
17.740000, 10.749790, 10.749685
17.730000, 10.749789, 10.749684
17.720000, 10.749789, 10.749684
17.710000, 10.749789, 10.749684
17.700000, 10.749789, 10.749683
17.690000, 10.749789, 10.749683
17.680000, 10.749788, 10.749683
17.670000, 10.749788, 10.749682
17.660000, 10.749788, 10.749682
17.650000, 10.749788, 10.749682
17.640000, 10.749787, 10.749681
17.630000, 10.749787, 10.749681
17.620000, 10.749787, 10.749680
17.610000, 10.749787, 10.749680
17.600000, 10.749786, 10.749680
17.590000, 10.749786, 10.749679
17.580000, 10.749786, 10.749679
17.570000, 10.749786, 10.749679
17.560000, 10.749785, 10.749678
17.550000, 10.749785, 10.749678
17.540000, 10.749785, 10.749678
17.530000, 10.749785, 10.749677
17.520000, 10.749784, 10.749677
17.510000, 10.749784, 10.749676
17.500000, 10.749784, 10.749676
17.490000, 10.749784, 10.749676
17.480000, 10.749783, 10.749675
17.470000, 10.749783, 10.749675
17.460000, 10.749783, 10.749675
17.450000, 10.749783, 10.749674
17.440000, 10.749782, 10.749674
17.430000, 10.749782, 10.749673
17.420000, 10.749782, 10.749673
17.410000, 10.749782, 10.749673
17.400000, 10.749781, 10.749672
17.390000, 10.749781, 10.749672
17.380000, 10.749781, 10.749672
17.370000, 10.749781, 10.749671
17.360000, 10.749780, 10.749671
17.350000, 10.749780, 10.749670
17.340000, 10.749780, 10.749670
17.330000, 10.749780, 10.749670
17.320000, 10.749779, 10.749669
17.310000, 10.749779, 10.749669
17.300000, 10.749779, 10.749669
17.290000, 10.749779, 10.749668
17.280000, 10.749778, 10.749668
17.270000, 10.749778, 10.749667
17.260000, 10.749778, 10.749667
17.250000, 10.749778, 10.749667
17.240000, 10.749777, 10.749666
17.230000, 10.749777, 10.749666
17.220000, 10.749777, 10.749665
17.210000, 10.749777, 10.749665
17.200000, 10.749776, 10.749665
17.190000, 10.749776, 10.749664
17.180000, 10.749776, 10.749664
17.170000, 10.749776, 10.749663
17.160000, 10.749775, 10.749663
17.150000, 10.749775, 10.749663
17.140000, 10.749775, 10.749662
17.130000, 10.749774, 10.749662
17.120000, 10.749774, 10.749662
17.110000, 10.749774, 10.749661
17.100000, 10.749774, 10.749661
17.090000, 10.749773, 10.749660
17.080000, 10.749773, 10.749660
17.070000, 10.749773, 10.749660
17.060000, 10.749773, 10.749659
17.050000, 10.749772, 10.749659
17.040000, 10.749772, 10.749658
17.030000, 10.749772, 10.749658
17.020000, 10.749772, 10.749658
17.010000, 10.749771, 10.749657
17.000000, 10.749771, 10.749657
16.990000, 10.749771, 10.749656
16.980000, 10.749770, 10.749656
16.970000, 10.749770, 10.749656
16.960000, 10.749770, 10.749655
16.950000, 10.749770, 10.749655
16.940000, 10.749769, 10.749654
16.930000, 10.749769, 10.749654
16.920000, 10.749769, 10.749653
16.910000, 10.749769, 10.749653
16.900000, 10.749768, 10.749653
16.890000, 10.749768, 10.749652
16.880000, 10.749768, 10.749652
16.870000, 10.749767, 10.749651
16.860000, 10.749767, 10.749651
16.850000, 10.749767, 10.749651
16.840000, 10.749767, 10.749650
16.830000, 10.749766, 10.749650
16.820000, 10.749766, 10.749649
16.810000, 10.749766, 10.749649
16.800000, 10.749766, 10.749649
16.790000, 10.749765, 10.749648
16.780000, 10.749765, 10.749648
16.770000, 10.749765, 10.749647
16.760000, 10.749764, 10.749647
16.750000, 10.749764, 10.749646
16.740000, 10.749764, 10.749646
16.730000, 10.749764, 10.749646
16.720000, 10.749763, 10.749645
16.710000, 10.749763, 10.749645
16.700000, 10.749763, 10.749644
16.690000, 10.749762, 10.749644
16.680000, 10.749762, 10.749643
16.670000, 10.749762, 10.749643
16.660000, 10.749762, 10.749643
16.650000, 10.749761, 10.749642
16.640000, 10.749761, 10.749642
16.630000, 10.749761, 10.749641
16.620000, 10.749760, 10.749641
16.610000, 10.749760, 10.749640
16.600000, 10.749760, 10.749640
16.590000, 10.749760, 10.749640
16.580000, 10.749759, 10.749639
16.570000, 10.749759, 10.749639
16.560000, 10.749759, 10.749638
16.550000, 10.749758, 10.749638
16.540000, 10.749758, 10.749637
16.530000, 10.749758, 10.749637
16.520000, 10.749758, 10.749636
16.510000, 10.749757, 10.749636
16.500000, 10.749757, 10.749636
16.490000, 10.749757, 10.749635
16.480000, 10.749756, 10.749635
16.470000, 10.749756, 10.749634
16.460000, 10.749756, 10.749634
16.450000, 10.749755, 10.749633
16.440000, 10.749755, 10.749633
16.430000, 10.749755, 10.749632
16.420000, 10.749755, 10.749632
16.410000, 10.749754, 10.749632
16.400000, 10.749754, 10.749631
16.390000, 10.749754, 10.749631
16.380000, 10.749753, 10.749630
16.370000, 10.749753, 10.749630
16.360000, 10.749753, 10.749629
16.350000, 10.749752, 10.749629
16.340000, 10.749752, 10.749628
16.330000, 10.749752, 10.749628
16.320000, 10.749752, 10.749628
16.310000, 10.749751, 10.749627
16.300000, 10.749751, 10.749627
16.290000, 10.749751, 10.749626
16.280000, 10.749750, 10.749626
16.270000, 10.749750, 10.749625
16.260000, 10.749750, 10.749625
16.250000, 10.749749, 10.749624
16.240000, 10.749749, 10.749624
16.230000, 10.749749, 10.749623
16.220000, 10.749748, 10.749623
16.210000, 10.749748, 10.749622
16.200000, 10.749748, 10.749622
16.190000, 10.749748, 10.749622
16.180000, 10.749747, 10.749621
16.170000, 10.749747, 10.749621
16.160000, 10.749747, 10.749620
16.150000, 10.749746, 10.749620
16.140000, 10.749746, 10.749619
16.130000, 10.749746, 10.749619
16.120000, 10.749745, 10.749618
16.110000, 10.749745, 10.749618
16.100000, 10.749745, 10.749617
16.090000, 10.749744, 10.749617
16.080000, 10.749744, 10.749616
16.070000, 10.749744, 10.749616
16.060000, 10.749743, 10.749615
16.050000, 10.749743, 10.749615
16.040000, 10.749743, 10.749614
16.030000, 10.749742, 10.749614
16.020000, 10.749742, 10.749613
16.010000, 10.749742, 10.749613
16.000000, 10.749741, 10.749612
15.990000, 10.749741, 10.749612
15.980000, 10.749741, 10.749612
15.970000, 10.749741, 10.749611
15.960000, 10.749740, 10.749611
15.950000, 10.749740, 10.749610
15.940000, 10.749740, 10.749610
15.930000, 10.749739, 10.749609
15.920000, 10.749739, 10.749609
15.910000, 10.749739, 10.749608
15.900000, 10.749738, 10.749608
15.890000, 10.749738, 10.749607
15.880000, 10.749738, 10.749607
15.870000, 10.749737, 10.749606
15.860000, 10.749737, 10.749606
15.850000, 10.749737, 10.749605
15.840000, 10.749736, 10.749605
15.830000, 10.749736, 10.749604
15.820000, 10.749736, 10.749604
15.810000, 10.749735, 10.749603
15.800000, 10.749735, 10.749603
15.790000, 10.749735, 10.749602
15.780000, 10.749734, 10.749602
15.770000, 10.749734, 10.749601
15.760000, 10.749734, 10.749601
15.750000, 10.749733, 10.749600
15.740000, 10.749733, 10.749600
15.730000, 10.749733, 10.749599
15.720000, 10.749732, 10.749599
15.710000, 10.749732, 10.749598
15.700000, 10.749731, 10.749598
15.690000, 10.749731, 10.749597
15.680000, 10.749731, 10.749596
15.670000, 10.749730, 10.749596
15.660000, 10.749730, 10.749595
15.650000, 10.749730, 10.749595
15.640000, 10.749729, 10.749594
15.630000, 10.749729, 10.749594
15.620000, 10.749729, 10.749593
15.610000, 10.749728, 10.749593
15.600000, 10.749728, 10.749592
15.590000, 10.749728, 10.749592
15.580000, 10.749727, 10.749591
15.570000, 10.749727, 10.749591
15.560000, 10.749727, 10.749590
15.550000, 10.749726, 10.749590
15.540000, 10.749726, 10.749589
15.530000, 10.749726, 10.749589
15.520000, 10.749725, 10.749588
15.510000, 10.749725, 10.749588
15.500000, 10.749725, 10.749587
15.490000, 10.749724, 10.749587
15.480000, 10.749724, 10.749586
15.470000, 10.749723, 10.749585
15.460000, 10.749723, 10.749585
15.450000, 10.749723, 10.749584
15.440000, 10.749722, 10.749584
15.430000, 10.749722, 10.749583
15.420000, 10.749722, 10.749583
15.410000, 10.749721, 10.749582
15.400000, 10.749721, 10.749582
15.390000, 10.749721, 10.749581
15.380000, 10.749720, 10.749581
15.370000, 10.749720, 10.749580
15.360000, 10.749719, 10.749580
15.350000, 10.749719, 10.749579
15.340000, 10.749719, 10.749578
15.330000, 10.749718, 10.749578
15.320000, 10.749718, 10.749577
15.310000, 10.749718, 10.749577
15.300000, 10.749717, 10.749576
15.290000, 10.749717, 10.749576
15.280000, 10.749717, 10.749575
15.270000, 10.749716, 10.749575
15.260000, 10.749716, 10.749574
15.250000, 10.749715, 10.749573
15.240000, 10.749715, 10.749573
15.230000, 10.749715, 10.749572
15.220000, 10.749714, 10.749572
15.210000, 10.749714, 10.749571
15.200000, 10.749714, 10.749571
15.190000, 10.749713, 10.749570
15.180000, 10.749713, 10.749569
15.170000, 10.749712, 10.749569
15.160000, 10.749712, 10.749568
15.150000, 10.749712, 10.749568
15.140000, 10.749711, 10.749567
15.130000, 10.749711, 10.749567
15.120000, 10.749710, 10.749566
15.110000, 10.749710, 10.749565
15.100000, 10.749710, 10.749565
15.090000, 10.749709, 10.749564
15.080000, 10.749709, 10.749564
15.070000, 10.749709, 10.749563
15.060000, 10.749708, 10.749563
15.050000, 10.749708, 10.749562
15.040000, 10.749707, 10.749561
15.030000, 10.749707, 10.749561
15.020000, 10.749707, 10.749560
15.010000, 10.749706, 10.749560
15.000000, 10.749706, 10.749559
14.990000, 10.749705, 10.749558
14.980000, 10.749705, 10.749558
14.970000, 10.749705, 10.749557
14.960000, 10.749704, 10.749557
14.950000, 10.749704, 10.749556
14.940000, 10.749703, 10.749556
14.930000, 10.749703, 10.749555
14.920000, 10.749703, 10.749554
14.910000, 10.749702, 10.749554
14.900000, 10.749702, 10.749553
14.890000, 10.749701, 10.749553
14.880000, 10.749701, 10.749552
14.870000, 10.749701, 10.749551
14.860000, 10.749700, 10.749551
14.850000, 10.749700, 10.749550
14.840000, 10.749699, 10.749550
14.830000, 10.749699, 10.749549
14.820000, 10.749699, 10.749548
14.810000, 10.749698, 10.749548
14.800000, 10.749698, 10.749547
14.790000, 10.749697, 10.749546
14.780000, 10.749697, 10.749546
14.770000, 10.749697, 10.749545
14.760000, 10.749696, 10.749545
14.750000, 10.749696, 10.749544
14.740000, 10.749695, 10.749543
14.730000, 10.749695, 10.749543
14.720000, 10.749695, 10.749542
14.710000, 10.749694, 10.749542
14.700000, 10.749694, 10.749541
14.690000, 10.749693, 10.749540
14.680000, 10.749693, 10.749540
14.670000, 10.749692, 10.749539
14.660000, 10.749692, 10.749538
14.650000, 10.749692, 10.749538
14.640000, 10.749691, 10.749537
14.630000, 10.749691, 10.749537
14.620000, 10.749690, 10.749536
14.610000, 10.749690, 10.749535
14.600000, 10.749689, 10.749535
14.590000, 10.749689, 10.749534
14.580000, 10.749689, 10.749533
14.570000, 10.749688, 10.749533
14.560000, 10.749688, 10.749532
14.550000, 10.749687, 10.749531
14.540000, 10.749687, 10.749531
14.530000, 10.749686, 10.749530
14.520000, 10.749686, 10.749529
14.510000, 10.749686, 10.749529
14.500000, 10.749685, 10.749528
14.490000, 10.749685, 10.749528
14.480000, 10.749684, 10.749527
14.470000, 10.749684, 10.749526
14.460000, 10.749683, 10.749526
14.450000, 10.749683, 10.749525
14.440000, 10.749683, 10.749524
14.430000, 10.749682, 10.749524
14.420000, 10.749682, 10.749523
14.410000, 10.749681, 10.749522
14.400000, 10.749681, 10.749522
14.390000, 10.749680, 10.749521
14.380000, 10.749680, 10.749520
14.370000, 10.749679, 10.749520
14.360000, 10.749679, 10.749519
14.350000, 10.749679, 10.749518
14.340000, 10.749678, 10.749518
14.330000, 10.749678, 10.749517
14.320000, 10.749677, 10.749516
14.310000, 10.749677, 10.749516
14.300000, 10.749676, 10.749515
14.290000, 10.749676, 10.749514
14.280000, 10.749675, 10.749514
14.270000, 10.749675, 10.749513
14.260000, 10.749674, 10.749512
14.250000, 10.749674, 10.749511
14.240000, 10.749674, 10.749511
14.230000, 10.749673, 10.749510
14.220000, 10.749673, 10.749509
14.210000, 10.749672, 10.749509
14.200000, 10.749672, 10.749508
14.190000, 10.749671, 10.749507
14.180000, 10.749671, 10.749507
14.170000, 10.749670, 10.749506
14.160000, 10.749670, 10.749505
14.150000, 10.749669, 10.749505
14.140000, 10.749669, 10.749504
14.130000, 10.749668, 10.749503
14.120000, 10.749668, 10.749502
14.110000, 10.749668, 10.749502
14.100000, 10.749667, 10.749501
14.090000, 10.749667, 10.749500
14.080000, 10.749666, 10.749500
14.070000, 10.749666, 10.749499
14.060000, 10.749665, 10.749498
14.050000, 10.749665, 10.749497
14.040000, 10.749664, 10.749497
14.030000, 10.749664, 10.749496
14.020000, 10.749663, 10.749495
14.010000, 10.749663, 10.749495
14.000000, 10.749662, 10.749494
13.990000, 10.749662, 10.749493
13.980000, 10.749661, 10.749492
13.970000, 10.749661, 10.749492
13.960000, 10.749660, 10.749491
13.950000, 10.749660, 10.749490
13.940000, 10.749659, 10.749489
13.930000, 10.749659, 10.749489
13.920000, 10.749658, 10.749488
13.910000, 10.749658, 10.749487
13.900000, 10.749657, 10.749487
13.890000, 10.749657, 10.749486
13.880000, 10.749656, 10.749485
13.870000, 10.749656, 10.749484
13.860000, 10.749655, 10.749484
13.850000, 10.749655, 10.749483
13.840000, 10.749654, 10.749482
13.830000, 10.749654, 10.749481
13.820000, 10.749653, 10.749481
13.810000, 10.749653, 10.749480
13.800000, 10.749652, 10.749479
13.790000, 10.749652, 10.749478
13.780000, 10.749651, 10.749478
13.770000, 10.749651, 10.749477
13.760000, 10.749650, 10.749476
13.750000, 10.749650, 10.749475
13.740000, 10.749649, 10.749475
13.730000, 10.749649, 10.749474
13.720000, 10.749648, 10.749473
13.710000, 10.749648, 10.749472
13.700000, 10.749647, 10.749471
13.690000, 10.749647, 10.749471
13.680000, 10.749646, 10.749470
13.670000, 10.749646, 10.749469
13.660000, 10.749645, 10.749468
13.650000, 10.749645, 10.749468
13.640000, 10.749644, 10.749467
13.630000, 10.749644, 10.749466
13.620000, 10.749643, 10.749465
13.610000, 10.749643, 10.749464
13.600000, 10.749642, 10.749464
13.590000, 10.749642, 10.749463
13.580000, 10.749641, 10.749462
13.570000, 10.749641, 10.749461
13.560000, 10.749640, 10.749460
13.550000, 10.749639, 10.749460
13.540000, 10.749639, 10.749459
13.530000, 10.749638, 10.749458
13.520000, 10.749638, 10.749457
13.510000, 10.749637, 10.749456
13.500000, 10.749637, 10.749456
13.490000, 10.749636, 10.749455
13.480000, 10.749636, 10.749454
13.470000, 10.749635, 10.749453
13.460000, 10.749635, 10.749452
13.450000, 10.749634, 10.749452
13.440000, 10.749634, 10.749451
13.430000, 10.749633, 10.749450
13.420000, 10.749632, 10.749449
13.410000, 10.749632, 10.749448
13.400000, 10.749631, 10.749448
13.390000, 10.749631, 10.749447
13.380000, 10.749630, 10.749446
13.370000, 10.749630, 10.749445
13.360000, 10.749629, 10.749444
13.350000, 10.749629, 10.749443
13.340000, 10.749628, 10.749443
13.330000, 10.749627, 10.749442
13.320000, 10.749627, 10.749441
13.310000, 10.749626, 10.749440
13.300000, 10.749626, 10.749439
13.290000, 10.749625, 10.749438
13.280000, 10.749625, 10.749437
13.270000, 10.749624, 10.749437
13.260000, 10.749624, 10.749436
13.250000, 10.749623, 10.749435
13.240000, 10.749622, 10.749434
13.230000, 10.749622, 10.749433
13.220000, 10.749621, 10.749432
13.210000, 10.749621, 10.749432
13.200000, 10.749620, 10.749431
13.190000, 10.749620, 10.749430
13.180000, 10.749619, 10.749429
13.170000, 10.749618, 10.749428
13.160000, 10.749618, 10.749427
13.150000, 10.749617, 10.749426
13.140000, 10.749617, 10.749425
13.130000, 10.749616, 10.749425
13.120000, 10.749615, 10.749424
13.110000, 10.749615, 10.749423
13.100000, 10.749614, 10.749422
13.090000, 10.749614, 10.749421
13.080000, 10.749613, 10.749420
13.070000, 10.749612, 10.749419
13.060000, 10.749612, 10.749418
13.050000, 10.749611, 10.749417
13.040000, 10.749611, 10.749417
13.030000, 10.749610, 10.749416
13.020000, 10.749609, 10.749415
13.010000, 10.749609, 10.749414
13.000000, 10.749608, 10.749413
12.990000, 10.749608, 10.749412
12.980000, 10.749607, 10.749411
12.970000, 10.749606, 10.749410
12.960000, 10.749606, 10.749409
12.950000, 10.749605, 10.749408
12.940000, 10.749605, 10.749408
12.930000, 10.749604, 10.749407
12.920000, 10.749603, 10.749406
12.910000, 10.749603, 10.749405
12.900000, 10.749602, 10.749404
12.890000, 10.749602, 10.749403
12.880000, 10.749601, 10.749402
12.870000, 10.749600, 10.749401
12.860000, 10.749600, 10.749400
12.850000, 10.749599, 10.749399
12.840000, 10.749598, 10.749398
12.830000, 10.749598, 10.749397
12.820000, 10.749597, 10.749396
12.810000, 10.749597, 10.749395
12.800000, 10.749596, 10.749395
12.790000, 10.749595, 10.749394
12.780000, 10.749595, 10.749393
12.770000, 10.749594, 10.749392
12.760000, 10.749593, 10.749391
12.750000, 10.749593, 10.749390
12.740000, 10.749592, 10.749389
12.730000, 10.749591, 10.749388
12.720000, 10.749591, 10.749387
12.710000, 10.749590, 10.749386
12.700000, 10.749590, 10.749385
12.690000, 10.749589, 10.749384
12.680000, 10.749588, 10.749383
12.670000, 10.749588, 10.749382
12.660000, 10.749587, 10.749381
12.650000, 10.749586, 10.749380
12.640000, 10.749586, 10.749379
12.630000, 10.749585, 10.749378
12.620000, 10.749584, 10.749377
12.610000, 10.749584, 10.749376
12.600000, 10.749583, 10.749375
12.590000, 10.749582, 10.749374
12.580000, 10.749582, 10.749373
12.570000, 10.749581, 10.749372
12.560000, 10.749580, 10.749371
12.550000, 10.749580, 10.749370
12.540000, 10.749579, 10.749369
12.530000, 10.749578, 10.749368
12.520000, 10.749578, 10.749367
12.510000, 10.749577, 10.749366
12.500000, 10.749576, 10.749365
12.490000, 10.749576, 10.749364
12.480000, 10.749575, 10.749363
12.470000, 10.749574, 10.749362
12.460000, 10.749574, 10.749361
12.450000, 10.749573, 10.749360
12.440000, 10.749572, 10.749359
12.430000, 10.749572, 10.749358
12.420000, 10.749571, 10.749357
12.410000, 10.749570, 10.749356
12.400000, 10.749569, 10.749355
12.390000, 10.749569, 10.749354
12.380000, 10.749568, 10.749353
12.370000, 10.749567, 10.749352
12.360000, 10.749567, 10.749351
12.350000, 10.749566, 10.749350
12.340000, 10.749565, 10.749349
12.330000, 10.749565, 10.749347
12.320000, 10.749564, 10.749346
12.310000, 10.749563, 10.749345
12.300000, 10.749562, 10.749344
12.290000, 10.749562, 10.749343
12.280000, 10.749561, 10.749342
12.270000, 10.749560, 10.749341
12.260000, 10.749560, 10.749340
12.250000, 10.749559, 10.749339
12.240000, 10.749558, 10.749338
12.230000, 10.749557, 10.749337
12.220000, 10.749557, 10.749336
12.210000, 10.749556, 10.749335
12.200000, 10.749555, 10.749334
12.190000, 10.749554, 10.749332
12.180000, 10.749554, 10.749331
12.170000, 10.749553, 10.749330
12.160000, 10.749552, 10.749329
12.150000, 10.749552, 10.749328
12.140000, 10.749551, 10.749327
12.130000, 10.749550, 10.749326
12.120000, 10.749549, 10.749325
12.110000, 10.749549, 10.749324
12.100000, 10.749548, 10.749322
12.090000, 10.749547, 10.749321
12.080000, 10.749546, 10.749320
12.070000, 10.749546, 10.749319
12.060000, 10.749545, 10.749318
12.050000, 10.749544, 10.749317
12.040000, 10.749543, 10.749316
12.030000, 10.749543, 10.749315
12.020000, 10.749542, 10.749313
12.010000, 10.749541, 10.749312
12.000000, 10.749540, 10.749311
11.990000, 10.749539, 10.749310
11.980000, 10.749539, 10.749309
11.970000, 10.749538, 10.749308
11.960000, 10.749537, 10.749306
11.950000, 10.749536, 10.749305
11.940000, 10.749536, 10.749304
11.930000, 10.749535, 10.749303
11.920000, 10.749534, 10.749302
11.910000, 10.749533, 10.749301
11.900000, 10.749532, 10.749299
11.890000, 10.749532, 10.749298
11.880000, 10.749531, 10.749297
11.870000, 10.749530, 10.749296
11.860000, 10.749529, 10.749295
11.850000, 10.749529, 10.749294
11.840000, 10.749528, 10.749292
11.830000, 10.749527, 10.749291
11.820000, 10.749526, 10.749290
11.810000, 10.749525, 10.749289
11.800000, 10.749525, 10.749288
11.790000, 10.749524, 10.749286
11.780000, 10.749523, 10.749285
11.770000, 10.749522, 10.749284
11.760000, 10.749521, 10.749283
11.750000, 10.749520, 10.749281
11.740000, 10.749520, 10.749280
11.730000, 10.749519, 10.749279
11.720000, 10.749518, 10.749278
11.710000, 10.749517, 10.749277
11.700000, 10.749516, 10.749275
11.690000, 10.749516, 10.749274
11.680000, 10.749515, 10.749273
11.670000, 10.749514, 10.749272
11.660000, 10.749513, 10.749270
11.650000, 10.749512, 10.749269
11.640000, 10.749511, 10.749268
11.630000, 10.749510, 10.749267
11.620000, 10.749510, 10.749265
11.610000, 10.749509, 10.749264
11.600000, 10.749508, 10.749263
11.590000, 10.749507, 10.749262
11.580000, 10.749506, 10.749260
11.570000, 10.749505, 10.749259
11.560000, 10.749505, 10.749258
11.550000, 10.749504, 10.749256
11.540000, 10.749503, 10.749255
11.530000, 10.749502, 10.749254
11.520000, 10.749501, 10.749253
11.510000, 10.749500, 10.749251
11.500000, 10.749499, 10.749250
11.490000, 10.749498, 10.749249
11.480000, 10.749498, 10.749247
11.470000, 10.749497, 10.749246
11.460000, 10.749496, 10.749245
11.450000, 10.749495, 10.749243
11.440000, 10.749494, 10.749242
11.430000, 10.749493, 10.749241
11.420000, 10.749492, 10.749239
11.410000, 10.749491, 10.749238
11.400000, 10.749491, 10.749237
11.390000, 10.749490, 10.749235
11.380000, 10.749489, 10.749234
11.370000, 10.749488, 10.749233
11.360000, 10.749487, 10.749231
11.350000, 10.749486, 10.749230
11.340000, 10.749485, 10.749229
11.330000, 10.749484, 10.749227
11.320000, 10.749483, 10.749226
11.310000, 10.749482, 10.749225
11.300000, 10.749481, 10.749223
11.290000, 10.749481, 10.749222
11.280000, 10.749480, 10.749220
11.270000, 10.749479, 10.749219
11.260000, 10.749478, 10.749218
11.250000, 10.749477, 10.749216
11.240000, 10.749476, 10.749215
11.230000, 10.749475, 10.749213
11.220000, 10.749474, 10.749212
11.210000, 10.749473, 10.749211
11.200000, 10.749472, 10.749209
11.190000, 10.749471, 10.749208
11.180000, 10.749470, 10.749206
11.170000, 10.749469, 10.749205
11.160000, 10.749468, 10.749204
11.150000, 10.749467, 10.749202
11.140000, 10.749466, 10.749201
11.130000, 10.749465, 10.749199
11.120000, 10.749465, 10.749198
11.110000, 10.749464, 10.749196
11.100000, 10.749463, 10.749195
11.090000, 10.749462, 10.749193
11.080000, 10.749461, 10.749192
11.070000, 10.749460, 10.749191
11.060000, 10.749459, 10.749189
11.050000, 10.749458, 10.749188
11.040000, 10.749457, 10.749186
11.030000, 10.749456, 10.749185
11.020000, 10.749455, 10.749183
11.010000, 10.749454, 10.749182
11.000000, 10.749453, 10.749180
10.990000, 10.749452, 10.749179
10.980000, 10.749451, 10.749177
10.970000, 10.749450, 10.749176
10.960000, 10.749449, 10.749174
10.950000, 10.749448, 10.749173
10.940000, 10.749447, 10.749171
10.930000, 10.749446, 10.749170
10.920000, 10.749445, 10.749168
10.910000, 10.749444, 10.749167
10.900000, 10.749443, 10.749165
10.890000, 10.749442, 10.749164
10.880000, 10.749441, 10.749162
10.870000, 10.749440, 10.749160
10.860000, 10.749439, 10.749159
10.850000, 10.749438, 10.749157
10.840000, 10.749436, 10.749156
10.830000, 10.749435, 10.749154
10.820000, 10.749434, 10.749153
10.810000, 10.749433, 10.749151
10.800000, 10.749432, 10.749150
10.790000, 10.749431, 10.749148
10.780000, 10.749430, 10.749146
10.770000, 10.749429, 10.749145
10.760000, 10.749428, 10.749143
10.750000, 10.749427, 10.749142
10.740000, 10.749426, 10.749140
10.730000, 10.749425, 10.749138
10.720000, 10.749424, 10.749137
10.710000, 10.749423, 10.749135
10.700000, 10.749422, 10.749134
10.690000, 10.749421, 10.749132
10.680000, 10.749419, 10.749130
10.670000, 10.749418, 10.749129
10.660000, 10.749417, 10.749127
10.650000, 10.749416, 10.749125
10.640000, 10.749415, 10.749124
10.630000, 10.749414, 10.749122
10.620000, 10.749413, 10.749120
10.610000, 10.749412, 10.749119
10.600000, 10.749411, 10.749117
10.590000, 10.749410, 10.749115
10.580000, 10.749408, 10.749114
10.570000, 10.749407, 10.749112
10.560000, 10.749406, 10.749110
10.550000, 10.749405, 10.749109
10.540000, 10.749404, 10.749107
10.530000, 10.749403, 10.749105
10.520000, 10.749402, 10.749104
10.510000, 10.749400, 10.749102
10.500000, 10.749399, 10.749100
10.490000, 10.749398, 10.749099
10.480000, 10.749397, 10.749097
10.470000, 10.749396, 10.749095
10.460000, 10.749395, 10.749093
10.450000, 10.749394, 10.749092
10.440000, 10.749392, 10.749090
10.430000, 10.749391, 10.749088
10.420000, 10.749390, 10.749086
10.410000, 10.749389, 10.749085
10.400000, 10.749388, 10.749083
10.390000, 10.749387, 10.749081
10.380000, 10.749385, 10.749079
10.370000, 10.749384, 10.749078
10.360000, 10.749383, 10.749076
10.350000, 10.749382, 10.749074
10.340000, 10.749381, 10.749072
10.330000, 10.749379, 10.749070
10.320000, 10.749378, 10.749069
10.310000, 10.749377, 10.749067
10.300000, 10.749376, 10.749065
10.290000, 10.749375, 10.749063
10.280000, 10.749373, 10.749061
10.270000, 10.749372, 10.749060
10.260000, 10.749371, 10.749058
10.250000, 10.749370, 10.749056
10.240000, 10.749368, 10.749054
10.230000, 10.749367, 10.749052
10.220000, 10.749366, 10.749050
10.210000, 10.749365, 10.749048
10.200000, 10.749363, 10.749047
10.190000, 10.749362, 10.749045
10.180000, 10.749361, 10.749043
10.170000, 10.749360, 10.749041
10.160000, 10.749358, 10.749039
10.150000, 10.749357, 10.749037
10.140000, 10.749356, 10.749035
10.130000, 10.749355, 10.749033
10.120000, 10.749353, 10.749031
10.110000, 10.749352, 10.749030
10.100000, 10.749351, 10.749028
10.090000, 10.749349, 10.749026
10.080000, 10.749348, 10.749024
10.070000, 10.749347, 10.749022
10.060000, 10.749346, 10.749020
10.050000, 10.749344, 10.749018
10.040000, 10.749343, 10.749016
10.030000, 10.749342, 10.749014
10.020000, 10.749340, 10.749012
10.010000, 10.749339, 10.749010
10.000000, 10.749338, 10.749008
9.990000, 10.749336, 10.749006
9.980000, 10.749335, 10.749004
9.970000, 10.749334, 10.749002
9.960000, 10.749332, 10.749000
9.950000, 10.749331, 10.748998
9.940000, 10.749330, 10.748996
9.930000, 10.749328, 10.748994
9.920000, 10.749327, 10.748992
9.910000, 10.749326, 10.748990
9.900000, 10.749324, 10.748988
9.890000, 10.749323, 10.748986
9.880000, 10.749322, 10.748984
9.870000, 10.749320, 10.748982
9.860000, 10.749319, 10.748980
9.850000, 10.749317, 10.748978
9.840000, 10.749316, 10.748976
9.830000, 10.749315, 10.748973
9.820000, 10.749313, 10.748971
9.810000, 10.749312, 10.748969
9.800000, 10.749310, 10.748967
9.790000, 10.749309, 10.748965
9.780000, 10.749308, 10.748963
9.770000, 10.749306, 10.748961
9.760000, 10.749305, 10.748959
9.750000, 10.749303, 10.748957
9.740000, 10.749302, 10.748954
9.730000, 10.749300, 10.748952
9.720000, 10.749299, 10.748950
9.710000, 10.749298, 10.748948
9.700000, 10.749296, 10.748946
9.690000, 10.749295, 10.748944
9.680000, 10.749293, 10.748941
9.670000, 10.749292, 10.748939
9.660000, 10.749290, 10.748937
9.650000, 10.749289, 10.748935
9.640000, 10.749287, 10.748933
9.630000, 10.749286, 10.748930
9.620000, 10.749284, 10.748928
9.610000, 10.749283, 10.748926
9.600000, 10.749281, 10.748924
9.590000, 10.749280, 10.748921
9.580000, 10.749278, 10.748919
9.570000, 10.749277, 10.748917
9.560000, 10.749275, 10.748915
9.550000, 10.749274, 10.748912
9.540000, 10.749272, 10.748910
9.530000, 10.749271, 10.748908
9.520000, 10.749269, 10.748906
9.510000, 10.749268, 10.748903
9.500000, 10.749266, 10.748901
9.490000, 10.749265, 10.748899
9.480000, 10.749263, 10.748896
9.470000, 10.749261, 10.748894
9.460000, 10.749260, 10.748892
9.450000, 10.749258, 10.748889
9.440000, 10.749257, 10.748887
9.430000, 10.749255, 10.748885
9.420000, 10.749254, 10.748882
9.410000, 10.749252, 10.748880
9.400000, 10.749250, 10.748877
9.390000, 10.749249, 10.748875
9.380000, 10.749247, 10.748873
9.370000, 10.749246, 10.748870
9.360000, 10.749244, 10.748868
9.350000, 10.749242, 10.748865
9.340000, 10.749241, 10.748863
9.330000, 10.749239, 10.748861
9.320000, 10.749237, 10.748858
9.310000, 10.749236, 10.748856
9.300000, 10.749234, 10.748853
9.290000, 10.749232, 10.748851
9.280000, 10.749231, 10.748848
9.270000, 10.749229, 10.748846
9.260000, 10.749227, 10.748843
9.250000, 10.749226, 10.748841
9.240000, 10.749224, 10.748838
9.230000, 10.749222, 10.748836
9.220000, 10.749221, 10.748833
9.210000, 10.749219, 10.748831
9.200000, 10.749217, 10.748828
9.190000, 10.749216, 10.748826
9.180000, 10.749214, 10.748823
9.170000, 10.749212, 10.748820
9.160000, 10.749211, 10.748818
9.150000, 10.749209, 10.748815
9.140000, 10.749207, 10.748813
9.130000, 10.749205, 10.748810
9.120000, 10.749204, 10.748807
9.110000, 10.749202, 10.748805
9.100000, 10.749200, 10.748802
9.090000, 10.749198, 10.748800
9.080000, 10.749197, 10.748797
9.070000, 10.749195, 10.748794
9.060000, 10.749193, 10.748792
9.050000, 10.749191, 10.748789
9.040000, 10.749189, 10.748786
9.030000, 10.749188, 10.748784
9.020000, 10.749186, 10.748781
9.010000, 10.749184, 10.748778
9.000000, 10.749182, 10.748775
8.990000, 10.749180, 10.748773
8.980000, 10.749178, 10.748770
8.970000, 10.749177, 10.748767
8.960000, 10.749175, 10.748764
8.950000, 10.749173, 10.748762
8.940000, 10.749171, 10.748759
8.930000, 10.749169, 10.748756
8.920000, 10.749167, 10.748753
8.910000, 10.749166, 10.748751
8.900000, 10.749164, 10.748748
8.890000, 10.749162, 10.748745
8.880000, 10.749160, 10.748742
8.870000, 10.749158, 10.748739
8.860000, 10.749156, 10.748736
8.850000, 10.749154, 10.748734
8.840000, 10.749152, 10.748731
8.830000, 10.749150, 10.748728
8.820000, 10.749148, 10.748725
8.810000, 10.749146, 10.748722
8.800000, 10.749144, 10.748719
8.790000, 10.749143, 10.748716
8.780000, 10.749141, 10.748713
8.770000, 10.749139, 10.748710
8.760000, 10.749137, 10.748707
8.750000, 10.749135, 10.748704
8.740000, 10.749133, 10.748702
8.730000, 10.749131, 10.748699
8.720000, 10.749129, 10.748696
8.710000, 10.749127, 10.748693
8.700000, 10.749125, 10.748690
8.690000, 10.749123, 10.748687
8.680000, 10.749121, 10.748684
8.670000, 10.749119, 10.748680
8.660000, 10.749117, 10.748677
8.650000, 10.749115, 10.748674
8.640000, 10.749112, 10.748671
8.630000, 10.749110, 10.748668
8.620000, 10.749108, 10.748665
8.610000, 10.749106, 10.748662
8.600000, 10.749104, 10.748659
8.590000, 10.749102, 10.748656
8.580000, 10.749100, 10.748653
8.570000, 10.749098, 10.748650
8.560000, 10.749096, 10.748646
8.550000, 10.749094, 10.748643
8.540000, 10.749092, 10.748640
8.530000, 10.749089, 10.748637
8.520000, 10.749087, 10.748634
8.510000, 10.749085, 10.748630
8.500000, 10.749083, 10.748627
8.490000, 10.749081, 10.748624
8.480000, 10.749079, 10.748621
8.470000, 10.749076, 10.748617
8.460000, 10.749074, 10.748614
8.450000, 10.749072, 10.748611
8.440000, 10.749070, 10.748608
8.430000, 10.749068, 10.748604
8.420000, 10.749065, 10.748601
8.410000, 10.749063, 10.748598
8.400000, 10.749061, 10.748594
8.390000, 10.749059, 10.748591
8.380000, 10.749056, 10.748588
8.370000, 10.749054, 10.748584
8.360000, 10.749052, 10.748581
8.350000, 10.749050, 10.748577
8.340000, 10.749047, 10.748574
8.330000, 10.749045, 10.748571
8.320000, 10.749043, 10.748567
8.310000, 10.749040, 10.748564
8.300000, 10.749038, 10.748560
8.290000, 10.749036, 10.748557
8.280000, 10.749034, 10.748553
8.270000, 10.749031, 10.748550
8.260000, 10.749029, 10.748546
8.250000, 10.749026, 10.748543
8.240000, 10.749024, 10.748539
8.230000, 10.749022, 10.748536
8.220000, 10.749019, 10.748532
8.210000, 10.749017, 10.748529
8.200000, 10.749015, 10.748525
8.190000, 10.749012, 10.748521
8.180000, 10.749010, 10.748518
8.170000, 10.749007, 10.748514
8.160000, 10.749005, 10.748510
8.150000, 10.749002, 10.748507
8.140000, 10.749000, 10.748503
8.130000, 10.748997, 10.748499
8.120000, 10.748995, 10.748496
8.110000, 10.748992, 10.748492
8.100000, 10.748990, 10.748488
8.090000, 10.748987, 10.748485
8.080000, 10.748985, 10.748481
8.070000, 10.748982, 10.748477
8.060000, 10.748980, 10.748473
8.050000, 10.748977, 10.748469
8.040000, 10.748975, 10.748466
8.030000, 10.748972, 10.748462
8.020000, 10.748970, 10.748458
8.010000, 10.748967, 10.748454
8.000000, 10.748965, 10.748450
7.990000, 10.748962, 10.748446
7.980000, 10.748959, 10.748442
7.970000, 10.748957, 10.748439
7.960000, 10.748954, 10.748435
7.950000, 10.748951, 10.748431
7.940000, 10.748949, 10.748427
7.930000, 10.748946, 10.748423
7.920000, 10.748943, 10.748419
7.910000, 10.748941, 10.748415
7.900000, 10.748938, 10.748411
7.890000, 10.748935, 10.748407
7.880000, 10.748933, 10.748403
7.870000, 10.748930, 10.748399
7.860000, 10.748927, 10.748395
7.850000, 10.748925, 10.748390
7.840000, 10.748922, 10.748386
7.830000, 10.748919, 10.748382
7.820000, 10.748916, 10.748378
7.810000, 10.748913, 10.748374
7.800000, 10.748911, 10.748370
7.790000, 10.748908, 10.748366
7.780000, 10.748905, 10.748361
7.770000, 10.748902, 10.748357
7.760000, 10.748899, 10.748353
7.750000, 10.748897, 10.748349
7.740000, 10.748894, 10.748344
7.730000, 10.748891, 10.748340
7.720000, 10.748888, 10.748336
7.710000, 10.748885, 10.748332
7.700000, 10.748882, 10.748327
7.690000, 10.748879, 10.748323
7.680000, 10.748876, 10.748318
7.670000, 10.748873, 10.748314
7.660000, 10.748870, 10.748310
7.650000, 10.748867, 10.748305
7.640000, 10.748865, 10.748301
7.630000, 10.748862, 10.748296
7.620000, 10.748859, 10.748292
7.610000, 10.748856, 10.748287
7.600000, 10.748852, 10.748283
7.590000, 10.748849, 10.748278
7.580000, 10.748846, 10.748274
7.570000, 10.748843, 10.748269
7.560000, 10.748840, 10.748265
7.550000, 10.748837, 10.748260
7.540000, 10.748834, 10.748255
7.530000, 10.748831, 10.748251
7.520000, 10.748828, 10.748246
7.510000, 10.748825, 10.748242
7.500000, 10.748822, 10.748237
7.490000, 10.748818, 10.748232
7.480000, 10.748815, 10.748227
7.470000, 10.748812, 10.748223
7.460000, 10.748809, 10.748218
7.450000, 10.748806, 10.748213
7.440000, 10.748803, 10.748208
7.430000, 10.748799, 10.748203
7.420000, 10.748796, 10.748199
7.410000, 10.748793, 10.748194
7.400000, 10.748790, 10.748189
7.390000, 10.748786, 10.748184
7.380000, 10.748783, 10.748179
7.370000, 10.748780, 10.748174
7.360000, 10.748776, 10.748169
7.350000, 10.748773, 10.748164
7.340000, 10.748770, 10.748159
7.330000, 10.748766, 10.748154
7.320000, 10.748763, 10.748149
7.310000, 10.748759, 10.748144
7.300000, 10.748756, 10.748139
7.290000, 10.748753, 10.748134
7.280000, 10.748749, 10.748129
7.270000, 10.748746, 10.748124
7.260000, 10.748742, 10.748118
7.250000, 10.748739, 10.748113
7.240000, 10.748735, 10.748108
7.230000, 10.748732, 10.748103
7.220000, 10.748728, 10.748097
7.210000, 10.748725, 10.748092
7.200000, 10.748721, 10.748087
7.190000, 10.748718, 10.748082
7.180000, 10.748714, 10.748076
7.170000, 10.748710, 10.748071
7.160000, 10.748707, 10.748065
7.150000, 10.748703, 10.748060
7.140000, 10.748700, 10.748055
7.130000, 10.748696, 10.748049
7.120000, 10.748692, 10.748044
7.110000, 10.748689, 10.748038
7.100000, 10.748685, 10.748033
7.090000, 10.748681, 10.748027
7.080000, 10.748677, 10.748022
7.070000, 10.748674, 10.748016
7.060000, 10.748670, 10.748010
7.050000, 10.748666, 10.748005
7.040000, 10.748662, 10.747999
7.030000, 10.748658, 10.747993
7.020000, 10.748655, 10.747988
7.010000, 10.748651, 10.747982
7.000000, 10.748647, 10.747976
6.990000, 10.748643, 10.747970
6.980000, 10.748639, 10.747964
6.970000, 10.748635, 10.747959
6.960000, 10.748631, 10.747953
6.950000, 10.748627, 10.747947
6.940000, 10.748623, 10.747941
6.930000, 10.748619, 10.747935
6.920000, 10.748615, 10.747929
6.910000, 10.748611, 10.747923
6.900000, 10.748607, 10.747917
6.890000, 10.748603, 10.747911
6.880000, 10.748599, 10.747905
6.870000, 10.748595, 10.747899
6.860000, 10.748591, 10.747893
6.850000, 10.748587, 10.747886
6.840000, 10.748583, 10.747880
6.830000, 10.748579, 10.747874
6.820000, 10.748574, 10.747868
6.810000, 10.748570, 10.747862
6.800000, 10.748566, 10.747855
6.790000, 10.748562, 10.747849
6.780000, 10.748558, 10.747843
6.770000, 10.748553, 10.747836
6.760000, 10.748549, 10.747830
6.750000, 10.748545, 10.747823
6.740000, 10.748540, 10.747817
6.730000, 10.748536, 10.747810
6.720000, 10.748532, 10.747804
6.710000, 10.748527, 10.747797
6.700000, 10.748523, 10.747791
6.690000, 10.748518, 10.747784
6.680000, 10.748514, 10.747778
6.670000, 10.748509, 10.747771
6.660000, 10.748505, 10.747764
6.650000, 10.748500, 10.747757
6.640000, 10.748496, 10.747751
6.630000, 10.748491, 10.747744
6.620000, 10.748487, 10.747737
6.610000, 10.748482, 10.747730
6.600000, 10.748478, 10.747723
6.590000, 10.748473, 10.747716
6.580000, 10.748468, 10.747710
6.570000, 10.748464, 10.747703
6.560000, 10.748459, 10.747696
6.550000, 10.748454, 10.747689
6.540000, 10.748449, 10.747681
6.530000, 10.748445, 10.747674
6.520000, 10.748440, 10.747667
6.510000, 10.748435, 10.747660
6.500000, 10.748430, 10.747653
6.490000, 10.748425, 10.747646
6.480000, 10.748421, 10.747638
6.470000, 10.748416, 10.747631
6.460000, 10.748411, 10.747624
6.450000, 10.748406, 10.747616
6.440000, 10.748401, 10.747609
6.430000, 10.748396, 10.747601
6.420000, 10.748391, 10.747594
6.410000, 10.748386, 10.747586
6.400000, 10.748381, 10.747579
6.390000, 10.748376, 10.747571
6.380000, 10.748371, 10.747564
6.370000, 10.748365, 10.747556
6.360000, 10.748360, 10.747548
6.350000, 10.748355, 10.747541
6.340000, 10.748350, 10.747533
6.330000, 10.748345, 10.747525
6.320000, 10.748339, 10.747517
6.310000, 10.748334, 10.747509
6.300000, 10.748329, 10.747502
6.290000, 10.748323, 10.747494
6.280000, 10.748318, 10.747486
6.270000, 10.748313, 10.747478
6.260000, 10.748307, 10.747470
6.250000, 10.748302, 10.747461
6.240000, 10.748296, 10.747453
6.230000, 10.748291, 10.747445
6.220000, 10.748285, 10.747437
6.210000, 10.748280, 10.747429
6.200000, 10.748274, 10.747420
6.190000, 10.748269, 10.747412
6.180000, 10.748263, 10.747404
6.170000, 10.748257, 10.747395
6.160000, 10.748252, 10.747387
6.150000, 10.748246, 10.747378
6.140000, 10.748240, 10.747370
6.130000, 10.748235, 10.747361
6.120000, 10.748229, 10.747352
6.110000, 10.748223, 10.747344
6.100000, 10.748217, 10.747335
6.090000, 10.748211, 10.747326
6.080000, 10.748205, 10.747318
6.070000, 10.748199, 10.747309
6.060000, 10.748193, 10.747300
6.050000, 10.748187, 10.747291
6.040000, 10.748181, 10.747282
6.030000, 10.748175, 10.747273
6.020000, 10.748169, 10.747264
6.010000, 10.748163, 10.747255
6.000000, 10.748157, 10.747246
5.990000, 10.748151, 10.747236
5.980000, 10.748145, 10.747227
5.970000, 10.748138, 10.747218
5.960000, 10.748132, 10.747208
5.950000, 10.748126, 10.747199
5.940000, 10.748120, 10.747190
5.930000, 10.748113, 10.747180
5.920000, 10.748107, 10.747171
5.910000, 10.748100, 10.747161
5.900000, 10.748094, 10.747151
5.890000, 10.748087, 10.747142
5.880000, 10.748081, 10.747132
5.870000, 10.748074, 10.747122
5.860000, 10.748068, 10.747112
5.850000, 10.748061, 10.747103
5.840000, 10.748054, 10.747093
5.830000, 10.748048, 10.747083
5.820000, 10.748041, 10.747073
5.810000, 10.748034, 10.747063
5.800000, 10.748027, 10.747052
5.790000, 10.748021, 10.747042
5.780000, 10.748014, 10.747032
5.770000, 10.748007, 10.747022
5.760000, 10.748000, 10.747011
5.750000, 10.747993, 10.747001
5.740000, 10.747986, 10.746991
5.730000, 10.747979, 10.746980
5.720000, 10.747972, 10.746969
5.710000, 10.747965, 10.746959
5.700000, 10.747957, 10.746948
5.690000, 10.747950, 10.746937
5.680000, 10.747943, 10.746927
5.670000, 10.747936, 10.746916
5.660000, 10.747928, 10.746905
5.650000, 10.747921, 10.746894
5.640000, 10.747914, 10.746883
5.630000, 10.747906, 10.746872
5.620000, 10.747899, 10.746861
5.610000, 10.747891, 10.746850
5.600000, 10.747884, 10.746838
5.590000, 10.747876, 10.746827
5.580000, 10.747868, 10.746816
5.570000, 10.747861, 10.746804
5.560000, 10.747853, 10.746793
5.550000, 10.747845, 10.746781
5.540000, 10.747837, 10.746769
5.530000, 10.747830, 10.746758
5.520000, 10.747822, 10.746746
5.510000, 10.747814, 10.746734
5.500000, 10.747806, 10.746722
5.490000, 10.747798, 10.746710
5.480000, 10.747790, 10.746698
5.470000, 10.747782, 10.746686
5.460000, 10.747773, 10.746674
5.450000, 10.747765, 10.746662
5.440000, 10.747757, 10.746650
5.430000, 10.747749, 10.746637
5.420000, 10.747740, 10.746625
5.410000, 10.747732, 10.746612
5.400000, 10.747723, 10.746600
5.390000, 10.747715, 10.746587
5.380000, 10.747706, 10.746575
5.370000, 10.747698, 10.746562
5.360000, 10.747689, 10.746549
5.350000, 10.747681, 10.746536
5.340000, 10.747672, 10.746523
5.330000, 10.747663, 10.746510
5.320000, 10.747654, 10.746497
5.310000, 10.747645, 10.746484
5.300000, 10.747636, 10.746470
5.290000, 10.747628, 10.746457
5.280000, 10.747618, 10.746444
5.270000, 10.747609, 10.746430
5.260000, 10.747600, 10.746417
5.250000, 10.747591, 10.746403
5.240000, 10.747582, 10.746389
5.230000, 10.747573, 10.746375
5.220000, 10.747563, 10.746362
5.210000, 10.747554, 10.746348
5.200000, 10.747544, 10.746334
5.190000, 10.747535, 10.746319
5.180000, 10.747525, 10.746305
5.170000, 10.747516, 10.746291
5.160000, 10.747506, 10.746277
5.150000, 10.747496, 10.746262
5.140000, 10.747487, 10.746247
5.130000, 10.747477, 10.746233
5.120000, 10.747467, 10.746218
5.110000, 10.747457, 10.746203
5.100000, 10.747447, 10.746188
5.090000, 10.747437, 10.746173
5.080000, 10.747427, 10.746158
5.070000, 10.747416, 10.746143
5.060000, 10.747406, 10.746128
5.050000, 10.747396, 10.746113
5.040000, 10.747386, 10.746097
5.030000, 10.747375, 10.746082
5.020000, 10.747365, 10.746066
5.010000, 10.747354, 10.746050
5.000000, 10.747343, 10.746035
4.990000, 10.747333, 10.746019
4.980000, 10.747322, 10.746003
4.970000, 10.747311, 10.745987
4.960000, 10.747300, 10.745970
4.950000, 10.747289, 10.745954
4.940000, 10.747278, 10.745938
4.930000, 10.747267, 10.745921
4.920000, 10.747256, 10.745905
4.910000, 10.747245, 10.745888
4.900000, 10.747233, 10.745871
4.890000, 10.747222, 10.745854
4.880000, 10.747211, 10.745837
4.870000, 10.747199, 10.745820
4.860000, 10.747188, 10.745803
4.850000, 10.747176, 10.745786
4.840000, 10.747164, 10.745768
4.830000, 10.747152, 10.745751
4.820000, 10.747141, 10.745733
4.810000, 10.747129, 10.745715
4.800000, 10.747117, 10.745698
4.790000, 10.747104, 10.745680
4.780000, 10.747092, 10.745661
4.770000, 10.747080, 10.745643
4.760000, 10.747068, 10.745625
4.750000, 10.747055, 10.745607
4.740000, 10.747043, 10.745588
4.730000, 10.747030, 10.745569
4.720000, 10.747018, 10.745551
4.710000, 10.747005, 10.745532
4.700000, 10.746992, 10.745513
4.690000, 10.746979, 10.745494
4.680000, 10.746966, 10.745474
4.670000, 10.746953, 10.745455
4.660000, 10.746940, 10.745435
4.650000, 10.746927, 10.745416
4.640000, 10.746914, 10.745396
4.630000, 10.746900, 10.745376
4.620000, 10.746887, 10.745356
4.610000, 10.746873, 10.745336
4.600000, 10.746859, 10.745316
4.590000, 10.746846, 10.745295
4.580000, 10.746832, 10.745275
4.570000, 10.746818, 10.745254
4.560000, 10.746804, 10.745233
4.550000, 10.746790, 10.745212
4.540000, 10.746776, 10.745191
4.530000, 10.746761, 10.745170
4.520000, 10.746747, 10.745149
4.510000, 10.746732, 10.745127
4.500000, 10.746718, 10.745105
4.490000, 10.746703, 10.745084
4.480000, 10.746688, 10.745062
4.470000, 10.746673, 10.745039
4.460000, 10.746658, 10.745017
4.450000, 10.746643, 10.744995
4.440000, 10.746628, 10.744972
4.430000, 10.746613, 10.744950
4.420000, 10.746597, 10.744927
4.410000, 10.746582, 10.744904
4.400000, 10.746566, 10.744881
4.390000, 10.746551, 10.744857
4.380000, 10.746535, 10.744834
4.370000, 10.746519, 10.744810
4.360000, 10.746503, 10.744786
4.350000, 10.746487, 10.744762
4.340000, 10.746470, 10.744738
4.330000, 10.746454, 10.744714
4.320000, 10.746437, 10.744689
4.310000, 10.746421, 10.744665
4.300000, 10.746404, 10.744640
4.290000, 10.746387, 10.744615
4.280000, 10.746370, 10.744590
4.270000, 10.746353, 10.744564
4.260000, 10.746336, 10.744539
4.250000, 10.746319, 10.744513
4.240000, 10.746301, 10.744487
4.230000, 10.746283, 10.744461
4.220000, 10.746266, 10.744435
4.210000, 10.746248, 10.744409
4.200000, 10.746230, 10.744382
4.190000, 10.746212, 10.744355
4.180000, 10.746194, 10.744328
4.170000, 10.746175, 10.744301
4.160000, 10.746157, 10.744274
4.150000, 10.746138, 10.744246
4.140000, 10.746119, 10.744218
4.130000, 10.746100, 10.744190
4.120000, 10.746081, 10.744162
4.110000, 10.746062, 10.744133
4.100000, 10.746043, 10.744105
4.090000, 10.746024, 10.744076
4.080000, 10.746004, 10.744047
4.070000, 10.745984, 10.744018
4.060000, 10.745964, 10.743988
4.050000, 10.745944, 10.743959
4.040000, 10.745924, 10.743929
4.030000, 10.745904, 10.743899
4.020000, 10.745883, 10.743868
4.010000, 10.745863, 10.743838
4.000000, 10.745842, 10.743807
3.990000, 10.745821, 10.743776
3.980000, 10.745800, 10.743744
3.970000, 10.745778, 10.743713
3.960000, 10.745757, 10.743681
3.950000, 10.745735, 10.743649
3.940000, 10.745713, 10.743617
3.930000, 10.745692, 10.743584
3.920000, 10.745669, 10.743552
3.910000, 10.745647, 10.743519
3.900000, 10.745625, 10.743486
3.890000, 10.745602, 10.743452
3.880000, 10.745579, 10.743418
3.870000, 10.745556, 10.743384
3.860000, 10.745533, 10.743350
3.850000, 10.745510, 10.743315
3.840000, 10.745486, 10.743281
3.830000, 10.745462, 10.743246
3.820000, 10.745439, 10.743210
3.810000, 10.745414, 10.743175
3.800000, 10.745390, 10.743139
3.790000, 10.745366, 10.743102
3.780000, 10.745341, 10.743066
3.770000, 10.745316, 10.743029
3.760000, 10.745291, 10.742992
3.750000, 10.745266, 10.742955
3.740000, 10.745240, 10.742917
3.730000, 10.745215, 10.742879
3.720000, 10.745189, 10.742841
3.710000, 10.745163, 10.742802
3.700000, 10.745136, 10.742763
3.690000, 10.745110, 10.742724
3.680000, 10.745083, 10.742685
3.670000, 10.745056, 10.742645
3.660000, 10.745029, 10.742604
3.650000, 10.745001, 10.742564
3.640000, 10.744974, 10.742523
3.630000, 10.744946, 10.742482
3.620000, 10.744918, 10.742440
3.610000, 10.744889, 10.742399
3.600000, 10.744861, 10.742356
3.590000, 10.744832, 10.742314
3.580000, 10.744803, 10.742271
3.570000, 10.744774, 10.742227
3.560000, 10.744744, 10.742184
3.550000, 10.744714, 10.742140
3.540000, 10.744684, 10.742095
3.530000, 10.744654, 10.742051
3.520000, 10.744623, 10.742005
3.510000, 10.744592, 10.741960
3.500000, 10.744561, 10.741914
3.490000, 10.744530, 10.741868
3.480000, 10.744498, 10.741821
3.470000, 10.744466, 10.741774
3.460000, 10.744434, 10.741726
3.450000, 10.744402, 10.741678
3.440000, 10.744369, 10.741630
3.430000, 10.744336, 10.741581
3.420000, 10.744302, 10.741532
3.410000, 10.744269, 10.741482
3.400000, 10.744235, 10.741432
3.390000, 10.744201, 10.741382
3.380000, 10.744166, 10.741331
3.370000, 10.744131, 10.741279
3.360000, 10.744096, 10.741227
3.350000, 10.744060, 10.741175
3.340000, 10.744025, 10.741122
3.330000, 10.743988, 10.741069
3.320000, 10.743952, 10.741015
3.310000, 10.743915, 10.740961
3.300000, 10.743878, 10.740906
3.290000, 10.743840, 10.740851
3.280000, 10.743803, 10.740795
3.270000, 10.743764, 10.740739
3.260000, 10.743726, 10.740682
3.250000, 10.743687, 10.740625
3.240000, 10.743648, 10.740567
3.230000, 10.743608, 10.740508
3.220000, 10.743568, 10.740449
3.210000, 10.743528, 10.740390
3.200000, 10.743487, 10.740330
3.190000, 10.743446, 10.740269
3.180000, 10.743404, 10.740208
3.170000, 10.743362, 10.740146
3.160000, 10.743320, 10.740084
3.150000, 10.743277, 10.740021
3.140000, 10.743234, 10.739958
3.130000, 10.743190, 10.739893
3.120000, 10.743146, 10.739829
3.110000, 10.743102, 10.739763
3.100000, 10.743057, 10.739697
3.090000, 10.743012, 10.739631
3.080000, 10.742966, 10.739563
3.070000, 10.742920, 10.739495
3.060000, 10.742873, 10.739427
3.050000, 10.742826, 10.739357
3.040000, 10.742778, 10.739287
3.030000, 10.742730, 10.739217
3.020000, 10.742682, 10.739145
3.010000, 10.742633, 10.739073
3.000000, 10.742583, 10.739000
2.990000, 10.742533, 10.738927
2.980000, 10.742482, 10.738853
2.970000, 10.742431, 10.738778
2.960000, 10.742380, 10.738702
2.950000, 10.742328, 10.738625
2.940000, 10.742275, 10.738548
2.930000, 10.742222, 10.738470
2.920000, 10.742168, 10.738391
2.910000, 10.742114, 10.738311
2.900000, 10.742059, 10.738231
2.890000, 10.742003, 10.738149
2.880000, 10.741947, 10.738067
2.870000, 10.741891, 10.737984
2.860000, 10.741834, 10.737900
2.850000, 10.741776, 10.737815
2.840000, 10.741717, 10.737729
2.830000, 10.741658, 10.737643
2.820000, 10.741598, 10.737555
2.810000, 10.741538, 10.737467
2.800000, 10.741477, 10.737377
2.790000, 10.741415, 10.737287
2.780000, 10.741353, 10.737195
2.770000, 10.741290, 10.737103
2.760000, 10.741226, 10.737010
2.750000, 10.741162, 10.736915
2.740000, 10.741097, 10.736820
2.730000, 10.741031, 10.736723
2.720000, 10.740964, 10.736626
2.710000, 10.740897, 10.736527
2.700000, 10.740829, 10.736427
2.690000, 10.740760, 10.736327
2.680000, 10.740690, 10.736225
2.670000, 10.740620, 10.736121
2.660000, 10.740549, 10.736017
2.650000, 10.740477, 10.735912
2.640000, 10.740404, 10.735805
2.630000, 10.740330, 10.735697
2.620000, 10.740255, 10.735588
2.610000, 10.740180, 10.735478
2.600000, 10.740104, 10.735366
2.590000, 10.740026, 10.735253
2.580000, 10.739948, 10.735139
2.570000, 10.739869, 10.735024
2.560000, 10.739789, 10.734907
2.550000, 10.739708, 10.734789
2.540000, 10.739626, 10.734669
2.530000, 10.739544, 10.734548
2.520000, 10.739460, 10.734425
2.510000, 10.739375, 10.734301
2.500000, 10.739289, 10.734176
2.490000, 10.739202, 10.734049
2.480000, 10.739114, 10.733921
2.470000, 10.739025, 10.733791
2.460000, 10.738934, 10.733659
2.450000, 10.738843, 10.733526
2.440000, 10.738751, 10.733391
2.430000, 10.738657, 10.733254
2.420000, 10.738562, 10.733116
2.410000, 10.738466, 10.732976
2.400000, 10.738369, 10.732834
2.390000, 10.738271, 10.732691
2.380000, 10.738171, 10.732546
2.370000, 10.738070, 10.732399
2.360000, 10.737968, 10.732250
2.350000, 10.737864, 10.732099
2.340000, 10.737759, 10.731946
2.330000, 10.737653, 10.731791
2.320000, 10.737545, 10.731635
2.310000, 10.737436, 10.731476
2.300000, 10.737325, 10.731315
2.290000, 10.737213, 10.731152
2.280000, 10.737100, 10.730987
2.270000, 10.736985, 10.730820
2.260000, 10.736868, 10.730650
2.250000, 10.736750, 10.730479
2.240000, 10.736630, 10.730305
2.230000, 10.736509, 10.730128
2.220000, 10.736386, 10.729950
2.210000, 10.736261, 10.729769
2.200000, 10.736134, 10.729585
2.190000, 10.736006, 10.729399
2.180000, 10.735876, 10.729210
2.170000, 10.735744, 10.729019
2.160000, 10.735610, 10.728825
2.150000, 10.735475, 10.728628
2.140000, 10.735337, 10.728429
2.130000, 10.735198, 10.728227
2.120000, 10.735056, 10.728022
2.110000, 10.734913, 10.727814
2.100000, 10.734767, 10.727603
2.090000, 10.734619, 10.727389
2.080000, 10.734470, 10.727172
2.070000, 10.734317, 10.726952
2.060000, 10.734163, 10.726729
2.050000, 10.734006, 10.726503
2.040000, 10.733847, 10.726273
2.030000, 10.733686, 10.726040
2.020000, 10.733522, 10.725803
2.010000, 10.733356, 10.725563
2.000000, 10.733187, 10.725319
1.990000, 10.732700, 10.724834
1.980000, 10.732204, 10.724342
1.970000, 10.731702, 10.723843
1.960000, 10.731191, 10.723336
1.950000, 10.730673, 10.722821
1.940000, 10.730147, 10.722298
1.930000, 10.729612, 10.721767
1.920000, 10.729069, 10.721228
1.910000, 10.728518, 10.720681
1.900000, 10.727958, 10.720125
1.890000, 10.727389, 10.719560
1.880000, 10.726811, 10.718986
1.870000, 10.726223, 10.718403
1.860000, 10.725627, 10.717810
1.850000, 10.725020, 10.717208
1.840000, 10.724403, 10.716596
1.830000, 10.723777, 10.715975
1.820000, 10.723140, 10.715343
1.810000, 10.722492, 10.714700
1.800000, 10.721834, 10.714048
1.790000, 10.721165, 10.713384
1.780000, 10.720484, 10.712709
1.770000, 10.719792, 10.712022
1.760000, 10.719088, 10.711324
1.750000, 10.718372, 10.710614
1.740000, 10.717643, 10.709892
1.730000, 10.716902, 10.709158
1.720000, 10.716148, 10.708411
1.710000, 10.715380, 10.707650
1.700000, 10.714600, 10.706877
1.690000, 10.713805, 10.706089
1.680000, 10.712996, 10.705288
1.670000, 10.712172, 10.704473
1.660000, 10.711334, 10.703642
1.650000, 10.710480, 10.702797
1.640000, 10.709611, 10.701937
1.630000, 10.708725, 10.701060
1.620000, 10.707824, 10.700168
1.610000, 10.706905, 10.699259
1.600000, 10.705969, 10.698333
1.590000, 10.705016, 10.697390
1.580000, 10.704044, 10.696429
1.570000, 10.703054, 10.695450
1.560000, 10.702045, 10.694452
1.550000, 10.701016, 10.693435
1.540000, 10.699967, 10.692399
1.530000, 10.698898, 10.691342
1.520000, 10.697807, 10.690264
1.510000, 10.696695, 10.689166
1.500000, 10.695561, 10.688045
1.490000, 10.694404, 10.686902
1.480000, 10.693223, 10.685736
1.470000, 10.692018, 10.684547
1.460000, 10.690788, 10.683333
1.450000, 10.689533, 10.682095
1.440000, 10.688252, 10.680831
1.430000, 10.686944, 10.679540
1.420000, 10.685609, 10.678223
1.410000, 10.684245, 10.676878
1.400000, 10.682851, 10.675504
1.390000, 10.681428, 10.674101
1.380000, 10.679974, 10.672668
1.370000, 10.678488, 10.671203
1.360000, 10.676969, 10.669707
1.350000, 10.675417, 10.668178
1.340000, 10.673829, 10.666615
1.330000, 10.672206, 10.665017
1.320000, 10.670547, 10.663383
1.310000, 10.668849, 10.661713
1.300000, 10.667112, 10.660004
1.290000, 10.665335, 10.658256
1.280000, 10.663516, 10.656467
1.270000, 10.661654, 10.654637
1.260000, 10.659748, 10.652763
1.250000, 10.657797, 10.650845
1.240000, 10.655798, 10.648882
1.230000, 10.653751, 10.646871
1.220000, 10.651654, 10.644811
1.210000, 10.649504, 10.642701
1.200000, 10.647301, 10.640539
1.190000, 10.645043, 10.638324
1.180000, 10.642728, 10.636053
1.170000, 10.640353, 10.633724
1.160000, 10.637917, 10.631336
1.150000, 10.635418, 10.628887
1.140000, 10.632854, 10.626374
1.130000, 10.630222, 10.623796
1.120000, 10.627519, 10.621150
1.110000, 10.624744, 10.618433
1.100000, 10.621893, 10.615644
1.090000, 10.618965, 10.612779
1.080000, 10.615956, 10.609836
1.070000, 10.612862, 10.606812
1.060000, 10.609682, 10.603704
1.050000, 10.606411, 10.600509
1.040000, 10.603047, 10.597223
1.030000, 10.599586, 10.593844
1.020000, 10.596023, 10.590367
1.010000, 10.592355, 10.586789
1.000000, 10.588579, 10.583106
0.990000, 10.584688, 10.579314
0.980000, 10.580680, 10.575408
0.970000, 10.576549, 10.571385
0.960000, 10.572290, 10.567238
0.950000, 10.567898, 10.562964
0.940000, 10.563367, 10.558556
0.930000, 10.558691, 10.554010
0.920000, 10.553865, 10.549319
0.910000, 10.548881, 10.544478
0.900000, 10.543734, 10.539479
0.890000, 10.538415, 10.534317
0.880000, 10.532917, 10.528983
0.870000, 10.527232, 10.523471
0.860000, 10.521352, 10.517772
0.850000, 10.515267, 10.511878
0.840000, 10.508969, 10.505780
0.830000, 10.502446, 10.499469
0.820000, 10.495689, 10.492934
0.810000, 10.488687, 10.486165
0.800000, 10.481426, 10.479151
0.790000, 10.473895, 10.471880
0.780000, 10.466080, 10.464339
0.770000, 10.457967, 10.456515
0.760000, 10.449541, 10.448395
0.750000, 10.440786, 10.439962
0.740000, 10.431683, 10.431201
0.730000, 10.422217, 10.422095
0.720000, 10.412366, 10.412625
0.710000, 10.402110, 10.402773
0.700000, 10.391426, 10.392518
0.690000, 10.380292, 10.381838
0.680000, 10.368682, 10.370709
0.670000, 10.356569, 10.359107
0.660000, 10.343924, 10.347004
0.650000, 10.330715, 10.334372
0.640000, 10.316910, 10.321180
0.630000, 10.302473, 10.307395
0.620000, 10.287365, 10.292982
0.610000, 10.271546, 10.277903
0.600000, 10.254970, 10.262116
0.590000, 10.237590, 10.245579
0.580000, 10.219354, 10.228242
0.570000, 10.200207, 10.210057
0.560000, 10.180089, 10.190966
0.550000, 10.158934, 10.170912
0.540000, 10.136671, 10.149829
0.530000, 10.113226, 10.127648
0.520000, 10.088515, 10.104293
0.510000, 10.062448, 10.079683
0.500000, 10.034927, 10.053729
0.490000, 10.005847, 10.026334
0.480000, 9.975091, 9.997393
0.470000, 9.942534, 9.966791
0.460000, 9.908038, 9.934405
0.450000, 9.871453, 9.900098
0.440000, 9.832614, 9.863721
0.430000, 9.791341, 9.825111
0.420000, 9.747437, 9.784092
0.410000, 9.700685, 9.740466
0.400000, 9.650849, 9.694022
0.390000, 9.597667, 9.644523
0.380000, 9.540852, 9.591713
0.370000, 9.480090, 9.535306
0.360000, 9.415033, 9.474992
0.350000, 9.345298, 9.410427
0.340000, 9.270465, 9.341232
0.330000, 9.190071, 9.266993
0.320000, 9.103606, 9.187251
0.310000, 9.010509, 9.101503
0.300000, 8.910165, 9.009196
0.290000, 8.801901, 8.909723
0.280000, 8.684980, 8.802420
0.270000, 8.558600, 8.686566
0.260000, 8.421895, 8.561374
0.250000, 8.273935, 8.426001
0.240000, 8.113728, 8.279543
0.230000, 7.940238, 8.121050
0.220000, 7.752399, 7.949537
0.210000, 7.549147, 7.764011
0.200000, 7.329468, 7.563512
0.190000, 7.092470, 7.347174
0.180000, 6.837478, 7.114309
0.170000, 6.564185, 6.864540
0.160000, 6.272840, 6.597973
0.150000, 5.964512, 6.315446
0.140000, 5.641431, 6.018844
0.130000, 5.307404, 5.711507
0.120000, 4.968291, 5.398707
0.110000, 4.632485, 5.088141
0.100000, 4.311224, 4.790288
0.090000, 4.018461, 4.518327
0.080000, 3.769749, 4.287087
0.070000, 3.579431, 4.110284
0.060000, 3.455551, 3.995553
0.050000, 3.393526, 3.938418
0.040000, 3.373710, 3.920298
0.030000, 3.370918, 3.917766
0.020000, 3.370840, 3.917697
0.010000, 3.370840, 3.917697


==> anc/FigA2_data.txt <==
T[Mev], H_ratio
15.000000, 1.788664
14.995000, 1.788664
14.990000, 1.788663
14.985000, 1.788663
14.980000, 1.788663
14.975000, 1.788663
14.970000, 1.788663
14.965000, 1.788663
14.960000, 1.788663
14.955000, 1.788663
14.950000, 1.788663
14.945000, 1.788663
14.940000, 1.788663
14.935000, 1.788663
14.930000, 1.788663
14.925000, 1.788663
14.920000, 1.788663
14.915000, 1.788663
14.910000, 1.788663
14.905000, 1.788663
14.900000, 1.788663
14.895000, 1.788663
14.890000, 1.788663
14.885000, 1.788663
14.880000, 1.788663
14.875000, 1.788663
14.870000, 1.788663
14.865000, 1.788663
14.860000, 1.788663
14.855000, 1.788663
14.850000, 1.788663
14.845000, 1.788663
14.840000, 1.788663
14.835000, 1.788663
14.830000, 1.788663
14.825000, 1.788663
14.820000, 1.788663
14.815000, 1.788663
14.810000, 1.788663
14.805000, 1.788663
14.800000, 1.788663
14.795000, 1.788663
14.790000, 1.788663
14.785000, 1.788663
14.780000, 1.788663
14.775000, 1.788663
14.770000, 1.788663
14.765000, 1.788663
14.760000, 1.788663
14.755000, 1.788663
14.750000, 1.788663
14.745000, 1.788663
14.740000, 1.788663
14.735000, 1.788663
14.730000, 1.788663
14.725000, 1.788663
14.720000, 1.788663
14.715000, 1.788663
14.710000, 1.788663
14.705000, 1.788663
14.700000, 1.788663
14.695000, 1.788663
14.690000, 1.788662
14.685000, 1.788662
14.680000, 1.788662
14.675000, 1.788662
14.670000, 1.788662
14.665000, 1.788662
14.660000, 1.788662
14.655000, 1.788662
14.650000, 1.788662
14.645000, 1.788662
14.640000, 1.788662
14.635000, 1.788662
14.630000, 1.788662
14.625000, 1.788662
14.620000, 1.788662
14.615000, 1.788662
14.610000, 1.788662
14.605000, 1.788662
14.600000, 1.788662
14.595000, 1.788662
14.590000, 1.788662
14.585000, 1.788662
14.580000, 1.788662
14.575000, 1.788662
14.570000, 1.788662
14.565000, 1.788662
14.560000, 1.788662
14.555000, 1.788662
14.550000, 1.788662
14.545000, 1.788662
14.540000, 1.788662
14.535000, 1.788662
14.530000, 1.788662
14.525000, 1.788662
14.520000, 1.788662
14.515000, 1.788662
14.510000, 1.788662
14.505000, 1.788662
14.500000, 1.788662
14.495000, 1.788662
14.490000, 1.788662
14.485000, 1.788662
14.480000, 1.788662
14.475000, 1.788662
14.470000, 1.788662
14.465000, 1.788662
14.460000, 1.788662
14.455000, 1.788662
14.450000, 1.788662
14.445000, 1.788662
14.440000, 1.788662
14.435000, 1.788662
14.430000, 1.788662
14.425000, 1.788662
14.420000, 1.788662
14.415000, 1.788661
14.410000, 1.788661
14.405000, 1.788661
14.400000, 1.788661
14.395000, 1.788661
14.390000, 1.788661
14.385000, 1.788661
14.380000, 1.788661
14.375000, 1.788661
14.370000, 1.788661
14.365000, 1.788661
14.360000, 1.788661
14.355000, 1.788661
14.350000, 1.788661
14.345000, 1.788661
14.340000, 1.788661
14.335000, 1.788661
14.330000, 1.788661
14.325000, 1.788661
14.320000, 1.788661
14.315000, 1.788661
14.310000, 1.788661
14.305000, 1.788661
14.300000, 1.788661
14.295000, 1.788661
14.290000, 1.788661
14.285000, 1.788661
14.280000, 1.788661
14.275000, 1.788661
14.270000, 1.788661
14.265000, 1.788661
14.260000, 1.788661
14.255000, 1.788661
14.250000, 1.788661
14.245000, 1.788661
14.240000, 1.788661
14.235000, 1.788661
14.230000, 1.788661
14.225000, 1.788661
14.220000, 1.788661
14.215000, 1.788661
14.210000, 1.788661
14.205000, 1.788661
14.200000, 1.788661
14.195000, 1.788661
14.190000, 1.788661
14.185000, 1.788661
14.180000, 1.788661
14.175000, 1.788661
14.170000, 1.788661
14.165000, 1.788661
14.160000, 1.788661
14.155000, 1.788661
14.150000, 1.788660
14.145000, 1.788660
14.140000, 1.788660
14.135000, 1.788660
14.130000, 1.788660
14.125000, 1.788660
14.120000, 1.788660
14.115000, 1.788660
14.110000, 1.788660
14.105000, 1.788660
14.100000, 1.788660
14.095000, 1.788660
14.090000, 1.788660
14.085000, 1.788660
14.080000, 1.788660
14.075000, 1.788660
14.070000, 1.788660
14.065000, 1.788660
14.060000, 1.788660
14.055000, 1.788660
14.050000, 1.788660
14.045000, 1.788660
14.040000, 1.788660
14.035000, 1.788660
14.030000, 1.788660
14.025000, 1.788660
14.020000, 1.788660
14.015000, 1.788660
14.010000, 1.788660
14.005000, 1.788660
14.000000, 1.788660
13.995000, 1.788660
13.990000, 1.788660
13.985000, 1.788660
13.980000, 1.788660
13.975000, 1.788660
13.970000, 1.788660
13.965000, 1.788660
13.960000, 1.788660
13.955000, 1.788660
13.950000, 1.788660
13.945000, 1.788660
13.940000, 1.788660
13.935000, 1.788660
13.930000, 1.788660
13.925000, 1.788660
13.920000, 1.788660
13.915000, 1.788660
13.910000, 1.788660
13.905000, 1.788660
13.900000, 1.788659
13.895000, 1.788659
13.890000, 1.788659
13.885000, 1.788659
13.880000, 1.788659
13.875000, 1.788659
13.870000, 1.788659
13.865000, 1.788659
13.860000, 1.788659
13.855000, 1.788659
13.850000, 1.788659
13.845000, 1.788659
13.840000, 1.788659
13.835000, 1.788659
13.830000, 1.788659
13.825000, 1.788659
13.820000, 1.788659
13.815000, 1.788659
13.810000, 1.788659
13.805000, 1.788659
13.800000, 1.788659
13.795000, 1.788659
13.790000, 1.788659
13.785000, 1.788659
13.780000, 1.788659
13.775000, 1.788659
13.770000, 1.788659
13.765000, 1.788659
13.760000, 1.788659
13.755000, 1.788659
13.750000, 1.788659
13.745000, 1.788659
13.740000, 1.788659
13.735000, 1.788659
13.730000, 1.788659
13.725000, 1.788659
13.720000, 1.788659
13.715000, 1.788659
13.710000, 1.788659
13.705000, 1.788659
13.700000, 1.788659
13.695000, 1.788659
13.690000, 1.788659
13.685000, 1.788659
13.680000, 1.788659
13.675000, 1.788659
13.670000, 1.788659
13.665000, 1.788659
13.660000, 1.788658
13.655000, 1.788658
13.650000, 1.788658
13.645000, 1.788658
13.640000, 1.788658
13.635000, 1.788658
13.630000, 1.788658
13.625000, 1.788658
13.620000, 1.788658
13.615000, 1.788658
13.610000, 1.788658
13.605000, 1.788658
13.600000, 1.788658
13.595000, 1.788658
13.590000, 1.788658
13.585000, 1.788658
13.580000, 1.788658
13.575000, 1.788658
13.570000, 1.788658
13.565000, 1.788658
13.560000, 1.788658
13.555000, 1.788658
13.550000, 1.788658
13.545000, 1.788658
13.540000, 1.788658
13.535000, 1.788658
13.530000, 1.788658
13.525000, 1.788658
13.520000, 1.788658
13.515000, 1.788658
13.510000, 1.788658
13.505000, 1.788658
13.500000, 1.788658
13.495000, 1.788658
13.490000, 1.788658
13.485000, 1.788658
13.480000, 1.788658
13.475000, 1.788658
13.470000, 1.788658
13.465000, 1.788658
13.460000, 1.788658
13.455000, 1.788658
13.450000, 1.788658
13.445000, 1.788658
13.440000, 1.788658
13.435000, 1.788657
13.430000, 1.788657
13.425000, 1.788657
13.420000, 1.788657
13.415000, 1.788657
13.410000, 1.788657
13.405000, 1.788657
13.400000, 1.788657
13.395000, 1.788657
13.390000, 1.788657
13.385000, 1.788657
13.380000, 1.788657
13.375000, 1.788657
13.370000, 1.788657
13.365000, 1.788657
13.360000, 1.788657
13.355000, 1.788657
13.350000, 1.788657
13.345000, 1.788657
13.340000, 1.788657
13.335000, 1.788657
13.330000, 1.788657
13.325000, 1.788657
13.320000, 1.788657
13.315000, 1.788657
13.310000, 1.788657
13.305000, 1.788657
13.300000, 1.788657
13.295000, 1.788657
13.290000, 1.788657
13.285000, 1.788657
13.280000, 1.788657
13.275000, 1.788657
13.270000, 1.788657
13.265000, 1.788657
13.260000, 1.788657
13.255000, 1.788657
13.250000, 1.788657
13.245000, 1.788657
13.240000, 1.788657
13.235000, 1.788657
13.230000, 1.788657
13.225000, 1.788657
13.220000, 1.788656
13.215000, 1.788656
13.210000, 1.788656
13.205000, 1.788656
13.200000, 1.788656
13.195000, 1.788656
13.190000, 1.788656
13.185000, 1.788656
13.180000, 1.788656
13.175000, 1.788656
13.170000, 1.788656
13.165000, 1.788656
13.160000, 1.788656
13.155000, 1.788656
13.150000, 1.788656
13.145000, 1.788656
13.140000, 1.788656
13.135000, 1.788656
13.130000, 1.788656
13.125000, 1.788656
13.120000, 1.788656
13.115000, 1.788656
13.110000, 1.788656
13.105000, 1.788656
13.100000, 1.788656
13.095000, 1.788656
13.090000, 1.788656
13.085000, 1.788656
13.080000, 1.788656
13.075000, 1.788656
13.070000, 1.788656
13.065000, 1.788656
13.060000, 1.788656
13.055000, 1.788656
13.050000, 1.788656
13.045000, 1.788656
13.040000, 1.788656
13.035000, 1.788656
13.030000, 1.788656
13.025000, 1.788656
13.020000, 1.788656
13.015000, 1.788655
13.010000, 1.788655
13.005000, 1.788655
13.000000, 1.788655
12.995000, 1.788655
12.990000, 1.788655
12.985000, 1.788655
12.980000, 1.788655
12.975000, 1.788655
12.970000, 1.788655
12.965000, 1.788655
12.960000, 1.788655
12.955000, 1.788655
12.950000, 1.788655
12.945000, 1.788655
12.940000, 1.788655
12.935000, 1.788655
12.930000, 1.788655
12.925000, 1.788655
12.920000, 1.788655
12.915000, 1.788655
12.910000, 1.788655
12.905000, 1.788655
12.900000, 1.788655
12.895000, 1.788655
12.890000, 1.788655
12.885000, 1.788655
12.880000, 1.788655
12.875000, 1.788655
12.870000, 1.788655
12.865000, 1.788655
12.860000, 1.788655
12.855000, 1.788655
12.850000, 1.788655
12.845000, 1.788655
12.840000, 1.788655
12.835000, 1.788655
12.830000, 1.788655
12.825000, 1.788655
12.820000, 1.788654
12.815000, 1.788654
12.810000, 1.788654
12.805000, 1.788654
12.800000, 1.788654
12.795000, 1.788654
12.790000, 1.788654
12.785000, 1.788654
12.780000, 1.788654
12.775000, 1.788654
12.770000, 1.788654
12.765000, 1.788654
12.760000, 1.788654
12.755000, 1.788654
12.750000, 1.788654
12.745000, 1.788654
12.740000, 1.788654
12.735000, 1.788654
12.730000, 1.788654
12.725000, 1.788654
12.720000, 1.788654
12.715000, 1.788654
12.710000, 1.788654
12.705000, 1.788654
12.700000, 1.788654
12.695000, 1.788654
12.690000, 1.788654
12.685000, 1.788654
12.680000, 1.788654
12.675000, 1.788654
12.670000, 1.788654
12.665000, 1.788654
12.660000, 1.788654
12.655000, 1.788654
12.650000, 1.788654
12.645000, 1.788654
12.640000, 1.788654
12.635000, 1.788654
12.630000, 1.788653
12.625000, 1.788653
12.620000, 1.788653
12.615000, 1.788653
12.610000, 1.788653
12.605000, 1.788653
12.600000, 1.788653
12.595000, 1.788653
12.590000, 1.788653
12.585000, 1.788653
12.580000, 1.788653
12.575000, 1.788653
12.570000, 1.788653
12.565000, 1.788653
12.560000, 1.788653
12.555000, 1.788653
12.550000, 1.788653
12.545000, 1.788653
12.540000, 1.788653
12.535000, 1.788653
12.530000, 1.788653
12.525000, 1.788653
12.520000, 1.788653
12.515000, 1.788653
12.510000, 1.788653
12.505000, 1.788653
12.500000, 1.788653
12.495000, 1.788653
12.490000, 1.788653
12.485000, 1.788653
12.480000, 1.788653
12.475000, 1.788653
12.470000, 1.788653
12.465000, 1.788653
12.460000, 1.788653
12.455000, 1.788652
12.450000, 1.788652
12.445000, 1.788652
12.440000, 1.788652
12.435000, 1.788652
12.430000, 1.788652
12.425000, 1.788652
12.420000, 1.788652
12.415000, 1.788652
12.410000, 1.788652
12.405000, 1.788652
12.400000, 1.788652
12.395000, 1.788652
12.390000, 1.788652
12.385000, 1.788652
12.380000, 1.788652
12.375000, 1.788652
12.370000, 1.788652
12.365000, 1.788652
12.360000, 1.788652
12.355000, 1.788652
12.350000, 1.788652
12.345000, 1.788652
12.340000, 1.788652
12.335000, 1.788652
12.330000, 1.788652
12.325000, 1.788652
12.320000, 1.788652
12.315000, 1.788652
12.310000, 1.788652
12.305000, 1.788652
12.300000, 1.788652
12.295000, 1.788652
12.290000, 1.788652
12.285000, 1.788652
12.280000, 1.788651
12.275000, 1.788651
12.270000, 1.788651
12.265000, 1.788651
12.260000, 1.788651
12.255000, 1.788651
12.250000, 1.788651
12.245000, 1.788651
12.240000, 1.788651
12.235000, 1.788651
12.230000, 1.788651
12.225000, 1.788651
12.220000, 1.788651
12.215000, 1.788651
12.210000, 1.788651
12.205000, 1.788651
12.200000, 1.788651
12.195000, 1.788651
12.190000, 1.788651
12.185000, 1.788651
12.180000, 1.788651
12.175000, 1.788651
12.170000, 1.788651
12.165000, 1.788651
12.160000, 1.788651
12.155000, 1.788651
12.150000, 1.788651
12.145000, 1.788651
12.140000, 1.788651
12.135000, 1.788651
12.130000, 1.788651
12.125000, 1.788651
12.120000, 1.788651
12.115000, 1.788650
12.110000, 1.788650
12.105000, 1.788650
12.100000, 1.788650
12.095000, 1.788650
12.090000, 1.788650
12.085000, 1.788650
12.080000, 1.788650
12.075000, 1.788650
12.070000, 1.788650
12.065000, 1.788650
12.060000, 1.788650
12.055000, 1.788650
12.050000, 1.788650
12.045000, 1.788650
12.040000, 1.788650
12.035000, 1.788650
12.030000, 1.788650
12.025000, 1.788650
12.020000, 1.788650
12.015000, 1.788650
12.010000, 1.788650
12.005000, 1.788650
12.000000, 1.788650
11.995000, 1.788650
11.990000, 1.788650
11.985000, 1.788650
11.980000, 1.788650
11.975000, 1.788650
11.970000, 1.788650
11.965000, 1.788650
11.960000, 1.788649
11.955000, 1.788649
11.950000, 1.788649
11.945000, 1.788649
11.940000, 1.788649
11.935000, 1.788649
11.930000, 1.788649
11.925000, 1.788649
11.920000, 1.788649
11.915000, 1.788649
11.910000, 1.788649
11.905000, 1.788649
11.900000, 1.788649
11.895000, 1.788649
11.890000, 1.788649
11.885000, 1.788649
11.880000, 1.788649
11.875000, 1.788649
11.870000, 1.788649
11.865000, 1.788649
11.860000, 1.788649
11.855000, 1.788649
11.850000, 1.788649
11.845000, 1.788649
11.840000, 1.788649
11.835000, 1.788649
11.830000, 1.788649
11.825000, 1.788649
11.820000, 1.788649
11.815000, 1.788649
11.810000, 1.788649
11.805000, 1.788648
11.800000, 1.788648
11.795000, 1.788648
11.790000, 1.788648
11.785000, 1.788648
11.780000, 1.788648
11.775000, 1.788648
11.770000, 1.788648
11.765000, 1.788648
11.760000, 1.788648
11.755000, 1.788648
11.750000, 1.788648
11.745000, 1.788648
11.740000, 1.788648
11.735000, 1.788648
11.730000, 1.788648
11.725000, 1.788648
11.720000, 1.788648
11.715000, 1.788648
11.710000, 1.788648
11.705000, 1.788648
11.700000, 1.788648
11.695000, 1.788648
11.690000, 1.788648
11.685000, 1.788648
11.680000, 1.788648
11.675000, 1.788648
11.670000, 1.788648
11.665000, 1.788648
11.660000, 1.788647
11.655000, 1.788647
11.650000, 1.788647
11.645000, 1.788647
11.640000, 1.788647
11.635000, 1.788647
11.630000, 1.788647
11.625000, 1.788647
11.620000, 1.788647
11.615000, 1.788647
11.610000, 1.788647
11.605000, 1.788647
11.600000, 1.788647
11.595000, 1.788647
11.590000, 1.788647
11.585000, 1.788647
11.580000, 1.788647
11.575000, 1.788647
11.570000, 1.788647
11.565000, 1.788647
11.560000, 1.788647
11.555000, 1.788647
11.550000, 1.788647
11.545000, 1.788647
11.540000, 1.788647
11.535000, 1.788647
11.530000, 1.788647
11.525000, 1.788647
11.520000, 1.788646
11.515000, 1.788646
11.510000, 1.788646
11.505000, 1.788646
11.500000, 1.788646
11.495000, 1.788646
11.490000, 1.788646
11.485000, 1.788646
11.480000, 1.788646
11.475000, 1.788646
11.470000, 1.788646
11.465000, 1.788646
11.460000, 1.788646
11.455000, 1.788646
11.450000, 1.788646
11.445000, 1.788646
11.440000, 1.788646
11.435000, 1.788646
11.430000, 1.788646
11.425000, 1.788646
11.420000, 1.788646
11.415000, 1.788646
11.410000, 1.788646
11.405000, 1.788646
11.400000, 1.788646
11.395000, 1.788646
11.390000, 1.788646
11.385000, 1.788646
11.380000, 1.788645
11.375000, 1.788645
11.370000, 1.788645
11.365000, 1.788645
11.360000, 1.788645
11.355000, 1.788645
11.350000, 1.788645
11.345000, 1.788645
11.340000, 1.788645
11.335000, 1.788645
11.330000, 1.788645
11.325000, 1.788645
11.320000, 1.788645
11.315000, 1.788645
11.310000, 1.788645
11.305000, 1.788645
11.300000, 1.788645
11.295000, 1.788645
11.290000, 1.788645
11.285000, 1.788645
11.280000, 1.788645
11.275000, 1.788645
11.270000, 1.788645
11.265000, 1.788645
11.260000, 1.788645
11.255000, 1.788645
11.250000, 1.788644
11.245000, 1.788644
11.240000, 1.788644
11.235000, 1.788644
11.230000, 1.788644
11.225000, 1.788644
11.220000, 1.788644
11.215000, 1.788644
11.210000, 1.788644
11.205000, 1.788644
11.200000, 1.788644
11.195000, 1.788644
11.190000, 1.788644
11.185000, 1.788644
11.180000, 1.788644
11.175000, 1.788644
11.170000, 1.788644
11.165000, 1.788644
11.160000, 1.788644
11.155000, 1.788644
11.150000, 1.788644
11.145000, 1.788644
11.140000, 1.788644
11.135000, 1.788644
11.130000, 1.788644
11.125000, 1.788643
11.120000, 1.788643
11.115000, 1.788643
11.110000, 1.788643
11.105000, 1.788643
11.100000, 1.788643
11.095000, 1.788643
11.090000, 1.788643
11.085000, 1.788643
11.080000, 1.788643
11.075000, 1.788643
11.070000, 1.788643
11.065000, 1.788643
11.060000, 1.788643
11.055000, 1.788643
11.050000, 1.788643
11.045000, 1.788643
11.040000, 1.788643
11.035000, 1.788643
11.030000, 1.788643
11.025000, 1.788643
11.020000, 1.788643
11.015000, 1.788643
11.010000, 1.788643
11.005000, 1.788643
11.000000, 1.788642
10.995000, 1.788642
10.990000, 1.788642
10.985000, 1.788642
10.980000, 1.788642
10.975000, 1.788642
10.970000, 1.788642
10.965000, 1.788642
10.960000, 1.788642
10.955000, 1.788642
10.950000, 1.788642
10.945000, 1.788642
10.940000, 1.788642
10.935000, 1.788642
10.930000, 1.788642
10.925000, 1.788642
10.920000, 1.788642
10.915000, 1.788642
10.910000, 1.788642
10.905000, 1.788642
10.900000, 1.788642
10.895000, 1.788642
10.890000, 1.788642
10.885000, 1.788642
10.880000, 1.788641
10.875000, 1.788641
10.870000, 1.788641
10.865000, 1.788641
10.860000, 1.788641
10.855000, 1.788641
10.850000, 1.788641
10.845000, 1.788641
10.840000, 1.788641
10.835000, 1.788641
10.830000, 1.788641
10.825000, 1.788641
10.820000, 1.788641
10.815000, 1.788641
10.810000, 1.788641
10.805000, 1.788641
10.800000, 1.788641
10.795000, 1.788641
10.790000, 1.788641
10.785000, 1.788641
10.780000, 1.788641
10.775000, 1.788641
10.770000, 1.788641
10.765000, 1.788640
10.760000, 1.788640
10.755000, 1.788640
10.750000, 1.788640
10.745000, 1.788640
10.740000, 1.788640
10.735000, 1.788640
10.730000, 1.788640
10.725000, 1.788640
10.720000, 1.788640
10.715000, 1.788640
10.710000, 1.788640
10.705000, 1.788640
10.700000, 1.788640
10.695000, 1.788640
10.690000, 1.788640
10.685000, 1.788640
10.680000, 1.788640
10.675000, 1.788640
10.670000, 1.788640
10.665000, 1.788640
10.660000, 1.788640
10.655000, 1.788639
10.650000, 1.788639
10.645000, 1.788639
10.640000, 1.788639
10.635000, 1.788639
10.630000, 1.788639
10.625000, 1.788639
10.620000, 1.788639
10.615000, 1.788639
10.610000, 1.788639
10.605000, 1.788639
10.600000, 1.788639
10.595000, 1.788639
10.590000, 1.788639
10.585000, 1.788639
10.580000, 1.788639
10.575000, 1.788639
10.570000, 1.788639
10.565000, 1.788639
10.560000, 1.788639
10.555000, 1.788639
10.550000, 1.788639
10.545000, 1.788638
10.540000, 1.788638
10.535000, 1.788638
10.530000, 1.788638
10.525000, 1.788638
10.520000, 1.788638
10.515000, 1.788638
10.510000, 1.788638
10.505000, 1.788638
10.500000, 1.788638
10.495000, 1.788638
10.490000, 1.788638
10.485000, 1.788638
10.480000, 1.788638
10.475000, 1.788638
10.470000, 1.788638
10.465000, 1.788638
10.460000, 1.788638
10.455000, 1.788638
10.450000, 1.788638
10.445000, 1.788638
10.440000, 1.788637
10.435000, 1.788637
10.430000, 1.788637
10.425000, 1.788637
10.420000, 1.788637
10.415000, 1.788637
10.410000, 1.788637
10.405000, 1.788637
10.400000, 1.788637
10.395000, 1.788637
10.390000, 1.788637
10.385000, 1.788637
10.380000, 1.788637
10.375000, 1.788637
10.370000, 1.788637
10.365000, 1.788637
10.360000, 1.788637
10.355000, 1.788637
10.350000, 1.788637
10.345000, 1.788637
10.340000, 1.788636
10.335000, 1.788636
10.330000, 1.788636
10.325000, 1.788636
10.320000, 1.788636
10.315000, 1.788636
10.310000, 1.788636
10.305000, 1.788636
10.300000, 1.788636
10.295000, 1.788636
10.290000, 1.788636
10.285000, 1.788636
10.280000, 1.788636
10.275000, 1.788636
10.270000, 1.788636
10.265000, 1.788636
10.260000, 1.788636
10.255000, 1.788636
10.250000, 1.788636
10.245000, 1.788636
10.240000, 1.788635
10.235000, 1.788635
10.230000, 1.788635
10.225000, 1.788635
10.220000, 1.788635
10.215000, 1.788635
10.210000, 1.788635
10.205000, 1.788635
10.200000, 1.788635
10.195000, 1.788635
10.190000, 1.788635
10.185000, 1.788635
10.180000, 1.788635
10.175000, 1.788635
10.170000, 1.788635
10.165000, 1.788635
10.160000, 1.788635
10.155000, 1.788635
10.150000, 1.788635
10.145000, 1.788634
10.140000, 1.788634
10.135000, 1.788634
10.130000, 1.788634
10.125000, 1.788634
10.120000, 1.788634
10.115000, 1.788634
10.110000, 1.788634
10.105000, 1.788634
10.100000, 1.788634
10.095000, 1.788634
10.090000, 1.788634
10.085000, 1.788634
10.080000, 1.788634
10.075000, 1.788634
10.070000, 1.788634
10.065000, 1.788634
10.060000, 1.788634
10.055000, 1.788634
10.050000, 1.788633
10.045000, 1.788633
10.040000, 1.788633
10.035000, 1.788633
10.030000, 1.788633
10.025000, 1.788633
10.020000, 1.788633
10.015000, 1.788633
10.010000, 1.788633
10.005000, 1.788633
10.000000, 1.788633
9.995000, 1.788633
9.990000, 1.788633
9.985000, 1.788633
9.980000, 1.788633
9.975000, 1.788633
9.970000, 1.788633
9.965000, 1.788633
9.960000, 1.788632
9.955000, 1.788632
9.950000, 1.788632
9.945000, 1.788632
9.940000, 1.788632
9.935000, 1.788632
9.930000, 1.788632
9.925000, 1.788632
9.920000, 1.788632
9.915000, 1.788632
9.910000, 1.788632
9.905000, 1.788632
9.900000, 1.788632
9.895000, 1.788632
9.890000, 1.788632
9.885000, 1.788632
9.880000, 1.788632
9.875000, 1.788631
9.870000, 1.788631
9.865000, 1.788631
9.860000, 1.788631
9.855000, 1.788631
9.850000, 1.788631
9.845000, 1.788631
9.840000, 1.788631
9.835000, 1.788631
9.830000, 1.788631
9.825000, 1.788631
9.820000, 1.788631
9.815000, 1.788631
9.810000, 1.788631
9.805000, 1.788631
9.800000, 1.788631
9.795000, 1.788631
9.790000, 1.788631
9.785000, 1.788630
9.780000, 1.788630
9.775000, 1.788630
9.770000, 1.788630
9.765000, 1.788630
9.760000, 1.788630
9.755000, 1.788630
9.750000, 1.788630
9.745000, 1.788630
9.740000, 1.788630
9.735000, 1.788630
9.730000, 1.788630
9.725000, 1.788630
9.720000, 1.788630
9.715000, 1.788630
9.710000, 1.788630
9.705000, 1.788629
9.700000, 1.788629
9.695000, 1.788629
9.690000, 1.788629
9.685000, 1.788629
9.680000, 1.788629
9.675000, 1.788629
9.670000, 1.788629
9.665000, 1.788629
9.660000, 1.788629
9.655000, 1.788629
9.650000, 1.788629
9.645000, 1.788629
9.640000, 1.788629
9.635000, 1.788629
9.630000, 1.788629
9.625000, 1.788629
9.620000, 1.788628
9.615000, 1.788628
9.610000, 1.788628
9.605000, 1.788628
9.600000, 1.788628
9.595000, 1.788628
9.590000, 1.788628
9.585000, 1.788628
9.580000, 1.788628
9.575000, 1.788628
9.570000, 1.788628
9.565000, 1.788628
9.560000, 1.788628
9.555000, 1.788628
9.550000, 1.788628
9.545000, 1.788628
9.540000, 1.788627
9.535000, 1.788627
9.530000, 1.788627
9.525000, 1.788627
9.520000, 1.788627
9.515000, 1.788627
9.510000, 1.788627
9.505000, 1.788627
9.500000, 1.788627
9.495000, 1.788627
9.490000, 1.788627
9.485000, 1.788627
9.480000, 1.788627
9.475000, 1.788627
9.470000, 1.788627
9.465000, 1.788626
9.460000, 1.788626
9.455000, 1.788626
9.450000, 1.788626
9.445000, 1.788626
9.440000, 1.788626
9.435000, 1.788626
9.430000, 1.788626
9.425000, 1.788626
9.420000, 1.788626
9.415000, 1.788626
9.410000, 1.788626
9.405000, 1.788626
9.400000, 1.788626
9.395000, 1.788626
9.390000, 1.788625
9.385000, 1.788625
9.380000, 1.788625
9.375000, 1.788625
9.370000, 1.788625
9.365000, 1.788625
9.360000, 1.788625
9.355000, 1.788625
9.350000, 1.788625
9.345000, 1.788625
9.340000, 1.788625
9.335000, 1.788625
9.330000, 1.788625
9.325000, 1.788625
9.320000, 1.788625
9.315000, 1.788624
9.310000, 1.788624
9.305000, 1.788624
9.300000, 1.788624
9.295000, 1.788624
9.290000, 1.788624
9.285000, 1.788624
9.280000, 1.788624
9.275000, 1.788624
9.270000, 1.788624
9.265000, 1.788624
9.260000, 1.788624
9.255000, 1.788624
9.250000, 1.788624
9.245000, 1.788624
9.240000, 1.788623
9.235000, 1.788623
9.230000, 1.788623
9.225000, 1.788623
9.220000, 1.788623
9.215000, 1.788623
9.210000, 1.788623
9.205000, 1.788623
9.200000, 1.788623
9.195000, 1.788623
9.190000, 1.788623
9.185000, 1.788623
9.180000, 1.788623
9.175000, 1.788623
9.170000, 1.788622
9.165000, 1.788622
9.160000, 1.788622
9.155000, 1.788622
9.150000, 1.788622
9.145000, 1.788622
9.140000, 1.788622
9.135000, 1.788622
9.130000, 1.788622
9.125000, 1.788622
9.120000, 1.788622
9.115000, 1.788622
9.110000, 1.788622
9.105000, 1.788622
9.100000, 1.788621
9.095000, 1.788621
9.090000, 1.788621
9.085000, 1.788621
9.080000, 1.788621
9.075000, 1.788621
9.070000, 1.788621
9.065000, 1.788621
9.060000, 1.788621
9.055000, 1.788621
9.050000, 1.788621
9.045000, 1.788621
9.040000, 1.788621
9.035000, 1.788620
9.030000, 1.788620
9.025000, 1.788620
9.020000, 1.788620
9.015000, 1.788620
9.010000, 1.788620
9.005000, 1.788620
9.000000, 1.788620
8.995000, 1.788620
8.990000, 1.788620
8.985000, 1.788620
8.980000, 1.788620
8.975000, 1.788620
8.970000, 1.788620
8.965000, 1.788619
8.960000, 1.788619
8.955000, 1.788619
8.950000, 1.788619
8.945000, 1.788619
8.940000, 1.788619
8.935000, 1.788619
8.930000, 1.788619
8.925000, 1.788619
8.920000, 1.788619
8.915000, 1.788619
8.910000, 1.788619
8.905000, 1.788618
8.900000, 1.788618
8.895000, 1.788618
8.890000, 1.788618
8.885000, 1.788618
8.880000, 1.788618
8.875000, 1.788618
8.870000, 1.788618
8.865000, 1.788618
8.860000, 1.788618
8.855000, 1.788618
8.850000, 1.788618
8.845000, 1.788618
8.840000, 1.788617
8.835000, 1.788617
8.830000, 1.788617
8.825000, 1.788617
8.820000, 1.788617
8.815000, 1.788617
8.810000, 1.788617
8.805000, 1.788617
8.800000, 1.788617
8.795000, 1.788617
8.790000, 1.788617
8.785000, 1.788617
8.780000, 1.788617
8.775000, 1.788616
8.770000, 1.788616
8.765000, 1.788616
8.760000, 1.788616
8.755000, 1.788616
8.750000, 1.788616
8.745000, 1.788616
8.740000, 1.788616
8.735000, 1.788616
8.730000, 1.788616
8.725000, 1.788616
8.720000, 1.788616
8.715000, 1.788615
8.710000, 1.788615
8.705000, 1.788615
8.700000, 1.788615
8.695000, 1.788615
8.690000, 1.788615
8.685000, 1.788615
8.680000, 1.788615
8.675000, 1.788615
8.670000, 1.788615
8.665000, 1.788615
8.660000, 1.788615
8.655000, 1.788614
8.650000, 1.788614
8.645000, 1.788614
8.640000, 1.788614
8.635000, 1.788614
8.630000, 1.788614
8.625000, 1.788614
8.620000, 1.788614
8.615000, 1.788614
8.610000, 1.788614
8.605000, 1.788614
8.600000, 1.788613
8.595000, 1.788613
8.590000, 1.788613
8.585000, 1.788613
8.580000, 1.788613
8.575000, 1.788613
8.570000, 1.788613
8.565000, 1.788613
8.560000, 1.788613
8.555000, 1.788613
8.550000, 1.788613
8.545000, 1.788613
8.540000, 1.788612
8.535000, 1.788612
8.530000, 1.788612
8.525000, 1.788612
8.520000, 1.788612
8.515000, 1.788612
8.510000, 1.788612
8.505000, 1.788612
8.500000, 1.788612
8.495000, 1.788612
8.490000, 1.788612
8.485000, 1.788611
8.480000, 1.788611
8.475000, 1.788611
8.470000, 1.788611
8.465000, 1.788611
8.460000, 1.788611
8.455000, 1.788611
8.450000, 1.788611
8.445000, 1.788611
8.440000, 1.788611
8.435000, 1.788611
8.430000, 1.788610
8.425000, 1.788610
8.420000, 1.788610
8.415000, 1.788610
8.410000, 1.788610
8.405000, 1.788610
8.400000, 1.788610
8.395000, 1.788610
8.390000, 1.788610
8.385000, 1.788610
8.380000, 1.788610
8.375000, 1.788609
8.370000, 1.788609
8.365000, 1.788609
8.360000, 1.788609
8.355000, 1.788609
8.350000, 1.788609
8.345000, 1.788609
8.340000, 1.788609
8.335000, 1.788609
8.330000, 1.788609
8.325000, 1.788608
8.320000, 1.788608
8.315000, 1.788608
8.310000, 1.788608
8.305000, 1.788608
8.300000, 1.788608
8.295000, 1.788608
8.290000, 1.788608
8.285000, 1.788608
8.280000, 1.788608
8.275000, 1.788607
8.270000, 1.788607
8.265000, 1.788607
8.260000, 1.788607
8.255000, 1.788607
8.250000, 1.788607
8.245000, 1.788607
8.240000, 1.788607
8.235000, 1.788607
8.230000, 1.788607
8.225000, 1.788607
8.220000, 1.788606
8.215000, 1.788606
8.210000, 1.788606
8.205000, 1.788606
8.200000, 1.788606
8.195000, 1.788606
8.190000, 1.788606
8.185000, 1.788606
8.180000, 1.788606
8.175000, 1.788606
8.170000, 1.788605
8.165000, 1.788605
8.160000, 1.788605
8.155000, 1.788605
8.150000, 1.788605
8.145000, 1.788605
8.140000, 1.788605
8.135000, 1.788605
8.130000, 1.788605
8.125000, 1.788604
8.120000, 1.788604
8.115000, 1.788604
8.110000, 1.788604
8.105000, 1.788604
8.100000, 1.788604
8.095000, 1.788604
8.090000, 1.788604
8.085000, 1.788604
8.080000, 1.788604
8.075000, 1.788603
8.070000, 1.788603
8.065000, 1.788603
8.060000, 1.788603
8.055000, 1.788603
8.050000, 1.788603
8.045000, 1.788603
8.040000, 1.788603
8.035000, 1.788603
8.030000, 1.788602
8.025000, 1.788602
8.020000, 1.788602
8.015000, 1.788602
8.010000, 1.788602
8.005000, 1.788602
8.000000, 1.788602
7.995000, 1.788602
7.990000, 1.788602
7.985000, 1.788602
7.980000, 1.788601
7.975000, 1.788601
7.970000, 1.788601
7.965000, 1.788601
7.960000, 1.788601
7.955000, 1.788601
7.950000, 1.788601
7.945000, 1.788601
7.940000, 1.788601
7.935000, 1.788600
7.930000, 1.788600
7.925000, 1.788600
7.920000, 1.788600
7.915000, 1.788600
7.910000, 1.788600
7.905000, 1.788600
7.900000, 1.788600
7.895000, 1.788600
7.890000, 1.788599
7.885000, 1.788599
7.880000, 1.788599
7.875000, 1.788599
7.870000, 1.788599
7.865000, 1.788599
7.860000, 1.788599
7.855000, 1.788599
7.850000, 1.788599
7.845000, 1.788598
7.840000, 1.788598
7.835000, 1.788598
7.830000, 1.788598
7.825000, 1.788598
7.820000, 1.788598
7.815000, 1.788598
7.810000, 1.788598
7.805000, 1.788597
7.800000, 1.788597
7.795000, 1.788597
7.790000, 1.788597
7.785000, 1.788597
7.780000, 1.788597
7.775000, 1.788597
7.770000, 1.788597
7.765000, 1.788597
7.760000, 1.788596
7.755000, 1.788596
7.750000, 1.788596
7.745000, 1.788596
7.740000, 1.788596
7.735000, 1.788596
7.730000, 1.788596
7.725000, 1.788596
7.720000, 1.788595
7.715000, 1.788595
7.710000, 1.788595
7.705000, 1.788595
7.700000, 1.788595
7.695000, 1.788595
7.690000, 1.788595
7.685000, 1.788595
7.680000, 1.788595
7.675000, 1.788594
7.670000, 1.788594
7.665000, 1.788594
7.660000, 1.788594
7.655000, 1.788594
7.650000, 1.788594
7.645000, 1.788594
7.640000, 1.788594
7.635000, 1.788593
7.630000, 1.788593
7.625000, 1.788593
7.620000, 1.788593
7.615000, 1.788593
7.610000, 1.788593
7.605000, 1.788593
7.600000, 1.788593
7.595000, 1.788592
7.590000, 1.788592
7.585000, 1.788592
7.580000, 1.788592
7.575000, 1.788592
7.570000, 1.788592
7.565000, 1.788592
7.560000, 1.788592
7.555000, 1.788591
7.550000, 1.788591
7.545000, 1.788591
7.540000, 1.788591
7.535000, 1.788591
7.530000, 1.788591
7.525000, 1.788591
7.520000, 1.788590
7.515000, 1.788590
7.510000, 1.788590
7.505000, 1.788590
7.500000, 1.788590
7.495000, 1.788590
7.490000, 1.788590
7.485000, 1.788590
7.480000, 1.788589
7.475000, 1.788589
7.470000, 1.788589
7.465000, 1.788589
7.460000, 1.788589
7.455000, 1.788589
7.450000, 1.788589
7.445000, 1.788589
7.440000, 1.788588
7.435000, 1.788588
7.430000, 1.788588
7.425000, 1.788588
7.420000, 1.788588
7.415000, 1.788588
7.410000, 1.788588
7.405000, 1.788587
7.400000, 1.788587
7.395000, 1.788587
7.390000, 1.788587
7.385000, 1.788587
7.380000, 1.788587
7.375000, 1.788587
7.370000, 1.788586
7.365000, 1.788586
7.360000, 1.788586
7.355000, 1.788586
7.350000, 1.788586
7.345000, 1.788586
7.340000, 1.788586
7.335000, 1.788585
7.330000, 1.788585
7.325000, 1.788585
7.320000, 1.788585
7.315000, 1.788585
7.310000, 1.788585
7.305000, 1.788585
7.300000, 1.788585
7.295000, 1.788584
7.290000, 1.788584
7.285000, 1.788584
7.280000, 1.788584
7.275000, 1.788584
7.270000, 1.788584
7.265000, 1.788584
7.260000, 1.788583
7.255000, 1.788583
7.250000, 1.788583
7.245000, 1.788583
7.240000, 1.788583
7.235000, 1.788583
7.230000, 1.788582
7.225000, 1.788582
7.220000, 1.788582
7.215000, 1.788582
7.210000, 1.788582
7.205000, 1.788582
7.200000, 1.788582
7.195000, 1.788581
7.190000, 1.788581
7.185000, 1.788581
7.180000, 1.788581
7.175000, 1.788581
7.170000, 1.788581
7.165000, 1.788581
7.160000, 1.788580
7.155000, 1.788580
7.150000, 1.788580
7.145000, 1.788580
7.140000, 1.788580
7.135000, 1.788580
7.130000, 1.788580
7.125000, 1.788579
7.120000, 1.788579
7.115000, 1.788579
7.110000, 1.788579
7.105000, 1.788579
7.100000, 1.788579
7.095000, 1.788578
7.090000, 1.788578
7.085000, 1.788578
7.080000, 1.788578
7.075000, 1.788578
7.070000, 1.788578
7.065000, 1.788577
7.060000, 1.788577
7.055000, 1.788577
7.050000, 1.788577
7.045000, 1.788577
7.040000, 1.788577
7.035000, 1.788577
7.030000, 1.788576
7.025000, 1.788576
7.020000, 1.788576
7.015000, 1.788576
7.010000, 1.788576
7.005000, 1.788576
7.000000, 1.788575
6.995000, 1.788575
6.990000, 1.788575
6.985000, 1.788575
6.980000, 1.788575
6.975000, 1.788575
6.970000, 1.788574
6.965000, 1.788574
6.960000, 1.788574
6.955000, 1.788574
6.950000, 1.788574
6.945000, 1.788574
6.940000, 1.788573
6.935000, 1.788573
6.930000, 1.788573
6.925000, 1.788573
6.920000, 1.788573
6.915000, 1.788573
6.910000, 1.788572
6.905000, 1.788572
6.900000, 1.788572
6.895000, 1.788572
6.890000, 1.788572
6.885000, 1.788572
6.880000, 1.788571
6.875000, 1.788571
6.870000, 1.788571
6.865000, 1.788571
6.860000, 1.788571
6.855000, 1.788571
6.850000, 1.788570
6.845000, 1.788570
6.840000, 1.788570
6.835000, 1.788570
6.830000, 1.788570
6.825000, 1.788570
6.820000, 1.788569
6.815000, 1.788569
6.810000, 1.788569
6.805000, 1.788569
6.800000, 1.788569
6.795000, 1.788569
6.790000, 1.788568
6.785000, 1.788568
6.780000, 1.788568
6.775000, 1.788568
6.770000, 1.788568
6.765000, 1.788567
6.760000, 1.788567
6.755000, 1.788567
6.750000, 1.788567
6.745000, 1.788567
6.740000, 1.788567
6.735000, 1.788566
6.730000, 1.788566
6.725000, 1.788566
6.720000, 1.788566
6.715000, 1.788566
6.710000, 1.788565
6.705000, 1.788565
6.700000, 1.788565
6.695000, 1.788565
6.690000, 1.788565
6.685000, 1.788565
6.680000, 1.788564
6.675000, 1.788564
6.670000, 1.788564
6.665000, 1.788564
6.660000, 1.788564
6.655000, 1.788563
6.650000, 1.788563
6.645000, 1.788563
6.640000, 1.788563
6.635000, 1.788563
6.630000, 1.788562
6.625000, 1.788562
6.620000, 1.788562
6.615000, 1.788562
6.610000, 1.788562
6.605000, 1.788562
6.600000, 1.788561
6.595000, 1.788561
6.590000, 1.788561
6.585000, 1.788561
6.580000, 1.788561
6.575000, 1.788560
6.570000, 1.788560
6.565000, 1.788560
6.560000, 1.788560
6.555000, 1.788560
6.550000, 1.788559
6.545000, 1.788559
6.540000, 1.788559
6.535000, 1.788559
6.530000, 1.788559
6.525000, 1.788558
6.520000, 1.788558
6.515000, 1.788558
6.510000, 1.788558
6.505000, 1.788558
6.500000, 1.788557
6.495000, 1.788557
6.490000, 1.788557
6.485000, 1.788557
6.480000, 1.788557
6.475000, 1.788556
6.470000, 1.788556
6.465000, 1.788556
6.460000, 1.788556
6.455000, 1.788556
6.450000, 1.788555
6.445000, 1.788555
6.440000, 1.788555
6.435000, 1.788555
6.430000, 1.788555
6.425000, 1.788554
6.420000, 1.788554
6.415000, 1.788554
6.410000, 1.788554
6.405000, 1.788553
6.400000, 1.788553
6.395000, 1.788553
6.390000, 1.788553
6.385000, 1.788553
6.380000, 1.788552
6.375000, 1.788552
6.370000, 1.788552
6.365000, 1.788552
6.360000, 1.788552
6.355000, 1.788551
6.350000, 1.788551
6.345000, 1.788551
6.340000, 1.788551
6.335000, 1.788550
6.330000, 1.788550
6.325000, 1.788550
6.320000, 1.788550
6.315000, 1.788550
6.310000, 1.788549
6.305000, 1.788549
6.300000, 1.788549
6.295000, 1.788549
6.290000, 1.788549
6.285000, 1.788548
6.280000, 1.788548
6.275000, 1.788548
6.270000, 1.788548
6.265000, 1.788547
6.260000, 1.788547
6.255000, 1.788547
6.250000, 1.788547
6.245000, 1.788546
6.240000, 1.788546
6.235000, 1.788546
6.230000, 1.788546
6.225000, 1.788546
6.220000, 1.788545
6.215000, 1.788545
6.210000, 1.788545
6.205000, 1.788545
6.200000, 1.788544
6.195000, 1.788544
6.190000, 1.788544
6.185000, 1.788544
6.180000, 1.788543
6.175000, 1.788543
6.170000, 1.788543
6.165000, 1.788543
6.160000, 1.788543
6.155000, 1.788542
6.150000, 1.788542
6.145000, 1.788542
6.140000, 1.788542
6.135000, 1.788541
6.130000, 1.788541
6.125000, 1.788541
6.120000, 1.788541
6.115000, 1.788540
6.110000, 1.788540
6.105000, 1.788540
6.100000, 1.788540
6.095000, 1.788539
6.090000, 1.788539
6.085000, 1.788539
6.080000, 1.788539
6.075000, 1.788538
6.070000, 1.788538
6.065000, 1.788538
6.060000, 1.788538
6.055000, 1.788537
6.050000, 1.788537
6.045000, 1.788537
6.040000, 1.788537
6.035000, 1.788536
6.030000, 1.788536
6.025000, 1.788536
6.020000, 1.788536
6.015000, 1.788535
6.010000, 1.788535
6.005000, 1.788535
6.000000, 1.788535
5.995000, 1.788534
5.990000, 1.788534
5.985000, 1.788534
5.980000, 1.788534
5.975000, 1.788533
5.970000, 1.788533
5.965000, 1.788533
5.960000, 1.788533
5.955000, 1.788532
5.950000, 1.788532
5.945000, 1.788532
5.940000, 1.788532
5.935000, 1.788531
5.930000, 1.788531
5.925000, 1.788531
5.920000, 1.788530
5.915000, 1.788530
5.910000, 1.788530
5.905000, 1.788530
5.900000, 1.788529
5.895000, 1.788529
5.890000, 1.788529
5.885000, 1.788529
5.880000, 1.788528
5.875000, 1.788528
5.870000, 1.788528
5.865000, 1.788528
5.860000, 1.788527
5.855000, 1.788527
5.850000, 1.788527
5.845000, 1.788526
5.840000, 1.788526
5.835000, 1.788526
5.830000, 1.788526
5.825000, 1.788525
5.820000, 1.788525
5.815000, 1.788525
5.810000, 1.788524
5.805000, 1.788524
5.800000, 1.788524
5.795000, 1.788524
5.790000, 1.788523
5.785000, 1.788523
5.780000, 1.788523
5.775000, 1.788522
5.770000, 1.788522
5.765000, 1.788522
5.760000, 1.788522
5.755000, 1.788521
5.750000, 1.788521
5.745000, 1.788521
5.740000, 1.788520
5.735000, 1.788520
5.730000, 1.788520
5.725000, 1.788520
5.720000, 1.788519
5.715000, 1.788519
5.710000, 1.788519
5.705000, 1.788518
5.700000, 1.788518
5.695000, 1.788518
5.690000, 1.788517
5.685000, 1.788517
5.680000, 1.788517
5.675000, 1.788517
5.670000, 1.788516
5.665000, 1.788516
5.660000, 1.788516
5.655000, 1.788515
5.650000, 1.788515
5.645000, 1.788515
5.640000, 1.788514
5.635000, 1.788514
5.630000, 1.788514
5.625000, 1.788513
5.620000, 1.788513
5.615000, 1.788513
5.610000, 1.788513
5.605000, 1.788512
5.600000, 1.788512
5.595000, 1.788512
5.590000, 1.788511
5.585000, 1.788511
5.580000, 1.788511
5.575000, 1.788510
5.570000, 1.788510
5.565000, 1.788510
5.560000, 1.788509
5.555000, 1.788509
5.550000, 1.788509
5.545000, 1.788508
5.540000, 1.788508
5.535000, 1.788508
5.530000, 1.788507
5.525000, 1.788507
5.520000, 1.788507
5.515000, 1.788506
5.510000, 1.788506
5.505000, 1.788506
5.500000, 1.788505
5.495000, 1.788505
5.490000, 1.788505
5.485000, 1.788504
5.480000, 1.788504
5.475000, 1.788504
5.470000, 1.788503
5.465000, 1.788503
5.460000, 1.788503
5.455000, 1.788502
5.450000, 1.788502
5.445000, 1.788502
5.440000, 1.788501
5.435000, 1.788501
5.430000, 1.788501
5.425000, 1.788500
5.420000, 1.788500
5.415000, 1.788500
5.410000, 1.788499
5.405000, 1.788499
5.400000, 1.788499
5.395000, 1.788498
5.390000, 1.788498
5.385000, 1.788498
5.380000, 1.788497
5.375000, 1.788497
5.370000, 1.788496
5.365000, 1.788496
5.360000, 1.788496
5.355000, 1.788495
5.350000, 1.788495
5.345000, 1.788495
5.340000, 1.788494
5.335000, 1.788494
5.330000, 1.788494
5.325000, 1.788493
5.320000, 1.788493
5.315000, 1.788492
5.310000, 1.788492
5.305000, 1.788492
5.300000, 1.788491
5.295000, 1.788491
5.290000, 1.788491
5.285000, 1.788490
5.280000, 1.788490
5.275000, 1.788489
5.270000, 1.788489
5.265000, 1.788489
5.260000, 1.788488
5.255000, 1.788488
5.250000, 1.788488
5.245000, 1.788487
5.240000, 1.788487
5.235000, 1.788486
5.230000, 1.788486
5.225000, 1.788486
5.220000, 1.788485
5.215000, 1.788485
5.210000, 1.788484
5.205000, 1.788484
5.200000, 1.788484
5.195000, 1.788483
5.190000, 1.788483
5.185000, 1.788483
5.180000, 1.788482
5.175000, 1.788482
5.170000, 1.788481
5.165000, 1.788481
5.160000, 1.788481
5.155000, 1.788480
5.150000, 1.788480
5.145000, 1.788479
5.140000, 1.788479
5.135000, 1.788478
5.130000, 1.788478
5.125000, 1.788478
5.120000, 1.788477
5.115000, 1.788477
5.110000, 1.788476
5.105000, 1.788476
5.100000, 1.788476
5.095000, 1.788475
5.090000, 1.788475
5.085000, 1.788474
5.080000, 1.788474
5.075000, 1.788473
5.070000, 1.788473
5.065000, 1.788473
5.060000, 1.788472
5.055000, 1.788472
5.050000, 1.788471
5.045000, 1.788471
5.040000, 1.788470
5.035000, 1.788470
5.030000, 1.788470
5.025000, 1.788469
5.020000, 1.788469
5.015000, 1.788468
5.010000, 1.788468
5.005000, 1.788467
5.000000, 1.788467
4.995000, 1.788467
4.990000, 1.788466
4.985000, 1.788466
4.980000, 1.788465
4.975000, 1.788465
4.970000, 1.788464
4.965000, 1.788464
4.960000, 1.788463
4.955000, 1.788463
4.950000, 1.788462
4.945000, 1.788462
4.940000, 1.788462
4.935000, 1.788461
4.930000, 1.788461
4.925000, 1.788460
4.920000, 1.788460
4.915000, 1.788459
4.910000, 1.788459
4.905000, 1.788458
4.900000, 1.788458
4.895000, 1.788457
4.890000, 1.788457
4.885000, 1.788456
4.880000, 1.788456
4.875000, 1.788455
4.870000, 1.788455
4.865000, 1.788454
4.860000, 1.788454
4.855000, 1.788454
4.850000, 1.788453
4.845000, 1.788453
4.840000, 1.788452
4.835000, 1.788452
4.830000, 1.788451
4.825000, 1.788451
4.820000, 1.788450
4.815000, 1.788450
4.810000, 1.788449
4.805000, 1.788449
4.800000, 1.788448
4.795000, 1.788448
4.790000, 1.788447
4.785000, 1.788447
4.780000, 1.788446
4.775000, 1.788446
4.770000, 1.788445
4.765000, 1.788445
4.760000, 1.788444
4.755000, 1.788444
4.750000, 1.788443
4.745000, 1.788442
4.740000, 1.788442
4.735000, 1.788441
4.730000, 1.788441
4.725000, 1.788440
4.720000, 1.788440
4.715000, 1.788439
4.710000, 1.788439
4.705000, 1.788438
4.700000, 1.788438
4.695000, 1.788437
4.690000, 1.788437
4.685000, 1.788436
4.680000, 1.788436
4.675000, 1.788435
4.670000, 1.788435
4.665000, 1.788434
4.660000, 1.788433
4.655000, 1.788433
4.650000, 1.788432
4.645000, 1.788432
4.640000, 1.788431
4.635000, 1.788431
4.630000, 1.788430
4.625000, 1.788430
4.620000, 1.788429
4.615000, 1.788428
4.610000, 1.788428
4.605000, 1.788427
4.600000, 1.788427
4.595000, 1.788426
4.590000, 1.788426
4.585000, 1.788425
4.580000, 1.788424
4.575000, 1.788424
4.570000, 1.788423
4.565000, 1.788423
4.560000, 1.788422
4.555000, 1.788421
4.550000, 1.788421
4.545000, 1.788420
4.540000, 1.788420
4.535000, 1.788419
4.530000, 1.788419
4.525000, 1.788418
4.520000, 1.788417
4.515000, 1.788417
4.510000, 1.788416
4.505000, 1.788416
4.500000, 1.788415
4.495000, 1.788414
4.490000, 1.788414
4.485000, 1.788413
4.480000, 1.788412
4.475000, 1.788412
4.470000, 1.788411
4.465000, 1.788411
4.460000, 1.788410
4.455000, 1.788409
4.450000, 1.788409
4.445000, 1.788408
4.440000, 1.788407
4.435000, 1.788407
4.430000, 1.788406
4.425000, 1.788406
4.420000, 1.788405
4.415000, 1.788404
4.410000, 1.788404
4.405000, 1.788403
4.400000, 1.788402
4.395000, 1.788402
4.390000, 1.788401
4.385000, 1.788400
4.380000, 1.788400
4.375000, 1.788399
4.370000, 1.788398
4.365000, 1.788398
4.360000, 1.788397
4.355000, 1.788396
4.350000, 1.788396
4.345000, 1.788395
4.340000, 1.788394
4.335000, 1.788394
4.330000, 1.788393
4.325000, 1.788392
4.320000, 1.788392
4.315000, 1.788391
4.310000, 1.788390
4.305000, 1.788390
4.300000, 1.788389
4.295000, 1.788388
4.290000, 1.788387
4.285000, 1.788387
4.280000, 1.788386
4.275000, 1.788385
4.270000, 1.788385
4.265000, 1.788384
4.260000, 1.788383
4.255000, 1.788382
4.250000, 1.788382
4.245000, 1.788381
4.240000, 1.788380
4.235000, 1.788380
4.230000, 1.788379
4.225000, 1.788378
4.220000, 1.788377
4.215000, 1.788377
4.210000, 1.788376
4.205000, 1.788375
4.200000, 1.788374
4.195000, 1.788374
4.190000, 1.788373
4.185000, 1.788372
4.180000, 1.788371
4.175000, 1.788371
4.170000, 1.788370
4.165000, 1.788369
4.160000, 1.788368
4.155000, 1.788367
4.150000, 1.788367
4.145000, 1.788366
4.140000, 1.788365
4.135000, 1.788364
4.130000, 1.788364
4.125000, 1.788363
4.120000, 1.788362
4.115000, 1.788361
4.110000, 1.788360
4.105000, 1.788360
4.100000, 1.788359
4.095000, 1.788358
4.090000, 1.788357
4.085000, 1.788356
4.080000, 1.788356
4.075000, 1.788355
4.070000, 1.788354
4.065000, 1.788353
4.060000, 1.788352
4.055000, 1.788351
4.050000, 1.788351
4.045000, 1.788350
4.040000, 1.788349
4.035000, 1.788348
4.030000, 1.788347
4.025000, 1.788346
4.020000, 1.788345
4.015000, 1.788345
4.010000, 1.788344
4.005000, 1.788343
4.000000, 1.788342
3.995000, 1.788341
3.990000, 1.788340
3.985000, 1.788339
3.980000, 1.788339
3.975000, 1.788338
3.970000, 1.788337
3.965000, 1.788336
3.960000, 1.788335
3.955000, 1.788334
3.950000, 1.788333
3.945000, 1.788332
3.940000, 1.788331
3.935000, 1.788330
3.930000, 1.788330
3.925000, 1.788329
3.920000, 1.788328
3.915000, 1.788327
3.910000, 1.788326
3.905000, 1.788325
3.900000, 1.788324
3.895000, 1.788323
3.890000, 1.788322
3.885000, 1.788321
3.880000, 1.788320
3.875000, 1.788319
3.870000, 1.788318
3.865000, 1.788317
3.860000, 1.788316
3.855000, 1.788315
3.850000, 1.788314
3.845000, 1.788313
3.840000, 1.788312
3.835000, 1.788311
3.830000, 1.788310
3.825000, 1.788309
3.820000, 1.788308
3.815000, 1.788307
3.810000, 1.788306
3.805000, 1.788305
3.800000, 1.788304
3.795000, 1.788303
3.790000, 1.788302
3.785000, 1.788301
3.780000, 1.788300
3.775000, 1.788299
3.770000, 1.788298
3.765000, 1.788297
3.760000, 1.788296
3.755000, 1.788295
3.750000, 1.788294
3.745000, 1.788293
3.740000, 1.788292
3.735000, 1.788291
3.730000, 1.788290
3.725000, 1.788289
3.720000, 1.788288
3.715000, 1.788287
3.710000, 1.788286
3.705000, 1.788284
3.700000, 1.788283
3.695000, 1.788282
3.690000, 1.788281
3.685000, 1.788280
3.680000, 1.788279
3.675000, 1.788278
3.670000, 1.788277
3.665000, 1.788276
3.660000, 1.788274
3.655000, 1.788273
3.650000, 1.788272
3.645000, 1.788271
3.640000, 1.788270
3.635000, 1.788269
3.630000, 1.788267
3.625000, 1.788266
3.620000, 1.788265
3.615000, 1.788264
3.610000, 1.788263
3.605000, 1.788262
3.600000, 1.788260
3.595000, 1.788259
3.590000, 1.788258
3.585000, 1.788257
3.580000, 1.788256
3.575000, 1.788254
3.570000, 1.788253
3.565000, 1.788252
3.560000, 1.788251
3.555000, 1.788249
3.550000, 1.788248
3.545000, 1.788247
3.540000, 1.788246
3.535000, 1.788244
3.530000, 1.788243
3.525000, 1.788242
3.520000, 1.788241
3.515000, 1.788239
3.510000, 1.788238
3.505000, 1.788237
3.500000, 1.788235
3.495000, 1.788234
3.490000, 1.788233
3.485000, 1.788232
3.480000, 1.788230
3.475000, 1.788229
3.470000, 1.788228
3.465000, 1.788226
3.460000, 1.788225
3.455000, 1.788224
3.450000, 1.788222
3.445000, 1.788221
3.440000, 1.788219
3.435000, 1.788218
3.430000, 1.788217
3.425000, 1.788215
3.420000, 1.788214
3.415000, 1.788213
3.410000, 1.788211
3.405000, 1.788210
3.400000, 1.788208
3.395000, 1.788207
3.390000, 1.788205
3.385000, 1.788204
3.380000, 1.788203
3.375000, 1.788201
3.370000, 1.788200
3.365000, 1.788198
3.360000, 1.788197
3.355000, 1.788195
3.350000, 1.788194
3.345000, 1.788192
3.340000, 1.788191
3.335000, 1.788189
3.330000, 1.788188
3.325000, 1.788186
3.320000, 1.788185
3.315000, 1.788183
3.310000, 1.788182
3.305000, 1.788180
3.300000, 1.788179
3.295000, 1.788177
3.290000, 1.788175
3.285000, 1.788174
3.280000, 1.788172
3.275000, 1.788171
3.270000, 1.788169
3.265000, 1.788168
3.260000, 1.788166
3.255000, 1.788164
3.250000, 1.788163
3.245000, 1.788161
3.240000, 1.788159
3.235000, 1.788158
3.230000, 1.788156
3.225000, 1.788154
3.220000, 1.788153
3.215000, 1.788151
3.210000, 1.788149
3.205000, 1.788148
3.200000, 1.788146
3.195000, 1.788144
3.190000, 1.788143
3.185000, 1.788141
3.180000, 1.788139
3.175000, 1.788137
3.170000, 1.788136
3.165000, 1.788134
3.160000, 1.788132
3.155000, 1.788130
3.150000, 1.788129
3.145000, 1.788127
3.140000, 1.788125
3.135000, 1.788123
3.130000, 1.788121
3.125000, 1.788120
3.120000, 1.788118
3.115000, 1.788116
3.110000, 1.788114
3.105000, 1.788112
3.100000, 1.788110
3.095000, 1.788108
3.090000, 1.788107
3.085000, 1.788105
3.080000, 1.788103
3.075000, 1.788101
3.070000, 1.788099
3.065000, 1.788097
3.060000, 1.788095
3.055000, 1.788093
3.050000, 1.788091
3.045000, 1.788089
3.040000, 1.788087
3.035000, 1.788085
3.030000, 1.788083
3.025000, 1.788081
3.020000, 1.788079
3.015000, 1.788077
3.010000, 1.788075
3.005000, 1.788073
3.000000, 1.788071
2.995000, 1.788069
2.990000, 1.788067
2.985000, 1.788065
2.980000, 1.788062
2.975000, 1.788060
2.970000, 1.788058
2.965000, 1.788056
2.960000, 1.788054
2.955000, 1.788052
2.950000, 1.788050
2.945000, 1.788047
2.940000, 1.788045
2.935000, 1.788043
2.930000, 1.788041
2.925000, 1.788039
2.920000, 1.788036
2.915000, 1.788034
2.910000, 1.788032
2.905000, 1.788030
2.900000, 1.788027
2.895000, 1.788025
2.890000, 1.788023
2.885000, 1.788020
2.880000, 1.788018
2.875000, 1.788016
2.870000, 1.788013
2.865000, 1.788011
2.860000, 1.788008
2.855000, 1.788006
2.850000, 1.788004
2.845000, 1.788001
2.840000, 1.787999
2.835000, 1.787996
2.830000, 1.787994
2.825000, 1.787991
2.820000, 1.787989
2.815000, 1.787986
2.810000, 1.787984
2.805000, 1.787981
2.800000, 1.787979
2.795000, 1.787976
2.790000, 1.787974
2.785000, 1.787971
2.780000, 1.787968
2.775000, 1.787966
2.770000, 1.787963
2.765000, 1.787961
2.760000, 1.787958
2.755000, 1.787955
2.750000, 1.787953
2.745000, 1.787950
2.740000, 1.787947
2.735000, 1.787944
2.730000, 1.787942
2.725000, 1.787939
2.720000, 1.787936
2.715000, 1.787933
2.710000, 1.787931
2.705000, 1.787928
2.700000, 1.787925
2.695000, 1.787922
2.690000, 1.787919
2.685000, 1.787916
2.680000, 1.787913
2.675000, 1.787910
2.670000, 1.787907
2.665000, 1.787905
2.660000, 1.787902
2.655000, 1.787899
2.650000, 1.787896
2.645000, 1.787893
2.640000, 1.787889
2.635000, 1.787886
2.630000, 1.787883
2.625000, 1.787880
2.620000, 1.787877
2.615000, 1.787874
2.610000, 1.787871
2.605000, 1.787868
2.600000, 1.787864
2.595000, 1.787861
2.590000, 1.787858
2.585000, 1.787855
2.580000, 1.787852
2.575000, 1.787848
2.570000, 1.787845
2.565000, 1.787842
2.560000, 1.787838
2.555000, 1.787835
2.550000, 1.787832
2.545000, 1.787828
2.540000, 1.787825
2.535000, 1.787821
2.530000, 1.787818
2.525000, 1.787814
2.520000, 1.787811
2.515000, 1.787807
2.510000, 1.787804
2.505000, 1.787800
2.500000, 1.787797
2.495000, 1.787793
2.490000, 1.787789
2.485000, 1.787786
2.480000, 1.787782
2.475000, 1.787778
2.470000, 1.787775
2.465000, 1.787771
2.460000, 1.787767
2.455000, 1.787763
2.450000, 1.787760
2.445000, 1.787756
2.440000, 1.787752
2.435000, 1.787748
2.430000, 1.787744
2.425000, 1.787740
2.420000, 1.787736
2.415000, 1.787732
2.410000, 1.787728
2.405000, 1.787724
2.400000, 1.787720
2.395000, 1.787716
2.390000, 1.787712
2.385000, 1.787708
2.380000, 1.787704
2.375000, 1.787699
2.370000, 1.787695
2.365000, 1.787691
2.360000, 1.787687
2.355000, 1.787682
2.350000, 1.787678
2.345000, 1.787674
2.340000, 1.787669
2.335000, 1.787665
2.330000, 1.787660
2.325000, 1.787656
2.320000, 1.787652
2.315000, 1.787647
2.310000, 1.787642
2.305000, 1.787638
2.300000, 1.787633
2.295000, 1.787629
2.290000, 1.787624
2.285000, 1.787619
2.280000, 1.787614
2.275000, 1.787610
2.270000, 1.787605
2.265000, 1.787600
2.260000, 1.787595
2.255000, 1.787590
2.250000, 1.787585
2.245000, 1.787580
2.240000, 1.787575
2.235000, 1.787570
2.230000, 1.787565
2.225000, 1.787560
2.220000, 1.787555
2.215000, 1.787550
2.210000, 1.787545
2.205000, 1.787539
2.200000, 1.787534
2.195000, 1.787529
2.190000, 1.787523
2.185000, 1.787518
2.180000, 1.787513
2.175000, 1.787507
2.170000, 1.787502
2.165000, 1.787496
2.160000, 1.787490
2.155000, 1.787485
2.150000, 1.787479
2.145000, 1.787473
2.140000, 1.787468
2.135000, 1.787462
2.130000, 1.787456
2.125000, 1.787450
2.120000, 1.787444
2.115000, 1.787438
2.110000, 1.787432
2.105000, 1.787426
2.100000, 1.787420
2.095000, 1.787414
2.090000, 1.787408
2.085000, 1.787402
2.080000, 1.787395
2.075000, 1.787389
2.070000, 1.787383
2.065000, 1.787376
2.060000, 1.787370
2.055000, 1.787363
2.050000, 1.787357
2.045000, 1.787350
2.040000, 1.787344
2.035000, 1.787337
2.030000, 1.787330
2.025000, 1.787323
2.020000, 1.787317
2.015000, 1.787310
2.010000, 1.787303
2.005000, 1.787296
2.000000, 1.787289
1.995000, 1.787268
1.990000, 1.787248
1.985000, 1.787228
1.980000, 1.787207
1.975000, 1.787186
1.970000, 1.787165
1.965000, 1.787144
1.960000, 1.787123
1.955000, 1.787101
1.950000, 1.787079
1.945000, 1.787058
1.940000, 1.787036
1.935000, 1.787013
1.930000, 1.786991
1.925000, 1.786969
1.920000, 1.786946
1.915000, 1.786923
1.910000, 1.786900
1.905000, 1.786877
1.900000, 1.786853
1.895000, 1.786830
1.890000, 1.786806
1.885000, 1.786782
1.880000, 1.786758
1.875000, 1.786733
1.870000, 1.786709
1.865000, 1.786684
1.860000, 1.786659
1.855000, 1.786634
1.850000, 1.786609
1.845000, 1.786583
1.840000, 1.786557
1.835000, 1.786531
1.830000, 1.786505
1.825000, 1.786479
1.820000, 1.786452
1.815000, 1.786425
1.810000, 1.786398
1.805000, 1.786371
1.800000, 1.786343
1.795000, 1.786315
1.790000, 1.786287
1.785000, 1.786259
1.780000, 1.786231
1.775000, 1.786202
1.770000, 1.786173
1.765000, 1.786144
1.760000, 1.786114
1.755000, 1.786085
1.750000, 1.786055
1.745000, 1.786025
1.740000, 1.785994
1.735000, 1.785963
1.730000, 1.785932
1.725000, 1.785901
1.720000, 1.785869
1.715000, 1.785838
1.710000, 1.785806
1.705000, 1.785773
1.700000, 1.785740
1.695000, 1.785707
1.690000, 1.785674
1.685000, 1.785641
1.680000, 1.785607
1.675000, 1.785573
1.670000, 1.785538
1.665000, 1.785503
1.660000, 1.785468
1.655000, 1.785433
1.650000, 1.785397
1.645000, 1.785361
1.640000, 1.785325
1.635000, 1.785288
1.630000, 1.785251
1.625000, 1.785213
1.620000, 1.785176
1.615000, 1.785138
1.610000, 1.785099
1.605000, 1.785060
1.600000, 1.785021
1.595000, 1.784982
1.590000, 1.784942
1.585000, 1.784901
1.580000, 1.784861
1.575000, 1.784820
1.570000, 1.784778
1.565000, 1.784736
1.560000, 1.784694
1.555000, 1.784651
1.550000, 1.784608
1.545000, 1.784565
1.540000, 1.784521
1.535000, 1.784476
1.530000, 1.784432
1.525000, 1.784386
1.520000, 1.784341
1.515000, 1.784294
1.510000, 1.784248
1.505000, 1.784201
1.500000, 1.784153
1.495000, 1.784105
1.490000, 1.784057
1.485000, 1.784008
1.480000, 1.783958
1.475000, 1.783908
1.470000, 1.783858
1.465000, 1.783807
1.460000, 1.783755
1.455000, 1.783703
1.450000, 1.783650
1.445000, 1.783597
1.440000, 1.783544
1.435000, 1.783489
1.430000, 1.783434
1.425000, 1.783379
1.420000, 1.783323
1.415000, 1.783266
1.410000, 1.783209
1.405000, 1.783151
1.400000, 1.783093
1.395000, 1.783034
1.390000, 1.782974
1.385000, 1.782914
1.380000, 1.782853
1.375000, 1.782791
1.370000, 1.782729
1.365000, 1.782666
1.360000, 1.782602
1.355000, 1.782537
1.350000, 1.782472
1.345000, 1.782406
1.340000, 1.782340
1.335000, 1.782272
1.330000, 1.782204
1.325000, 1.782135
1.320000, 1.782066
1.315000, 1.781995
1.310000, 1.781924
1.305000, 1.781852
1.300000, 1.781779
1.295000, 1.781705
1.290000, 1.781630
1.285000, 1.781555
1.280000, 1.781478
1.275000, 1.781401
1.270000, 1.781323
1.265000, 1.781244
1.260000, 1.781164
1.255000, 1.781083
1.250000, 1.781001
1.245000, 1.780918
1.240000, 1.780834
1.235000, 1.780749
1.230000, 1.780663
1.225000, 1.780576
1.220000, 1.780487
1.215000, 1.780398
1.210000, 1.780308
1.205000, 1.780216
1.200000, 1.780124
1.195000, 1.780030
1.190000, 1.779935
1.185000, 1.779839
1.180000, 1.779741
1.175000, 1.779643
1.170000, 1.779543
1.165000, 1.779441
1.160000, 1.779339
1.155000, 1.779235
1.150000, 1.779130
1.145000, 1.779023
1.140000, 1.778915
1.135000, 1.778806
1.130000, 1.778695
1.125000, 1.778583
1.120000, 1.778469
1.115000, 1.778354
1.110000, 1.778237
1.105000, 1.778118
1.100000, 1.777998
1.095000, 1.777877
1.090000, 1.777753
1.085000, 1.777628
1.080000, 1.777501
1.075000, 1.777373
1.070000, 1.777242
1.065000, 1.777110
1.060000, 1.776976
1.055000, 1.776840
1.050000, 1.776702
1.045000, 1.776562
1.040000, 1.776420
1.035000, 1.776276
1.030000, 1.776130
1.025000, 1.775982
1.020000, 1.775832
1.015000, 1.775679
1.010000, 1.775524
1.005000, 1.775367
1.000000, 1.775208
0.995000, 1.775046
0.990000, 1.774882
0.985000, 1.774715
0.980000, 1.774546
0.975000, 1.774374
0.970000, 1.774199
0.965000, 1.774022
0.960000, 1.773842
0.955000, 1.773659
0.950000, 1.773473
0.945000, 1.773285
0.940000, 1.773093
0.935000, 1.772898
0.930000, 1.772701
0.925000, 1.772500
0.920000, 1.772296
0.915000, 1.772088
0.910000, 1.771877
0.905000, 1.771663
0.900000, 1.771445
0.895000, 1.771223
0.890000, 1.770998
0.885000, 1.770769
0.880000, 1.770536
0.875000, 1.770299
0.870000, 1.770058
0.865000, 1.769813
0.860000, 1.769564
0.855000, 1.769310
0.850000, 1.769052
0.845000, 1.768789
0.840000, 1.768522
0.835000, 1.768250
0.830000, 1.767973
0.825000, 1.767691
0.820000, 1.767404
0.815000, 1.767112
0.810000, 1.766814
0.805000, 1.766511
0.800000, 1.766203
0.795000, 1.765888
0.790000, 1.765568
0.785000, 1.765242
0.780000, 1.764909
0.775000, 1.764571
0.770000, 1.764225
0.765000, 1.763873
0.760000, 1.763514
0.755000, 1.763148
0.750000, 1.762775
0.745000, 1.762395
0.740000, 1.762007
0.735000, 1.761611
0.730000, 1.761207
0.725000, 1.760795
0.720000, 1.760375
0.715000, 1.759945
0.710000, 1.759507
0.705000, 1.759060
0.700000, 1.758604
0.695000, 1.758137
0.690000, 1.757661
0.685000, 1.757175
0.680000, 1.756678
0.675000, 1.756170
0.670000, 1.755652
0.665000, 1.755121
0.660000, 1.754579
0.655000, 1.754025
0.650000, 1.753459
0.645000, 1.752880
0.640000, 1.752287
0.635000, 1.751681
0.630000, 1.751060
0.625000, 1.750426
0.620000, 1.749776
0.615000, 1.749111
0.610000, 1.748430
0.605000, 1.747733
0.600000, 1.747019
0.595000, 1.746287
0.590000, 1.745538
0.585000, 1.744770
0.580000, 1.743983
0.575000, 1.743176
0.570000, 1.742348
0.565000, 1.741499
0.560000, 1.740629
0.555000, 1.739736
0.550000, 1.738819
0.545000, 1.737879
0.540000, 1.736913
0.535000, 1.735922
0.530000, 1.734903
0.525000, 1.733857
0.520000, 1.732782
0.515000, 1.731678
0.510000, 1.730542
0.505000, 1.729375
0.500000, 1.728174
0.495000, 1.726939
0.490000, 1.725668
0.485000, 1.724361
0.480000, 1.723014
0.475000, 1.721628
0.470000, 1.720200
0.465000, 1.718729
0.460000, 1.717213
0.455000, 1.715651
0.450000, 1.714040
0.445000, 1.712379
0.440000, 1.710665
0.435000, 1.708896
0.430000, 1.707071
0.425000, 1.705186
0.420000, 1.703239
0.415000, 1.701228
0.410000, 1.699150
0.405000, 1.697001
0.400000, 1.694780
0.395000, 1.692481
0.390000, 1.690103
0.385000, 1.687642
0.380000, 1.685094
0.375000, 1.682454
0.370000, 1.679719
0.365000, 1.676885
0.360000, 1.673946
0.355000, 1.670898
0.350000, 1.667735
0.345000, 1.664453
0.340000, 1.661044
0.335000, 1.657505
0.330000, 1.653826
0.325000, 1.650003
0.320000, 1.646028
0.315000, 1.641893
0.310000, 1.637590
0.305000, 1.633111
0.300000, 1.628446
0.295000, 1.623587
0.290000, 1.618523
0.285000, 1.613243
0.280000, 1.607737
0.275000, 1.601992
0.270000, 1.595996
0.265000, 1.589737
0.260000, 1.583199
0.255000, 1.576368
0.250000, 1.569230
0.245000, 1.561767
0.240000, 1.553963
0.235000, 1.545801
0.230000, 1.537260
0.225000, 1.528323
0.220000, 1.518968
0.215000, 1.509176
0.210000, 1.498924
0.205000, 1.488191
0.200000, 1.476954
0.195000, 1.465191
0.190000, 1.452879
0.185000, 1.439997
0.180000, 1.426523
0.175000, 1.412437
0.170000, 1.397723
0.165000, 1.382365
0.160000, 1.366353
0.155000, 1.349680
0.150000, 1.332350
0.145000, 1.314370
0.140000, 1.295762
0.135000, 1.276561
0.130000, 1.256816
0.125000, 1.236599
0.120000, 1.216002
0.115000, 1.195148
0.110000, 1.174188
0.105000, 1.153312
0.100000, 1.132742
0.095000, 1.112741
0.090000, 1.093605
0.085000, 1.075655
0.080000, 1.059222
0.075000, 1.044625
0.070000, 1.032137
0.065000, 1.021948
0.060000, 1.014119
0.055000, 1.008553
0.050000, 1.004977
0.045000, 1.002971
0.040000, 1.002038
0.035000, 1.001704
0.030000, 1.001623
0.025000, 1.001612
0.020000, 1.001612
0.015000, 1.001612
0.010000, 1.001612
0.005000, 1.001612


==> anc/XnAbundanceFig4_data_table.txt <==
# T_MeV  t_s  Xn_thermal  Xn_adiabatic  Xn_correction  Xn_full
1.00000000e+01 7.36430115e-03 4.67711685e-01 4.67734922e-01 1.23262356e-05 4.67747248e-01
9.98999700e+00 7.37907339e-03 4.67679445e-01 4.67702703e-01 1.23754939e-05 4.67715078e-01
9.97999399e+00 7.39389012e-03 4.67647140e-01 4.67670419e-01 1.24249978e-05 4.67682844e-01
9.96999099e+00 7.40875148e-03 4.67614771e-01 4.67638071e-01 1.24747480e-05 4.67650546e-01
9.95998799e+00 7.42365759e-03 4.67582337e-01 4.67605659e-01 1.25247456e-05 4.67618183e-01
9.94998498e+00 7.43860872e-03 4.67549838e-01 4.67573181e-01 1.25749917e-05 4.67585756e-01
9.93998198e+00 7.45360503e-03 4.67517274e-01 4.67540638e-01 1.26254877e-05 4.67553264e-01
9.92997898e+00 7.46864668e-03 4.67484645e-01 4.67508030e-01 1.26762357e-05 4.67520707e-01
9.91997598e+00 7.48373383e-03 4.67451950e-01 4.67475357e-01 1.27272374e-05 4.67488084e-01
9.90997297e+00 7.49886674e-03 4.67419189e-01 4.67442618e-01 1.27784949e-05 4.67455396e-01
9.89996997e+00 7.51404556e-03 4.67386363e-01 4.67409813e-01 1.28300102e-05 4.67422643e-01
9.88996697e+00 7.52927040e-03 4.67353470e-01 4.67376941e-01 1.28817854e-05 4.67389823e-01
9.87996396e+00 7.54454156e-03 4.67320511e-01 4.67344004e-01 1.29338227e-05 4.67356938e-01
9.86996096e+00 7.55985919e-03 4.67287486e-01 4.67311000e-01 1.29861242e-05 4.67323986e-01
9.85995796e+00 7.57522345e-03 4.67254394e-01 4.67277930e-01 1.30386916e-05 4.67290968e-01
9.84995495e+00 7.59063455e-03 4.67221235e-01 4.67244792e-01 1.30915262e-05 4.67257884e-01
9.83995195e+00 7.60609268e-03 4.67188008e-01 4.67211588e-01 1.31446293e-05 4.67224732e-01
9.82994895e+00 7.62159807e-03 4.67154715e-01 4.67178316e-01 1.31980021e-05 4.67191514e-01
9.81994595e+00 7.63715080e-03 4.67121354e-01 4.67144976e-01 1.32516461e-05 4.67158228e-01
9.80994294e+00 7.65275118e-03 4.67087925e-01 4.67111569e-01 1.33055628e-05 4.67124875e-01
9.79993994e+00 7.66839938e-03 4.67054428e-01 4.67078094e-01 1.33597535e-05 4.67091454e-01
9.78993694e+00 7.68409555e-03 4.67020863e-01 4.67044551e-01 1.34142200e-05 4.67057965e-01
9.77993393e+00 7.69983992e-03 4.66987230e-01 4.67010940e-01 1.34689637e-05 4.67024409e-01
9.76993093e+00 7.71563268e-03 4.66953528e-01 4.66977260e-01 1.35239862e-05 4.66990784e-01
9.75992793e+00 7.73147406e-03 4.66919758e-01 4.66943511e-01 1.35792891e-05 4.66957090e-01
9.74992492e+00 7.74736418e-03 4.66885918e-01 4.66909694e-01 1.36348740e-05 4.66923328e-01
9.73992192e+00 7.76330331e-03 4.66852009e-01 4.66875807e-01 1.36907427e-05 4.66889497e-01
9.72991892e+00 7.77929166e-03 4.66818031e-01 4.66841851e-01 1.37468969e-05 4.66855597e-01
9.71991592e+00 7.79532936e-03 4.66783983e-01 4.66807825e-01 1.38033384e-05 4.66821628e-01
9.70991291e+00 7.81141668e-03 4.66749865e-01 4.66773729e-01 1.38600692e-05 4.66787589e-01
9.69990991e+00 7.82755381e-03 4.66715677e-01 4.66739564e-01 1.39170910e-05 4.66753481e-01
9.68990691e+00 7.84374095e-03 4.66681419e-01 4.66705328e-01 1.39744059e-05 4.66719302e-01
9.67990390e+00 7.85997828e-03 4.66647091e-01 4.66671022e-01 1.40320157e-05 4.66685054e-01
9.66990090e+00 7.87626605e-03 4.66612692e-01 4.66636645e-01 1.40899224e-05 4.66650735e-01
9.65989790e+00 7.89260448e-03 4.66578222e-01 4.66602197e-01 1.41481280e-05 4.66616345e-01
9.64989489e+00 7.90899371e-03 4.66543680e-01 4.66567678e-01 1.42066346e-05 4.66581885e-01
9.63989189e+00 7.92543400e-03 4.66509068e-01 4.66533088e-01 1.42654444e-05 4.66547353e-01
9.62988889e+00 7.94192558e-03 4.66474383e-01 4.66498426e-01 1.43245596e-05 4.66512750e-01
9.61988589e+00 7.95846862e-03 4.66439627e-01 4.66463692e-01 1.43839822e-05 4.66478076e-01
9.60988288e+00 7.97506335e-03 4.66404799e-01 4.66428887e-01 1.44437138e-05 4.66443331e-01
9.59987988e+00 7.99171001e-03 4.66369899e-01 4.66394009e-01 1.45037559e-05 4.66408513e-01
9.58987688e+00 8.00840880e-03 4.66334926e-01 4.66359059e-01 1.45641101e-05 4.66373623e-01
9.57987387e+00 8.02515990e-03 4.66299881e-01 4.66324036e-01 1.46247780e-05 4.66338661e-01
9.56987087e+00 8.04196358e-03 4.66264762e-01 4.66288940e-01 1.46857613e-05 4.66303626e-01
9.55986787e+00 8.05882007e-03 4.66229571e-01 4.66253771e-01 1.47470618e-05 4.66268518e-01
9.54986486e+00 8.07572954e-03 4.66194306e-01 4.66218529e-01 1.48086814e-05 4.66233338e-01
9.53986186e+00 8.09269222e-03 4.66158967e-01 4.66183213e-01 1.48706220e-05 4.66198084e-01
9.52985886e+00 8.10970838e-03 4.66123554e-01 4.66147824e-01 1.49328856e-05 4.66162757e-01
9.51985586e+00 8.12677821e-03 4.66088068e-01 4.66112360e-01 1.49954744e-05 4.66127356e-01
9.50985285e+00 8.14390192e-03 4.66052507e-01 4.66076822e-01 1.50583907e-05 4.66091881e-01
9.49984985e+00 8.16107978e-03 4.66016872e-01 4.66041210e-01 1.51216365e-05 4.66056331e-01
9.48984685e+00 8.17831202e-03 4.65981162e-01 4.66005523e-01 1.51852142e-05 4.66020708e-01
9.47984384e+00 8.19559880e-03 4.65945376e-01 4.65969761e-01 1.52491264e-05 4.65985010e-01
9.46984084e+00 8.21294041e-03 4.65909516e-01 4.65933923e-01 1.53133754e-05 4.65949237e-01
9.45983784e+00 8.23033710e-03 4.65873580e-01 4.65898011e-01 1.53779635e-05 4.65913388e-01
9.44983483e+00 8.24778905e-03 4.65837569e-01 4.65862022e-01 1.54428927e-05 4.65877465e-01
9.43983183e+00 8.26529650e-03 4.65801481e-01 4.65825958e-01 1.55081649e-05 4.65841466e-01
9.42982883e+00 8.28285973e-03 4.65765317e-01 4.65789817e-01 1.55737822e-05 4.65805391e-01
9.41982583e+00 8.30047894e-03 4.65729077e-01 4.65753600e-01 1.56397467e-05 4.65769240e-01
9.40982282e+00 8.31815437e-03 4.65692760e-01 4.65717307e-01 1.57060607e-05 4.65733013e-01
9.39981982e+00 8.33588628e-03 4.65656366e-01 4.65680936e-01 1.57727263e-05 4.65696709e-01
9.38981682e+00 8.35367492e-03 4.65619895e-01 4.65644489e-01 1.58397460e-05 4.65660328e-01
9.37981381e+00 8.37152047e-03 4.65583347e-01 4.65607964e-01 1.59071220e-05 4.65623871e-01
9.36981081e+00 8.38942322e-03 4.65546721e-01 4.65571361e-01 1.59748560e-05 4.65587336e-01
9.35980781e+00 8.40738345e-03 4.65510017e-01 4.65534680e-01 1.60429504e-05 4.65550723e-01
9.34980480e+00 8.42540132e-03 4.65473234e-01 4.65497922e-01 1.61114071e-05 4.65514033e-01
9.33980180e+00 8.44347713e-03 4.65436374e-01 4.65461085e-01 1.61802284e-05 4.65477265e-01
9.32979880e+00 8.46161114e-03 4.65399435e-01 4.65424169e-01 1.62494165e-05 4.65440419e-01
9.31979580e+00 8.47980356e-03 4.65362416e-01 4.65387175e-01 1.63189738e-05 4.65403494e-01
9.30979279e+00 8.49805467e-03 4.65325319e-01 4.65350101e-01 1.63889028e-05 4.65366490e-01
9.29978979e+00 8.51636472e-03 4.65288142e-01 4.65312948e-01 1.64592058e-05 4.65329408e-01
9.28978679e+00 8.53473397e-03 4.65250886e-01 4.65275716e-01 1.65298855e-05 4.65292246e-01
9.27978378e+00 8.55316263e-03 4.65213550e-01 4.65238403e-01 1.66009444e-05 4.65255004e-01
9.26978078e+00 8.57165101e-03 4.65176133e-01 4.65201011e-01 1.66723851e-05 4.65217683e-01
9.25977778e+00 8.59019938e-03 4.65138636e-01 4.65163538e-01 1.67442105e-05 4.65180282e-01
9.24977477e+00 8.60880791e-03 4.65101058e-01 4.65125984e-01 1.68164235e-05 4.65142800e-01
9.23977177e+00 8.62747694e-03 4.65063400e-01 4.65088349e-01 1.68890267e-05 4.65105238e-01
9.22976877e+00 8.64620675e-03 4.65025660e-01 4.65050633e-01 1.69620232e-05 4.65067595e-01
9.21976577e+00 8.66499750e-03 4.64987838e-01 4.65012836e-01 1.70354150e-05 4.65029872e-01
9.20976276e+00 8.68384956e-03 4.64949935e-01 4.64974957e-01 1.71092044e-05 4.64992066e-01
9.19975976e+00 8.70276317e-03 4.64911950e-01 4.64936996e-01 1.71833934e-05 4.64954180e-01
9.18975676e+00 8.72173856e-03 4.64873883e-01 4.64898953e-01 1.72579844e-05 4.64916211e-01
9.17975375e+00 8.74077604e-03 4.64835733e-01 4.64860827e-01 1.73329797e-05 4.64878160e-01
9.16975075e+00 8.75987587e-03 4.64797500e-01 4.64822619e-01 1.74083817e-05 4.64840027e-01
9.15974775e+00 8.77903831e-03 4.64759184e-01 4.64784327e-01 1.74841930e-05 4.64801812e-01
9.14974474e+00 8.79826364e-03 4.64720785e-01 4.64745953e-01 1.75604163e-05 4.64763513e-01
9.13974174e+00 8.81755214e-03 4.64682302e-01 4.64707494e-01 1.76370539e-05 4.64725131e-01
9.12973874e+00 8.83690411e-03 4.64643735e-01 4.64668952e-01 1.77141088e-05 4.64686666e-01
9.11973574e+00 8.85631975e-03 4.64605084e-01 4.64630325e-01 1.77915836e-05 4.64648117e-01
9.10973273e+00 8.87579944e-03 4.64566349e-01 4.64591615e-01 1.78694813e-05 4.64609484e-01
9.09972973e+00 8.89534343e-03 4.64527528e-01 4.64552819e-01 1.79478048e-05 4.64570767e-01
9.08972673e+00 8.91495193e-03 4.64488623e-01 4.64513939e-01 1.80265572e-05 4.64531965e-01
9.07972372e+00 8.93462532e-03 4.64449633e-01 4.64474973e-01 1.81057415e-05 4.64493079e-01
9.06972072e+00 8.95436387e-03 4.64410557e-01 4.64435922e-01 1.81853607e-05 4.64454107e-01
9.05971772e+00 8.97416780e-03 4.64371395e-01 4.64396785e-01 1.82654175e-05 4.64415050e-01
9.04971471e+00 8.99403748e-03 4.64332147e-01 4.64357561e-01 1.83459149e-05 4.64375907e-01
9.03971171e+00 9.01397317e-03 4.64292812e-01 4.64318252e-01 1.84268559e-05 4.64336679e-01
9.02970871e+00 9.03397515e-03 4.64253391e-01 4.64278856e-01 1.85082436e-05 4.64297364e-01
9.01970571e+00 9.05404370e-03 4.64213883e-01 4.64239373e-01 1.85900812e-05 4.64257963e-01
9.00970270e+00 9.07417920e-03 4.64174288e-01 4.64199802e-01 1.86723721e-05 4.64218475e-01
8.99969970e+00 9.09438187e-03 4.64134605e-01 4.64160144e-01 1.87551191e-05 4.64178899e-01
8.98969670e+00 9.11465199e-03 4.64094834e-01 4.64120399e-01 1.88383251e-05 4.64139237e-01
8.97969369e+00 9.13498995e-03 4.64054975e-01 4.64080565e-01 1.89219927e-05 4.64099487e-01
8.96969069e+00 9.15539600e-03 4.64015027e-01 4.64040643e-01 1.90061247e-05 4.64059649e-01
8.95968769e+00 9.17587039e-03 4.63974991e-01 4.64000632e-01 1.90907240e-05 4.64019722e-01
8.94968468e+00 9.19641354e-03 4.63934866e-01 4.63960532e-01 1.91757937e-05 4.63979708e-01
8.93968168e+00 9.21702571e-03 4.63894652e-01 4.63920343e-01 1.92613368e-05 4.63939604e-01
8.92967868e+00 9.23770713e-03 4.63854347e-01 4.63880064e-01 1.93473563e-05 4.63899411e-01
8.91967568e+00 9.25845822e-03 4.63813953e-01 4.63839695e-01 1.94338555e-05 4.63859129e-01
8.90967267e+00 9.27927930e-03 4.63773469e-01 4.63799237e-01 1.95208376e-05 4.63818757e-01
8.89966967e+00 9.30017056e-03 4.63732894e-01 4.63758687e-01 1.96083057e-05 4.63778296e-01
8.88966667e+00 9.32113242e-03 4.63692229e-01 4.63718047e-01 1.96962630e-05 4.63737744e-01
8.87966366e+00 9.34216523e-03 4.63651472e-01 4.63677316e-01 1.97847133e-05 4.63697101e-01
8.86966066e+00 9.36326918e-03 4.63610624e-01 4.63636494e-01 1.98736598e-05 4.63656367e-01
8.85965766e+00 9.38444468e-03 4.63569684e-01 4.63595579e-01 1.99631063e-05 4.63615542e-01
8.84965465e+00 9.40569210e-03 4.63528652e-01 4.63554573e-01 2.00530563e-05 4.63574626e-01
8.83965165e+00 9.42701163e-03 4.63487527e-01 4.63513475e-01 2.01435128e-05 4.63533618e-01
8.82964865e+00 9.44840368e-03 4.63446310e-01 4.63472283e-01 2.02344791e-05 4.63492518e-01
8.81964565e+00 9.46986861e-03 4.63405000e-01 4.63430999e-01 2.03259588e-05 4.63451325e-01
8.80964264e+00 9.49140670e-03 4.63363597e-01 4.63389622e-01 2.04179554e-05 4.63410040e-01
8.79963964e+00 9.51301827e-03 4.63322100e-01 4.63348151e-01 2.05104723e-05 4.63368661e-01
8.78963664e+00 9.53470371e-03 4.63280509e-01 4.63306586e-01 2.06035134e-05 4.63327189e-01
8.77963363e+00 9.55646333e-03 4.63238823e-01 4.63264927e-01 2.06970824e-05 4.63285624e-01
8.76963063e+00 9.57829743e-03 4.63197044e-01 4.63223173e-01 2.07911825e-05 4.63243964e-01
8.75962763e+00 9.60020642e-03 4.63155169e-01 4.63181325e-01 2.08858172e-05 4.63202210e-01
8.74962462e+00 9.62219061e-03 4.63113199e-01 4.63139381e-01 2.09809903e-05 4.63160362e-01
8.73962162e+00 9.64425031e-03 4.63071134e-01 4.63097342e-01 2.10767050e-05 4.63118419e-01
8.72961862e+00 9.66638592e-03 4.63028972e-01 4.63055207e-01 2.11729654e-05 4.63076380e-01
8.71961562e+00 9.68859777e-03 4.62986715e-01 4.63012976e-01 2.12697753e-05 4.63034245e-01
8.70961261e+00 9.71088621e-03 4.62944361e-01 4.62970648e-01 2.13671387e-05 4.62992015e-01
8.69960961e+00 9.73325159e-03 4.62901910e-01 4.62928224e-01 2.14650592e-05 4.62949689e-01
8.68960661e+00 9.75569427e-03 4.62859362e-01 4.62885702e-01 2.15635405e-05 4.62907266e-01
8.67960360e+00 9.77821459e-03 4.62816716e-01 4.62843083e-01 2.16625866e-05 4.62864745e-01
8.66960060e+00 9.80081294e-03 4.62773972e-01 4.62800366e-01 2.17622012e-05 4.62822128e-01
8.65959760e+00 9.82348966e-03 4.62731131e-01 4.62757551e-01 2.18623885e-05 4.62779413e-01
8.64959459e+00 9.84624510e-03 4.62688190e-01 4.62714637e-01 2.19631527e-05 4.62736601e-01
8.63959159e+00 9.86907965e-03 4.62645151e-01 4.62671625e-01 2.20644980e-05 4.62693690e-01
8.62958859e+00 9.89199367e-03 4.62602013e-01 4.62628514e-01 2.21664281e-05 4.62650680e-01
8.61958559e+00 9.91498749e-03 4.62558775e-01 4.62585303e-01 2.22689466e-05 4.62607571e-01
8.60958258e+00 9.93806157e-03 4.62515437e-01 4.62541992e-01 2.23720571e-05 4.62564364e-01
8.59957958e+00 9.96121622e-03 4.62471999e-01 4.62498580e-01 2.24757632e-05 4.62521056e-01
8.58957658e+00 9.98445179e-03 4.62428460e-01 4.62455069e-01 2.25800688e-05 4.62477649e-01
8.57957357e+00 1.00077687e-02 4.62384821e-01 4.62411456e-01 2.26849780e-05 4.62434141e-01
8.56957057e+00 1.00311674e-02 4.62341080e-01 4.62367742e-01 2.27904947e-05 4.62390533e-01
8.55956757e+00 1.00546481e-02 4.62297237e-01 4.62323927e-01 2.28966230e-05 4.62346824e-01
8.54956456e+00 1.00782114e-02 4.62253293e-01 4.62280010e-01 2.30033673e-05 4.62303013e-01
8.53956156e+00 1.01018575e-02 4.62209246e-01 4.62235990e-01 2.31107315e-05 4.62259101e-01
8.52955856e+00 1.01255868e-02 4.62165096e-01 4.62191868e-01 2.32187202e-05 4.62215086e-01
8.51955556e+00 1.01493998e-02 4.62120843e-01 4.62147642e-01 2.33273379e-05 4.62170970e-01
8.50955255e+00 1.01732968e-02 4.62076487e-01 4.62103313e-01 2.34365894e-05 4.62126750e-01
8.49954955e+00 1.01972783e-02 4.62032027e-01 4.62058881e-01 2.35464792e-05 4.62082427e-01
8.48954655e+00 1.02213446e-02 4.61987463e-01 4.62014344e-01 2.36570124e-05 4.62038001e-01
8.47954354e+00 1.02454962e-02 4.61942794e-01 4.61969703e-01 2.37681944e-05 4.61993471e-01
8.46954054e+00 1.02697334e-02 4.61898021e-01 4.61924957e-01 2.38800304e-05 4.61948837e-01
8.45953754e+00 1.02940566e-02 4.61853142e-01 4.61880106e-01 2.39925262e-05 4.61904099e-01
8.44953453e+00 1.03184663e-02 4.61808157e-01 4.61835149e-01 2.41056873e-05 4.61859255e-01
8.43953153e+00 1.03429628e-02 4.61763067e-01 4.61790087e-01 2.42195196e-05 4.61814306e-01
8.42952853e+00 1.03675467e-02 4.61717870e-01 4.61744918e-01 2.43340290e-05 4.61769252e-01
8.41952553e+00 1.03922182e-02 4.61672566e-01 4.61699642e-01 2.44492203e-05 4.61724091e-01
8.40952252e+00 1.04169778e-02 4.61627156e-01 4.61654259e-01 2.45650968e-05 4.61678824e-01
8.39951952e+00 1.04418260e-02 4.61581637e-01 4.61608769e-01 2.46816617e-05 4.61633450e-01
8.38951652e+00 1.04667631e-02 4.61536011e-01 4.61563170e-01 2.47989186e-05 4.61587969e-01
8.37951351e+00 1.04917896e-02 4.61490276e-01 4.61517464e-01 2.49168714e-05 4.61542381e-01
8.36951051e+00 1.05169059e-02 4.61444433e-01 4.61471649e-01 2.50355235e-05 4.61496684e-01
8.35950751e+00 1.05421124e-02 4.61398481e-01 4.61425725e-01 2.51548790e-05 4.61450880e-01
8.34950450e+00 1.05674096e-02 4.61352419e-01 4.61379691e-01 2.52749425e-05 4.61404966e-01
8.33950150e+00 1.05927979e-02 4.61306248e-01 4.61333548e-01 2.53957192e-05 4.61358944e-01
8.32949850e+00 1.06182778e-02 4.61259966e-01 4.61287295e-01 2.55172146e-05 4.61312812e-01
8.31949550e+00 1.06438496e-02 4.61213574e-01 4.61240931e-01 2.56394344e-05 4.61266570e-01
8.30949249e+00 1.06695138e-02 4.61167070e-01 4.61194456e-01 2.57623843e-05 4.61220218e-01
8.29948949e+00 1.06952709e-02 4.61120456e-01 4.61147869e-01 2.58860700e-05 4.61173756e-01
8.28948649e+00 1.07211214e-02 4.61073729e-01 4.61101171e-01 2.60104978e-05 4.61127182e-01
8.27948348e+00 1.07470656e-02 4.61026890e-01 4.61054361e-01 2.61356733e-05 4.61080497e-01
8.26948048e+00 1.07731040e-02 4.60979939e-01 4.61007438e-01 2.62616013e-05 4.61033700e-01
8.25947748e+00 1.07992371e-02 4.60932874e-01 4.60960403e-01 2.63882873e-05 4.60986791e-01
8.24947447e+00 1.08254654e-02 4.60885696e-01 4.60913253e-01 2.65157369e-05 4.60939769e-01
8.23947147e+00 1.08517892e-02 4.60838404e-01 4.60865990e-01 2.66439554e-05 4.60892634e-01
8.22946847e+00 1.08782092e-02 4.60790998e-01 4.60818613e-01 2.67729487e-05 4.60845386e-01
8.21946547e+00 1.09047256e-02 4.60743478e-01 4.60771121e-01 2.69027227e-05 4.60798024e-01
8.20946246e+00 1.09313391e-02 4.60695842e-01 4.60723515e-01 2.70332833e-05 4.60750548e-01
8.19945946e+00 1.09580500e-02 4.60648090e-01 4.60675792e-01 2.71646359e-05 4.60702957e-01
8.18945646e+00 1.09848590e-02 4.60600223e-01 4.60627954e-01 2.72967865e-05 4.60655251e-01
8.17945345e+00 1.10117663e-02 4.60552240e-01 4.60580000e-01 2.74297412e-05 4.60607429e-01
8.16945045e+00 1.10387726e-02 4.60504139e-01 4.60531928e-01 2.75635059e-05 4.60559492e-01
8.15944745e+00 1.10658783e-02 4.60455922e-01 4.60483740e-01 2.76980976e-05 4.60511438e-01
8.14944444e+00 1.10930839e-02 4.60407586e-01 4.60435434e-01 2.78335019e-05 4.60463268e-01
8.13944144e+00 1.11203898e-02 4.60359133e-01 4.60387010e-01 2.79697342e-05 4.60414980e-01
8.12943844e+00 1.11477967e-02 4.60310561e-01 4.60338468e-01 2.81067999e-05 4.60366575e-01
8.11943544e+00 1.11753048e-02 4.60261871e-01 4.60289807e-01 2.82447042e-05 4.60318052e-01
8.10943243e+00 1.12029150e-02 4.60213061e-01 4.60241026e-01 2.83834527e-05 4.60269410e-01
8.09942943e+00 1.12306274e-02 4.60164131e-01 4.60192126e-01 2.85230508e-05 4.60220649e-01
8.08942643e+00 1.12584428e-02 4.60115081e-01 4.60143106e-01 2.86635044e-05 4.60171769e-01
8.07942342e+00 1.12863616e-02 4.60065910e-01 4.60093965e-01 2.88048198e-05 4.60122769e-01
8.06942042e+00 1.13143842e-02 4.60016618e-01 4.60044702e-01 2.89470036e-05 4.60073650e-01
8.05941742e+00 1.13425113e-02 4.59967205e-01 4.59995319e-01 2.90900627e-05 4.60024409e-01
8.04941441e+00 1.13707434e-02 4.59917669e-01 4.59945813e-01 2.92340045e-05 4.59975047e-01
8.03941141e+00 1.13990809e-02 4.59868012e-01 4.59896185e-01 2.93788361e-05 4.59925564e-01
8.02940841e+00 1.14275244e-02 4.59818231e-01 4.59846434e-01 2.95245652e-05 4.59875959e-01
8.01940541e+00 1.14560745e-02 4.59768326e-01 4.59796560e-01 2.96711994e-05 4.59826231e-01
8.00940240e+00 1.14847316e-02 4.59718298e-01 4.59746562e-01 2.98187458e-05 4.59776381e-01
7.99939940e+00 1.15134963e-02 4.59668146e-01 4.59696440e-01 2.99672103e-05 4.59726407e-01
7.98939640e+00 1.15423692e-02 4.59617869e-01 4.59646193e-01 3.01165993e-05 4.59676309e-01
7.97939339e+00 1.15713507e-02 4.59567466e-01 4.59595821e-01 3.02669194e-05 4.59626088e-01
7.96939039e+00 1.16004414e-02 4.59516938e-01 4.59545323e-01 3.04181771e-05 4.59575741e-01
7.95938739e+00 1.16296419e-02 4.59466284e-01 4.59494699e-01 3.05703793e-05 4.59525269e-01
7.94938438e+00 1.16589528e-02 4.59415503e-01 4.59443949e-01 3.07235332e-05 4.59474672e-01
7.93938138e+00 1.16883745e-02 4.59364595e-01 4.59393071e-01 3.08776453e-05 4.59423949e-01
7.92937838e+00 1.17179076e-02 4.59313560e-01 4.59342066e-01 3.10327225e-05 4.59373099e-01
7.91937538e+00 1.17475528e-02 4.59262396e-01 4.59290933e-01 3.11887718e-05 4.59322122e-01
7.90937237e+00 1.17773106e-02 4.59211104e-01 4.59239671e-01 3.13458007e-05 4.59271017e-01
7.89936937e+00 1.18071814e-02 4.59159683e-01 4.59188281e-01 3.15038163e-05 4.59219785e-01
7.88936637e+00 1.18371660e-02 4.59108132e-01 4.59136761e-01 3.16628263e-05 4.59168424e-01
7.87936336e+00 1.18672650e-02 4.59056451e-01 4.59085111e-01 3.18228385e-05 4.59116934e-01
7.86936036e+00 1.18974787e-02 4.59004640e-01 4.59033330e-01 3.19838605e-05 4.59065314e-01
7.85935736e+00 1.19278080e-02 4.58952697e-01 4.58981419e-01 3.21459002e-05 4.59013565e-01
7.84935435e+00 1.19582533e-02 4.58900624e-01 4.58929376e-01 3.23089658e-05 4.58961685e-01
7.83935135e+00 1.19888152e-02 4.58848418e-01 4.58877201e-01 3.24730654e-05 4.58909675e-01
7.82934835e+00 1.20194944e-02 4.58796080e-01 4.58824894e-01 3.26382076e-05 4.58857533e-01
7.81934535e+00 1.20502914e-02 4.58743608e-01 4.58772454e-01 3.28044010e-05 4.58805259e-01
7.80934234e+00 1.20812069e-02 4.58691004e-01 4.58719881e-01 3.29716535e-05 4.58752852e-01
7.79933934e+00 1.21122414e-02 4.58638265e-01 4.58667173e-01 3.31399718e-05 4.58700313e-01
7.78933634e+00 1.21433956e-02 4.58585392e-01 4.58614331e-01 3.33093636e-05 4.58647641e-01
7.77933333e+00 1.21746701e-02 4.58532383e-01 4.58561354e-01 3.34798368e-05 4.58594834e-01
7.76933033e+00 1.22060655e-02 4.58479239e-01 4.58508242e-01 3.36513989e-05 4.58541893e-01
7.75932733e+00 1.22375824e-02 4.58425959e-01 4.58454993e-01 3.38240581e-05 4.58488817e-01
7.74932432e+00 1.22692215e-02 4.58372543e-01 4.58401608e-01 3.39978229e-05 4.58435606e-01
7.73932132e+00 1.23009833e-02 4.58318989e-01 4.58348086e-01 3.41727015e-05 4.58382259e-01
7.72931832e+00 1.23328686e-02 4.58265298e-01 4.58294427e-01 3.43487029e-05 4.58328775e-01
7.71931532e+00 1.23648779e-02 4.58211468e-01 4.58240629e-01 3.45258359e-05 4.58275155e-01
7.70931231e+00 1.23970120e-02 4.58157500e-01 4.58186693e-01 3.47041100e-05 4.58221397e-01
7.69930931e+00 1.24292714e-02 4.58103393e-01 4.58132617e-01 3.48835344e-05 4.58167501e-01
7.68930631e+00 1.24616568e-02 4.58049146e-01 4.58078402e-01 3.50641186e-05 4.58113466e-01
7.67930330e+00 1.24941689e-02 4.57994758e-01 4.58024046e-01 3.52458718e-05 4.58059292e-01
7.66930030e+00 1.25268083e-02 4.57940230e-01 4.57969550e-01 3.54288022e-05 4.58004978e-01
7.65929730e+00 1.25595757e-02 4.57885560e-01 4.57914912e-01 3.56129190e-05 4.57950525e-01
7.64929429e+00 1.25924718e-02 4.57830748e-01 4.57860132e-01 3.57982316e-05 4.57895930e-01
7.63929129e+00 1.26254972e-02 4.57775794e-01 4.57805210e-01 3.59847490e-05 4.57841195e-01
7.62928829e+00 1.26586526e-02 4.57720696e-01 4.57750145e-01 3.61724812e-05 4.57786318e-01
7.61928529e+00 1.26919387e-02 4.57665455e-01 4.57694936e-01 3.63614373e-05 4.57731298e-01
7.60928228e+00 1.27253563e-02 4.57610070e-01 4.57639583e-01 3.65516265e-05 4.57676135e-01
7.59927928e+00 1.27589058e-02 4.57554540e-01 4.57584086e-01 3.67430629e-05 4.57620829e-01
7.58927628e+00 1.27925882e-02 4.57498865e-01 4.57528443e-01 3.69357454e-05 4.57565379e-01
7.57927327e+00 1.28264041e-02 4.57443043e-01 4.57472655e-01 3.71296892e-05 4.57509784e-01
7.56927027e+00 1.28603541e-02 4.57387076e-01 4.57416720e-01 3.73249038e-05 4.57454044e-01
7.55926727e+00 1.28944391e-02 4.57330961e-01 4.57360638e-01 3.75213994e-05 4.57398159e-01
7.54926426e+00 1.29286597e-02 4.57274699e-01 4.57304408e-01 3.77191866e-05 4.57342127e-01
7.53926126e+00 1.29630165e-02 4.57218288e-01 4.57248030e-01 3.79182756e-05 4.57285948e-01
7.52925826e+00 1.29975105e-02 4.57161729e-01 4.57191504e-01 3.81186772e-05 4.57229622e-01
7.51925526e+00 1.30321422e-02 4.57105020e-01 4.57134828e-01 3.83204025e-05 4.57173148e-01
7.50925225e+00 1.30669125e-02 4.57048162e-01 4.57078002e-01 3.85234632e-05 4.57116526e-01
7.49924925e+00 1.31018221e-02 4.56991152e-01 4.57021026e-01 3.87278700e-05 4.57059754e-01
7.48924625e+00 1.31368716e-02 4.56933992e-01 4.56963899e-01 3.89336334e-05 4.57002833e-01
7.47924324e+00 1.31720619e-02 4.56876680e-01 4.56906620e-01 3.91407635e-05 4.56945761e-01
7.46924024e+00 1.32073937e-02 4.56819215e-01 4.56849189e-01 3.93492702e-05 4.56888538e-01
7.45923724e+00 1.32428678e-02 4.56761598e-01 4.56791605e-01 3.95591642e-05 4.56831164e-01
7.44923423e+00 1.32784850e-02 4.56703827e-01 4.56733867e-01 3.97704565e-05 4.56773637e-01
7.43923123e+00 1.33142459e-02 4.56645902e-01 4.56675975e-01 3.99831578e-05 4.56715958e-01
7.42922823e+00 1.33501514e-02 4.56587822e-01 4.56617929e-01 4.01972791e-05 4.56658126e-01
7.41922523e+00 1.33862023e-02 4.56529586e-01 4.56559727e-01 4.04128315e-05 4.56600140e-01
7.40922222e+00 1.34223993e-02 4.56471195e-01 4.56501369e-01 4.06298266e-05 4.56541999e-01
7.39921922e+00 1.34587433e-02 4.56412646e-01 4.56442854e-01 4.08482754e-05 4.56483703e-01
7.38921622e+00 1.34952350e-02 4.56353941e-01 4.56384183e-01 4.10681901e-05 4.56425251e-01
7.37921321e+00 1.35318752e-02 4.56295077e-01 4.56325353e-01 4.12895831e-05 4.56366642e-01
7.36921021e+00 1.35686648e-02 4.56236055e-01 4.56266365e-01 4.15124660e-05 4.56307877e-01
7.35920721e+00 1.36056046e-02 4.56176874e-01 4.56207217e-01 4.17368513e-05 4.56248954e-01
7.34920420e+00 1.36426953e-02 4.56117533e-01 4.56147910e-01 4.19627539e-05 4.56189873e-01
7.33920120e+00 1.36799378e-02 4.56058031e-01 4.56088443e-01 4.21901817e-05 4.56130633e-01
7.32919820e+00 1.37173330e-02 4.55998369e-01 4.56028814e-01 4.24191503e-05 4.56071233e-01
7.31919520e+00 1.37548816e-02 4.55938544e-01 4.55969024e-01 4.26496729e-05 4.56011673e-01
7.30919219e+00 1.37925846e-02 4.55878557e-01 4.55909071e-01 4.28817625e-05 4.55951953e-01
7.29918919e+00 1.38304427e-02 4.55818407e-01 4.55848955e-01 4.31154305e-05 4.55892071e-01
7.28918619e+00 1.38684568e-02 4.55758093e-01 4.55788676e-01 4.33506891e-05 4.55832026e-01
7.27918318e+00 1.39066277e-02 4.55697614e-01 4.55728232e-01 4.35875509e-05 4.55771819e-01
7.26918018e+00 1.39449565e-02 4.55636971e-01 4.55667622e-01 4.38260282e-05 4.55711448e-01
7.25917718e+00 1.39834437e-02 4.55576162e-01 4.55606848e-01 4.40661343e-05 4.55650914e-01
7.24917417e+00 1.40220905e-02 4.55515186e-01 4.55545906e-01 4.43078826e-05 4.55590214e-01
7.23917117e+00 1.40608976e-02 4.55454043e-01 4.55484798e-01 4.45512859e-05 4.55529349e-01
7.22916817e+00 1.40998660e-02 4.55392732e-01 4.55423522e-01 4.47963581e-05 4.55468318e-01
7.21916517e+00 1.41389965e-02 4.55331252e-01 4.55362077e-01 4.50431133e-05 4.55407120e-01
7.20916216e+00 1.41782901e-02 4.55269604e-01 4.55300463e-01 4.52915660e-05 4.55345755e-01
7.19915916e+00 1.42177476e-02 4.55207785e-01 4.55238680e-01 4.55417304e-05 4.55284222e-01
7.18915616e+00 1.42573700e-02 4.55145796e-01 4.55176726e-01 4.57936211e-05 4.55222519e-01
7.17915315e+00 1.42971581e-02 4.55083635e-01 4.55114600e-01 4.60472522e-05 4.55160647e-01
7.16915015e+00 1.43371130e-02 4.55021302e-01 4.55052302e-01 4.63026374e-05 4.55098605e-01
7.15914715e+00 1.43772355e-02 4.54958797e-01 4.54989832e-01 4.65597916e-05 4.55036392e-01
7.14914414e+00 1.44175266e-02 4.54896118e-01 4.54927189e-01 4.68187299e-05 4.54974007e-01
7.13914114e+00 1.44579872e-02 4.54833265e-01 4.54864371e-01 4.70794671e-05 4.54911450e-01
7.12913814e+00 1.44986183e-02 4.54770237e-01 4.54801378e-01 4.73420182e-05 4.54848720e-01
7.11913514e+00 1.45394208e-02 4.54707033e-01 4.54738210e-01 4.76063980e-05 4.54785816e-01
7.10913213e+00 1.45803958e-02 4.54643653e-01 4.54674865e-01 4.78726215e-05 4.54722738e-01
7.09912913e+00 1.46215441e-02 4.54580096e-01 4.54611343e-01 4.81407034e-05 4.54659484e-01
7.08912613e+00 1.46628667e-02 4.54516360e-01 4.54547644e-01 4.84106596e-05 4.54596055e-01
7.07912312e+00 1.47043648e-02 4.54452447e-01 4.54483766e-01 4.86825064e-05 4.54532448e-01
7.06912012e+00 1.47460391e-02 4.54388353e-01 4.54419709e-01 4.89562591e-05 4.54468665e-01
7.05911712e+00 1.47878908e-02 4.54324080e-01 4.54355471e-01 4.92319337e-05 4.54404703e-01
7.04911411e+00 1.48299208e-02 4.54259626e-01 4.54291053e-01 4.95095468e-05 4.54340562e-01
7.03911111e+00 1.48721302e-02 4.54194990e-01 4.54226453e-01 4.97891159e-05 4.54276242e-01
7.02910811e+00 1.49145200e-02 4.54130172e-01 4.54161671e-01 5.00706553e-05 4.54211742e-01
7.01910511e+00 1.49570911e-02 4.54065171e-01 4.54096706e-01 5.03541838e-05 4.54147060e-01
7.00910210e+00 1.49998448e-02 4.53999985e-01 4.54031556e-01 5.06397181e-05 4.54082196e-01
6.99909910e+00 1.50427819e-02 4.53934615e-01 4.53966223e-01 5.09272742e-05 4.54017150e-01
6.98909610e+00 1.50859036e-02 4.53869059e-01 4.53900703e-01 5.12168688e-05 4.53951920e-01
6.97909309e+00 1.51292108e-02 4.53803317e-01 4.53834998e-01 5.15085195e-05 4.53886506e-01
6.96909009e+00 1.51727048e-02 4.53737388e-01 4.53769105e-01 5.18022431e-05 4.53820907e-01
6.95908709e+00 1.52163864e-02 4.53671271e-01 4.53703025e-01 5.20980579e-05 4.53755123e-01
6.94908408e+00 1.52602570e-02 4.53604966e-01 4.53636756e-01 5.23959817e-05 4.53689152e-01
6.93908108e+00 1.53043174e-02 4.53538471e-01 4.53570297e-01 5.26960319e-05 4.53622993e-01
6.92907808e+00 1.53485688e-02 4.53471785e-01 4.53503648e-01 5.29982273e-05 4.53556647e-01
6.91907508e+00 1.53930124e-02 4.53404908e-01 4.53436808e-01 5.33025865e-05 4.53490111e-01
6.90907207e+00 1.54376492e-02 4.53337840e-01 4.53369777e-01 5.36091292e-05 4.53423386e-01
6.89906907e+00 1.54824803e-02 4.53270578e-01 4.53302552e-01 5.39178741e-05 4.53356470e-01
6.88906607e+00 1.55275069e-02 4.53203123e-01 4.53235134e-01 5.42288398e-05 4.53289363e-01
6.87906306e+00 1.55727302e-02 4.53135474e-01 4.53167522e-01 5.45420455e-05 4.53222064e-01
6.86906006e+00 1.56181512e-02 4.53067629e-01 4.53099714e-01 5.48575096e-05 4.53154572e-01
6.85905706e+00 1.56637711e-02 4.52999588e-01 4.53031711e-01 5.51752522e-05 4.53086886e-01
6.84905405e+00 1.57095912e-02 4.52931350e-01 4.52963510e-01 5.54952936e-05 4.53019005e-01
6.83905105e+00 1.57556125e-02 4.52862915e-01 4.52895112e-01 5.58176530e-05 4.52950929e-01
6.82904805e+00 1.58018362e-02 4.52794280e-01 4.52826515e-01 5.61423502e-05 4.52882657e-01
6.81904505e+00 1.58482636e-02 4.52725447e-01 4.52757718e-01 5.64694051e-05 4.52814187e-01
6.80904204e+00 1.58948958e-02 4.52656412e-01 4.52688721e-01 5.67988384e-05 4.52745520e-01
6.79903904e+00 1.59417340e-02 4.52587176e-01 4.52619523e-01 5.71306702e-05 4.52676654e-01
6.78903604e+00 1.59887795e-02 4.52517739e-01 4.52550123e-01 5.74649221e-05 4.52607588e-01
6.77903303e+00 1.60360335e-02 4.52448098e-01 4.52480520e-01 5.78016154e-05 4.52538321e-01
6.76903003e+00 1.60834971e-02 4.52378253e-01 4.52410713e-01 5.81407704e-05 4.52468853e-01
6.75902703e+00 1.61311717e-02 4.52308203e-01 4.52340701e-01 5.84824091e-05 4.52399183e-01
6.74902402e+00 1.61790586e-02 4.52237947e-01 4.52270483e-01 5.88265539e-05 4.52329310e-01
6.73902102e+00 1.62271588e-02 4.52167485e-01 4.52200059e-01 5.91732267e-05 4.52259232e-01
6.72901802e+00 1.62754739e-02 4.52096816e-01 4.52129427e-01 5.95224504e-05 4.52188950e-01
6.71901502e+00 1.63240049e-02 4.52025938e-01 4.52058587e-01 5.98742471e-05 4.52118462e-01
6.70901201e+00 1.63727532e-02 4.51954850e-01 4.51987538e-01 6.02286393e-05 4.52047767e-01
6.69900901e+00 1.64217202e-02 4.51883552e-01 4.51916278e-01 6.05856491e-05 4.51976864e-01
6.68900601e+00 1.64709070e-02 4.51812043e-01 4.51844808e-01 6.09453002e-05 4.51905753e-01
6.67900300e+00 1.65203152e-02 4.51740321e-01 4.51773125e-01 6.13076169e-05 4.51834432e-01
6.66900000e+00 1.65699458e-02 4.51668387e-01 4.51701229e-01 6.16726222e-05 4.51762901e-01
6.65899700e+00 1.66198003e-02 4.51596238e-01 4.51629118e-01 6.20403407e-05 4.51691159e-01
6.64899399e+00 1.66698802e-02 4.51523875e-01 4.51556793e-01 6.24107973e-05 4.51619204e-01
6.63899099e+00 1.67201866e-02 4.51451295e-01 4.51484252e-01 6.27840163e-05 4.51547036e-01
6.62898799e+00 1.67707210e-02 4.51378498e-01 4.51411495e-01 6.31600239e-05 4.51474655e-01
6.61898498e+00 1.68214847e-02 4.51305484e-01 4.51338519e-01 6.35388462e-05 4.51402058e-01
6.60898198e+00 1.68724792e-02 4.51232250e-01 4.51265324e-01 6.39205064e-05 4.51329245e-01
6.59897898e+00 1.69237059e-02 4.51158797e-01 4.51191910e-01 6.43050291e-05 4.51256215e-01
6.58897598e+00 1.69751661e-02 4.51085123e-01 4.51118275e-01 6.46924390e-05 4.51182967e-01
6.57897297e+00 1.70268613e-02 4.51011227e-01 4.51044418e-01 6.50827619e-05 4.51109500e-01
6.56896997e+00 1.70787929e-02 4.50937108e-01 4.50970338e-01 6.54760229e-05 4.51035814e-01
6.55896697e+00 1.71309623e-02 4.50862765e-01 4.50896034e-01 6.58722487e-05 4.50961906e-01
6.54896396e+00 1.71833711e-02 4.50788197e-01 4.50821505e-01 6.62714662e-05 4.50887777e-01
6.53896096e+00 1.72360207e-02 4.50713403e-01 4.50746751e-01 6.66737021e-05 4.50813425e-01
6.52895796e+00 1.72889125e-02 4.50638383e-01 4.50671770e-01 6.70789847e-05 4.50738849e-01
6.51895495e+00 1.73420481e-02 4.50563134e-01 4.50596561e-01 6.74873428e-05 4.50664048e-01
6.50895195e+00 1.73954289e-02 4.50487656e-01 4.50521123e-01 6.78988044e-05 4.50589021e-01
6.49894895e+00 1.74490564e-02 4.50411949e-01 4.50445455e-01 6.83133980e-05 4.50513768e-01
6.48894595e+00 1.75029323e-02 4.50336010e-01 4.50369555e-01 6.87311522e-05 4.50438287e-01
6.47894294e+00 1.75570580e-02 4.50259839e-01 4.50293424e-01 6.91520964e-05 4.50362576e-01
6.46893994e+00 1.76114350e-02 4.50183435e-01 4.50217060e-01 6.95762597e-05 4.50286636e-01
6.45893694e+00 1.76660649e-02 4.50106796e-01 4.50140461e-01 7.00036728e-05 4.50210465e-01
6.44893393e+00 1.77209494e-02 4.50029922e-01 4.50063627e-01 7.04343650e-05 4.50134062e-01
6.43893093e+00 1.77760899e-02 4.49952812e-01 4.49986557e-01 7.08683642e-05 4.50057425e-01
6.42892793e+00 1.78314881e-02 4.49875464e-01 4.49909249e-01 7.13057001e-05 4.49980555e-01
6.41892492e+00 1.78871456e-02 4.49797877e-01 4.49831703e-01 7.17464030e-05 4.49903449e-01
6.40892192e+00 1.79430640e-02 4.49720051e-01 4.49753917e-01 7.21905026e-05 4.49826107e-01
6.39891892e+00 1.79992449e-02 4.49641984e-01 4.49675890e-01 7.26380309e-05 4.49748528e-01
6.38891592e+00 1.80556900e-02 4.49563675e-01 4.49597621e-01 7.30890198e-05 4.49670710e-01
6.37891291e+00 1.81124009e-02 4.49485123e-01 4.49519110e-01 7.35435027e-05 4.49592653e-01
6.36890991e+00 1.81693794e-02 4.49406327e-01 4.49440354e-01 7.40015121e-05 4.49514355e-01
6.35890691e+00 1.82266270e-02 4.49327285e-01 4.49361353e-01 7.44630828e-05 4.49435816e-01
6.34890390e+00 1.82841456e-02 4.49247997e-01 4.49282105e-01 7.49282496e-05 4.49357033e-01
6.33890090e+00 1.83419367e-02 4.49168461e-01 4.49202610e-01 7.53970443e-05 4.49278007e-01
6.32889790e+00 1.84000022e-02 4.49088676e-01 4.49122866e-01 7.58695008e-05 4.49198736e-01
6.31889489e+00 1.84583438e-02 4.49008641e-01 4.49042872e-01 7.63456534e-05 4.49119218e-01
6.30889189e+00 1.85169631e-02 4.48928356e-01 4.48962627e-01 7.68255360e-05 4.49039453e-01
6.29888889e+00 1.85758621e-02 4.48847818e-01 4.48882130e-01 7.73091842e-05 4.48959439e-01
6.28888589e+00 1.86350424e-02 4.48767026e-01 4.48801380e-01 7.77966325e-05 4.48879176e-01
6.27888288e+00 1.86945060e-02 4.48685980e-01 4.48720374e-01 7.82879157e-05 4.48798662e-01
6.26887988e+00 1.87542545e-02 4.48604677e-01 4.48639113e-01 7.87830680e-05 4.48717896e-01
6.25887688e+00 1.88142898e-02 4.48523118e-01 4.48557595e-01 7.92821260e-05 4.48636877e-01
6.24887387e+00 1.88746138e-02 4.48441300e-01 4.48475819e-01 7.97851269e-05 4.48555604e-01
6.23887087e+00 1.89352282e-02 4.48359223e-01 4.48393783e-01 8.02921072e-05 4.48474075e-01
6.22886787e+00 1.89961350e-02 4.48276885e-01 4.48311487e-01 8.08031055e-05 4.48392290e-01
6.21886486e+00 1.90573360e-02 4.48194285e-01 4.48228928e-01 8.13181614e-05 4.48310246e-01
6.20886186e+00 1.91188332e-02 4.48111422e-01 4.48146106e-01 8.18373135e-05 4.48227944e-01
6.19885886e+00 1.91806285e-02 4.48028294e-01 4.48063020e-01 8.23606032e-05 4.48145381e-01
6.18885586e+00 1.92427237e-02 4.47944900e-01 4.47979668e-01 8.28880706e-05 4.48062556e-01
6.17885285e+00 1.93051209e-02 4.47861239e-01 4.47896049e-01 8.34197557e-05 4.47979469e-01
6.16884985e+00 1.93678220e-02 4.47777310e-01 4.47812162e-01 8.39556978e-05 4.47896117e-01
6.15884685e+00 1.94308289e-02 4.47693112e-01 4.47728005e-01 8.44959386e-05 4.47812501e-01
6.14884384e+00 1.94941437e-02 4.47608642e-01 4.47643577e-01 8.50405207e-05 4.47728618e-01
6.13884084e+00 1.95577684e-02 4.47523900e-01 4.47558877e-01 8.55894850e-05 4.47644467e-01
6.12883784e+00 1.96217050e-02 4.47438885e-01 4.47473904e-01 8.61428728e-05 4.47560047e-01
6.11883483e+00 1.96859556e-02 4.47353594e-01 4.47388656e-01 8.67007265e-05 4.47475357e-01
6.10883183e+00 1.97505221e-02 4.47268028e-01 4.47303132e-01 8.72630873e-05 4.47390395e-01
6.09882883e+00 1.98154066e-02 4.47182184e-01 4.47217330e-01 8.78299995e-05 4.47305160e-01
6.08882583e+00 1.98806114e-02 4.47096061e-01 4.47131249e-01 8.84015068e-05 4.47219651e-01
6.07882282e+00 1.99461385e-02 4.47009657e-01 4.47044888e-01 8.89776528e-05 4.47133866e-01
6.06881982e+00 2.00119899e-02 4.46922973e-01 4.46958246e-01 8.95584805e-05 4.47047804e-01
6.05881682e+00 2.00781679e-02 4.46836005e-01 4.46871321e-01 9.01440355e-05 4.46961465e-01
6.04881381e+00 2.01446747e-02 4.46748753e-01 4.46784111e-01 9.07343641e-05 4.46874845e-01
6.03881081e+00 2.02115123e-02 4.46661215e-01 4.46696616e-01 9.13295119e-05 4.46787945e-01
6.02880781e+00 2.02786830e-02 4.46573389e-01 4.46608833e-01 9.19295263e-05 4.46700763e-01
6.01880480e+00 2.03461891e-02 4.46485276e-01 4.46520762e-01 9.25344557e-05 4.46613297e-01
6.00880180e+00 2.04140326e-02 4.46396872e-01 4.46432402e-01 9.31443476e-05 4.46525546e-01
5.99879880e+00 2.04822160e-02 4.46308177e-01 4.46343749e-01 9.37592524e-05 4.46437509e-01
5.98879580e+00 2.05507414e-02 4.46219189e-01 4.46254805e-01 9.43792211e-05 4.46349184e-01
5.97879279e+00 2.06196113e-02 4.46129907e-01 4.46165565e-01 9.50043056e-05 4.46260570e-01
5.96878979e+00 2.06888278e-02 4.46040329e-01 4.46076030e-01 9.56345574e-05 4.46171665e-01
5.95878679e+00 2.07583933e-02 4.45950453e-01 4.45986198e-01 9.62700307e-05 4.46082468e-01
5.94878378e+00 2.08283102e-02 4.45860279e-01 4.45896068e-01 9.69107809e-05 4.45992978e-01
5.93878078e+00 2.08985808e-02 4.45769805e-01 4.45805637e-01 9.75568600e-05 4.45903194e-01
5.92877778e+00 2.09692075e-02 4.45679029e-01 4.45714904e-01 9.82083171e-05 4.45813113e-01
5.91877477e+00 2.10401928e-02 4.45587950e-01 4.45623869e-01 9.88652020e-05 4.45722734e-01
5.90877177e+00 2.11115391e-02 4.45496567e-01 4.45532528e-01 9.95275636e-05 4.45632056e-01
5.89876877e+00 2.11832487e-02 4.45404877e-01 4.45440882e-01 1.00195454e-04 4.45541077e-01
5.88876577e+00 2.12553242e-02 4.45312879e-01 4.45348928e-01 1.00868927e-04 4.45449797e-01
5.87876276e+00 2.13277681e-02 4.45220572e-01 4.45256665e-01 1.01548042e-04 4.45358213e-01
5.86875976e+00 2.14005829e-02 4.45127954e-01 4.45164090e-01 1.02232858e-04 4.45266323e-01
5.85875676e+00 2.14737712e-02 4.45035024e-01 4.45071204e-01 1.02923436e-04 4.45174127e-01
5.84875375e+00 2.15473354e-02 4.44941779e-01 4.44978003e-01 1.03619840e-04 4.45081623e-01
5.83875075e+00 2.16212782e-02 4.44848219e-01 4.44884487e-01 1.04322127e-04 4.44988809e-01
5.82874775e+00 2.16956022e-02 4.44754342e-01 4.44790654e-01 1.05030354e-04 4.44895684e-01
5.81874474e+00 2.17703100e-02 4.44660146e-01 4.44696502e-01 1.05744580e-04 4.44802247e-01
5.80874174e+00 2.18454042e-02 4.44565630e-01 4.44602030e-01 1.06464860e-04 4.44708495e-01
5.79873874e+00 2.19208875e-02 4.44470792e-01 4.44507236e-01 1.07191255e-04 4.44614427e-01
5.78873574e+00 2.19967627e-02 4.44375629e-01 4.44412118e-01 1.07923828e-04 4.44520042e-01
5.77873273e+00 2.20730324e-02 4.44280142e-01 4.44316674e-01 1.08662641e-04 4.44425337e-01
5.76872973e+00 2.21496993e-02 4.44184327e-01 4.44220904e-01 1.09407758e-04 4.44330312e-01
5.75872673e+00 2.22267663e-02 4.44088184e-01 4.44124806e-01 1.10159247e-04 4.44234965e-01
5.74872372e+00 2.23042361e-02 4.43991711e-01 4.44028376e-01 1.10917176e-04 4.44139294e-01
5.73872072e+00 2.23821115e-02 4.43894905e-01 4.43931615e-01 1.11681608e-04 4.44043297e-01
5.72871772e+00 2.24603954e-02 4.43797766e-01 4.43834520e-01 1.12452612e-04 4.43946973e-01
5.71871471e+00 2.25390907e-02 4.43700291e-01 4.43737090e-01 1.13230257e-04 4.43850320e-01
5.70871171e+00 2.26182001e-02 4.43602479e-01 4.43639322e-01 1.14014610e-04 4.43753337e-01
5.69870871e+00 2.26977267e-02 4.43504327e-01 4.43541216e-01 1.14805741e-04 4.43656022e-01
5.68870571e+00 2.27776733e-02 4.43405836e-01 4.43442769e-01 1.15603720e-04 4.43558373e-01
5.67870270e+00 2.28580430e-02 4.43307001e-01 4.43343979e-01 1.16408615e-04 4.43460388e-01
5.66869970e+00 2.29388387e-02 4.43207822e-01 4.43244845e-01 1.17220495e-04 4.43362066e-01
5.65869670e+00 2.30200634e-02 4.43108298e-01 4.43145366e-01 1.18039432e-04 4.43263405e-01
5.64869369e+00 2.31017202e-02 4.43008425e-01 4.43045538e-01 1.18865501e-04 4.43164403e-01
5.63869069e+00 2.31838122e-02 4.42908203e-01 4.42945360e-01 1.19698775e-04 4.43065059e-01
5.62868769e+00 2.32663424e-02 4.42807629e-01 4.42844832e-01 1.20539332e-04 4.42965371e-01
5.61868468e+00 2.33493140e-02 4.42706701e-01 4.42743949e-01 1.21387252e-04 4.42865337e-01
5.60868168e+00 2.34327301e-02 4.42605419e-01 4.42642712e-01 1.22242612e-04 4.42764955e-01
5.59867868e+00 2.35165939e-02 4.42503779e-01 4.42541117e-01 1.23105491e-04 4.42664223e-01
5.58867568e+00 2.36009087e-02 4.42401780e-01 4.42439164e-01 1.23975966e-04 4.42563140e-01
5.57867267e+00 2.36856776e-02 4.42299421e-01 4.42336850e-01 1.24854117e-04 4.42461704e-01
5.56866967e+00 2.37709040e-02 4.42196698e-01 4.42234173e-01 1.25740021e-04 4.42359913e-01
5.55866667e+00 2.38565910e-02 4.42093611e-01 4.42131131e-01 1.26633761e-04 4.42257765e-01
5.54866366e+00 2.39427422e-02 4.41990157e-01 4.42027722e-01 1.27535420e-04 4.42155258e-01
5.53866066e+00 2.40293607e-02 4.41886335e-01 4.41923946e-01 1.28445079e-04 4.42052391e-01
5.52865766e+00 2.41164500e-02 4.41782142e-01 4.41819798e-01 1.29362824e-04 4.41949161e-01
5.51865465e+00 2.42040136e-02 4.41677576e-01 4.41715278e-01 1.30288742e-04 4.41845567e-01
5.50865165e+00 2.42920548e-02 4.41572636e-01 4.41610384e-01 1.31222919e-04 4.41741606e-01
5.49864865e+00 2.43805771e-02 4.41467319e-01 4.41505113e-01 1.32165447e-04 4.41637278e-01
5.48864565e+00 2.44695841e-02 4.41361624e-01 4.41399463e-01 1.33116416e-04 4.41532579e-01
5.47864264e+00 2.45590793e-02 4.41255548e-01 4.41293433e-01 1.34075921e-04 4.41427509e-01
5.46863964e+00 2.46490663e-02 4.41149090e-01 4.41187020e-01 1.35044053e-04 4.41322064e-01
5.45863664e+00 2.47395487e-02 4.41042246e-01 4.41080223e-01 1.36020904e-04 4.41216244e-01
5.44863363e+00 2.48305302e-02 4.40935016e-01 4.40973038e-01 1.37006563e-04 4.41110045e-01
5.43863063e+00 2.49220143e-02 4.40827397e-01 4.40865465e-01 1.38001120e-04 4.41003466e-01
5.42862763e+00 2.50140048e-02 4.40719387e-01 4.40757501e-01 1.39004669e-04 4.40896506e-01
5.41862462e+00 2.51065056e-02 4.40610984e-01 4.40649144e-01 1.40017308e-04 4.40789161e-01
5.40862162e+00 2.51995202e-02 4.40502185e-01 4.40540392e-01 1.41039135e-04 4.40681431e-01
5.39861862e+00 2.52930526e-02 4.40392990e-01 4.40431242e-01 1.42070257e-04 4.40573312e-01
5.38861562e+00 2.53871066e-02 4.40283394e-01 4.40321692e-01 1.43110780e-04 4.40464803e-01
5.37861261e+00 2.54816863e-02 4.40173397e-01 4.40211741e-01 1.44160811e-04 4.40355902e-01
5.36860961e+00 2.55767952e-02 4.40062995e-01 4.40101386e-01 1.45220450e-04 4.40246607e-01
5.35860661e+00 2.56724375e-02 4.39952188e-01 4.39990625e-01 1.46289799e-04 4.40136915e-01
5.34860360e+00 2.57686173e-02 4.39840972e-01 4.39879455e-01 1.47368962e-04 4.40026824e-01
5.33860060e+00 2.58653384e-02 4.39729345e-01 4.39767875e-01 1.48458041e-04 4.39916333e-01
5.32859760e+00 2.59626050e-02 4.39617306e-01 4.39655881e-01 1.49557144e-04 4.39805439e-01
5.31859459e+00 2.60604213e-02 4.39504851e-01 4.39543473e-01 1.50666386e-04 4.39694139e-01
5.30859159e+00 2.61587912e-02 4.39391978e-01 4.39430647e-01 1.51785876e-04 4.39582433e-01
5.29858859e+00 2.62577191e-02 4.39278686e-01 4.39317401e-01 1.52915733e-04 4.39470317e-01
5.28858559e+00 2.63572091e-02 4.39164972e-01 4.39203733e-01 1.54056074e-04 4.39357789e-01
5.27858258e+00 2.64572656e-02 4.39050833e-01 4.39089640e-01 1.55206907e-04 4.39244847e-01
5.26857958e+00 2.65578928e-02 4.38936267e-01 4.38975121e-01 1.56368675e-04 4.39131489e-01
5.25857658e+00 2.66590950e-02 4.38821271e-01 4.38860172e-01 1.57541172e-04 4.39017713e-01
5.24857357e+00 2.67608769e-02 4.38705844e-01 4.38744791e-01 1.58724630e-04 4.38903516e-01
5.23857057e+00 2.68632425e-02 4.38589983e-01 4.38628977e-01 1.59919167e-04 4.38788896e-01
5.22856757e+00 2.69661965e-02 4.38473685e-01 4.38512726e-01 1.61124905e-04 4.38673851e-01
5.21856456e+00 2.70697436e-02 4.38356949e-01 4.38396035e-01 1.62341965e-04 4.38558377e-01
5.20856156e+00 2.71738880e-02 4.38239770e-01 4.38278904e-01 1.63570470e-04 4.38442474e-01
5.19855856e+00 2.72786344e-02 4.38122148e-01 4.38161328e-01 1.64810549e-04 4.38326139e-01
5.18855556e+00 2.73839876e-02 4.38004079e-01 4.38043306e-01 1.66062331e-04 4.38209368e-01
5.17855255e+00 2.74899523e-02 4.37885561e-01 4.37924834e-01 1.67325952e-04 4.38092160e-01
5.16854955e+00 2.75965330e-02 4.37766592e-01 4.37805912e-01 1.68601546e-04 4.37974513e-01
5.15854655e+00 2.77037347e-02 4.37647168e-01 4.37686535e-01 1.69889252e-04 4.37856424e-01
5.14854354e+00 2.78115623e-02 4.37527287e-01 4.37566701e-01 1.71189210e-04 4.37737890e-01
5.13854054e+00 2.79200204e-02 4.37406947e-01 4.37446408e-01 1.72501558e-04 4.37618909e-01
5.12853754e+00 2.80291141e-02 4.37286146e-01 4.37325652e-01 1.73826442e-04 4.37499479e-01
5.11853453e+00 2.81388485e-02 4.37164879e-01 4.37204432e-01 1.75164010e-04 4.37379596e-01
5.10853153e+00 2.82492284e-02 4.37043145e-01 4.37082745e-01 1.76514405e-04 4.37259260e-01
5.09852853e+00 2.83602589e-02 4.36920941e-01 4.36960588e-01 1.77877779e-04 4.37138466e-01
5.08852553e+00 2.84719452e-02 4.36798264e-01 4.36837958e-01 1.79254283e-04 4.37017212e-01
5.07852252e+00 2.85842926e-02 4.36675112e-01 4.36714852e-01 1.80644074e-04 4.36895496e-01
5.06851952e+00 2.86973060e-02 4.36551481e-01 4.36591269e-01 1.82047307e-04 4.36773316e-01
5.05851652e+00 2.88109909e-02 4.36427370e-01 4.36467204e-01 1.83464095e-04 4.36650668e-01
5.04851351e+00 2.89253528e-02 4.36302775e-01 4.36342655e-01 1.84894738e-04 4.36527550e-01
5.03851051e+00 2.90403967e-02 4.36177693e-01 4.36217620e-01 1.86339261e-04 4.36403959e-01
5.02850751e+00 2.91561282e-02 4.36052121e-01 4.36092095e-01 1.87797872e-04 4.36279893e-01
5.01850450e+00 2.92725530e-02 4.35926057e-01 4.35966078e-01 1.89270717e-04 4.36155349e-01
5.00850150e+00 2.93896762e-02 4.35799498e-01 4.35839566e-01 1.90757942e-04 4.36030324e-01
4.99849850e+00 2.95075038e-02 4.35672441e-01 4.35712554e-01 1.92261119e-04 4.35904815e-01
4.98849550e+00 2.96260413e-02 4.35544883e-01 4.35585043e-01 1.93777573e-04 4.35778821e-01
4.97849249e+00 2.97452945e-02 4.35416821e-01 4.35457027e-01 1.95308884e-04 4.35652336e-01
4.96848949e+00 2.98652690e-02 4.35288252e-01 4.35328508e-01 1.96852319e-04 4.35525360e-01
4.95848649e+00 2.99859707e-02 4.35159173e-01 4.35199475e-01 1.98413846e-04 4.35397889e-01
4.94848348e+00 3.01074057e-02 4.35029581e-01 4.35069930e-01 1.99990764e-04 4.35269921e-01
4.93848048e+00 3.02295797e-02 4.34899472e-01 4.34939867e-01 2.01584734e-04 4.35141452e-01
4.92847748e+00 3.03524987e-02 4.34768845e-01 4.34809286e-01 2.03192982e-04 4.35012479e-01
4.91847447e+00 3.04761690e-02 4.34637696e-01 4.34678183e-01 2.04817171e-04 4.34883000e-01
4.90847147e+00 3.06005965e-02 4.34506021e-01 4.34546555e-01 2.06457488e-04 4.34753012e-01
4.89846847e+00 3.07257875e-02 4.34373817e-01 4.34414398e-01 2.08114135e-04 4.34622512e-01
4.88846547e+00 3.08517482e-02 4.34241082e-01 4.34281710e-01 2.09787319e-04 4.34491497e-01
4.87846246e+00 3.09784852e-02 4.34107812e-01 4.34148486e-01 2.11477252e-04 4.34359964e-01
4.86845946e+00 3.11060044e-02 4.33974005e-01 4.34014725e-01 2.13184143e-04 4.34227909e-01
4.85845646e+00 3.12343126e-02 4.33839655e-01 4.33880422e-01 2.14908207e-04 4.34095330e-01
4.84845345e+00 3.13634164e-02 4.33704762e-01 4.33745575e-01 2.16649658e-04 4.33962224e-01
4.83845045e+00 3.14933220e-02 4.33569320e-01 4.33610180e-01 2.18408710e-04 4.33828588e-01
4.82844745e+00 3.16240364e-02 4.33433327e-01 4.33474233e-01 2.20185584e-04 4.33694419e-01
4.81844444e+00 3.17555662e-02 4.33296780e-01 4.33337732e-01 2.21980491e-04 4.33559712e-01
4.80844144e+00 3.18879183e-02 4.33159674e-01 4.33200673e-01 2.23793634e-04 4.33424466e-01
4.79843844e+00 3.20210993e-02 4.33022008e-01 4.33063052e-01 2.25625222e-04 4.33288678e-01
4.78843544e+00 3.21551164e-02 4.32883776e-01 4.32924867e-01 2.27475471e-04 4.33152343e-01
4.77843243e+00 3.22899767e-02 4.32744977e-01 4.32786113e-01 2.29344606e-04 4.33015458e-01
4.76842943e+00 3.24256869e-02 4.32605605e-01 4.32646788e-01 2.31232852e-04 4.32878021e-01
4.75842643e+00 3.25622544e-02 4.32465659e-01 4.32506888e-01 2.33140447e-04 4.32740028e-01
4.74842342e+00 3.26996866e-02 4.32325133e-01 4.32366408e-01 2.35067631e-04 4.32601476e-01
4.73842042e+00 3.28379905e-02 4.32184026e-01 4.32225346e-01 2.37014638e-04 4.32462361e-01
4.72841742e+00 3.29771736e-02 4.32042332e-01 4.32083698e-01 2.38981707e-04 4.32322680e-01
4.71841441e+00 3.31172435e-02 4.31900049e-01 4.31941461e-01 2.40969084e-04 4.32182430e-01
4.70841141e+00 3.32582076e-02 4.31757172e-01 4.31798630e-01 2.42977013e-04 4.32041607e-01
4.69840841e+00 3.34000735e-02 4.31613699e-01 4.31655202e-01 2.45005750e-04 4.31900208e-01
4.68840541e+00 3.35428491e-02 4.31469625e-01 4.31511174e-01 2.47055555e-04 4.31758229e-01
4.67840240e+00 3.36865421e-02 4.31324946e-01 4.31366541e-01 2.49126693e-04 4.31615667e-01
4.66839940e+00 3.38311602e-02 4.31179659e-01 4.31221299e-01 2.51219430e-04 4.31472519e-01
4.65839640e+00 3.39767116e-02 4.31033761e-01 4.31075446e-01 2.53334037e-04 4.31328780e-01
4.64839339e+00 3.41232044e-02 4.30887246e-01 4.30928976e-01 2.55470794e-04 4.31184447e-01
4.63839039e+00 3.42706464e-02 4.30740111e-01 4.30781887e-01 2.57629975e-04 4.31039517e-01
4.62838739e+00 3.44190461e-02 4.30592353e-01 4.30634174e-01 2.59811867e-04 4.30893986e-01
4.61838438e+00 3.45684118e-02 4.30443968e-01 4.30485833e-01 2.62016751e-04 4.30747850e-01
4.60838138e+00 3.47187518e-02 4.30294950e-01 4.30336861e-01 2.64244908e-04 4.30601106e-01
4.59837838e+00 3.48700745e-02 4.30145297e-01 4.30187252e-01 2.66496629e-04 4.30453749e-01
4.58837538e+00 3.50223887e-02 4.29995005e-01 4.30037005e-01 2.68772210e-04 4.30305777e-01
4.57837237e+00 3.51757032e-02 4.29844068e-01 4.29886113e-01 2.71071957e-04 4.30157185e-01
4.56836937e+00 3.53300263e-02 4.29692484e-01 4.29734573e-01 2.73396175e-04 4.30007969e-01
4.55836637e+00 3.54853672e-02 4.29540248e-01 4.29582381e-01 2.75745181e-04 4.29858126e-01
4.54836336e+00 3.56417350e-02 4.29387355e-01 4.29429533e-01 2.78119296e-04 4.29707652e-01
4.53836036e+00 3.57991384e-02 4.29233803e-01 4.29276024e-01 2.80518830e-04 4.29556543e-01
4.52835736e+00 3.59575869e-02 4.29079585e-01 4.29121851e-01 2.82944110e-04 4.29404795e-01
4.51835435e+00 3.61170896e-02 4.28924699e-01 4.28967008e-01 2.85395466e-04 4.29252403e-01
4.50835135e+00 3.62776558e-02 4.28769139e-01 4.28811492e-01 2.87873227e-04 4.29099365e-01
4.49834835e+00 3.64392952e-02 4.28612901e-01 4.28655298e-01 2.90377730e-04 4.28945676e-01
4.48834535e+00 3.66020172e-02 4.28455982e-01 4.28498422e-01 2.92909318e-04 4.28791332e-01
4.47834234e+00 3.67658317e-02 4.28298376e-01 4.28340859e-01 2.95468342e-04 4.28636328e-01
4.46833934e+00 3.69307482e-02 4.28140079e-01 4.28182606e-01 2.98055157e-04 4.28480661e-01
4.45833634e+00 3.70967768e-02 4.27981086e-01 4.28023656e-01 3.00670129e-04 4.28324326e-01
4.44833333e+00 3.72639277e-02 4.27821394e-01 4.27864006e-01 3.03313633e-04 4.28167320e-01
4.43833033e+00 3.74322106e-02 4.27660996e-01 4.27703652e-01 3.05986037e-04 4.28009638e-01
4.42832733e+00 3.76016360e-02 4.27499890e-01 4.27542588e-01 3.08687714e-04 4.27851275e-01
4.41832432e+00 3.77722145e-02 4.27338069e-01 4.27380809e-01 3.11419041e-04 4.27692228e-01
4.40832132e+00 3.79439561e-02 4.27175530e-01 4.27218312e-01 3.14180395e-04 4.27532493e-01
4.39831832e+00 3.81168716e-02 4.27012267e-01 4.27055091e-01 3.16972173e-04 4.27372064e-01
4.38831532e+00 3.82909719e-02 4.26848276e-01 4.26891142e-01 3.19794780e-04 4.27210937e-01
4.37831231e+00 3.84662678e-02 4.26683551e-01 4.26726459e-01 3.22648631e-04 4.27049108e-01
4.36830931e+00 3.86427700e-02 4.26518089e-01 4.26561039e-01 3.25534138e-04 4.26886573e-01
4.35830631e+00 3.88204899e-02 4.26351884e-01 4.26394875e-01 3.28451721e-04 4.26723326e-01
4.34830330e+00 3.89994387e-02 4.26184930e-01 4.26227963e-01 3.31401804e-04 4.26559364e-01
4.33830030e+00 3.91796275e-02 4.26017224e-01 4.26060297e-01 3.34384808e-04 4.26394682e-01
4.32829730e+00 3.93610680e-02 4.25848760e-01 4.25891874e-01 3.37401173e-04 4.26229275e-01
4.31829429e+00 3.95437719e-02 4.25679532e-01 4.25722687e-01 3.40451343e-04 4.26063138e-01
4.30829129e+00 3.97277507e-02 4.25509537e-01 4.25552732e-01 3.43535763e-04 4.25896267e-01
4.29828829e+00 3.99130165e-02 4.25338768e-01 4.25382003e-01 3.46654894e-04 4.25728658e-01
4.28828529e+00 4.00995812e-02 4.25167220e-01 4.25210495e-01 3.49809206e-04 4.25560304e-01
4.27828228e+00 4.02874572e-02 4.24994888e-01 4.25038202e-01 3.52999179e-04 4.25391201e-01
4.26827928e+00 4.04766566e-02 4.24821766e-01 4.24865120e-01 3.56225295e-04 4.25221346e-01
4.25827628e+00 4.06671918e-02 4.24647850e-01 4.24691244e-01 3.59488048e-04 4.25050732e-01
4.24827327e+00 4.08590758e-02 4.24473134e-01 4.24516566e-01 3.62787927e-04 4.24879354e-01
4.23827027e+00 4.10523209e-02 4.24297612e-01 4.24341083e-01 3.66125420e-04 4.24707208e-01
4.22826727e+00 4.12469401e-02 4.24121279e-01 4.24164788e-01 3.69501031e-04 4.24534289e-01
4.21826426e+00 4.14429468e-02 4.23944128e-01 4.23987676e-01 3.72915285e-04 4.24360591e-01
4.20826126e+00 4.16403539e-02 4.23766156e-01 4.23809741e-01 3.76368711e-04 4.24186110e-01
4.19825826e+00 4.18391747e-02 4.23587355e-01 4.23630978e-01 3.79861860e-04 4.24010840e-01
4.18825526e+00 4.20394229e-02 4.23407720e-01 4.23451381e-01 3.83395283e-04 4.23834776e-01
4.17825225e+00 4.22411125e-02 4.23227246e-01 4.23270943e-01 3.86969531e-04 4.23657913e-01
4.16824925e+00 4.24442568e-02 4.23045926e-01 4.23089660e-01 3.90585151e-04 4.23480245e-01
4.15824625e+00 4.26488701e-02 4.22863754e-01 4.22907525e-01 3.94242712e-04 4.23301768e-01
4.14824324e+00 4.28549669e-02 4.22680725e-01 4.22724532e-01 3.97942794e-04 4.23122475e-01
4.13824024e+00 4.30625609e-02 4.22496833e-01 4.22540676e-01 4.01685975e-04 4.22942362e-01
4.12823724e+00 4.32716670e-02 4.22312071e-01 4.22355949e-01 4.05472857e-04 4.22761422e-01
4.11823423e+00 4.34823003e-02 4.22126433e-01 4.22170347e-01 4.09304053e-04 4.22579651e-01
4.10823123e+00 4.36944750e-02 4.21939914e-01 4.21983862e-01 4.13180178e-04 4.22397042e-01
4.09822823e+00 4.39082065e-02 4.21752506e-01 4.21796489e-01 4.17101869e-04 4.22213591e-01
4.08822523e+00 4.41235102e-02 4.21564204e-01 4.21608222e-01 4.21069771e-04 4.22029291e-01
4.07822222e+00 4.43404017e-02 4.21375002e-01 4.21419053e-01 4.25084532e-04 4.21844137e-01
4.06821922e+00 4.45588960e-02 4.21184892e-01 4.21228976e-01 4.29146790e-04 4.21658123e-01
4.05821622e+00 4.47790095e-02 4.20993868e-01 4.21037986e-01 4.33257212e-04 4.21471243e-01
4.04821321e+00 4.50007583e-02 4.20801925e-01 4.20846075e-01 4.37416478e-04 4.21283491e-01
4.03821021e+00 4.52241582e-02 4.20609054e-01 4.20653237e-01 4.41625278e-04 4.21094862e-01
4.02820721e+00 4.54492257e-02 4.20415250e-01 4.20459465e-01 4.45884326e-04 4.20905349e-01
4.01820420e+00 4.56759781e-02 4.20220506e-01 4.20264752e-01 4.50194348e-04 4.20714946e-01
4.00820120e+00 4.59044314e-02 4.20024815e-01 4.20069092e-01 4.54556058e-04 4.20523648e-01
3.99819820e+00 4.61346030e-02 4.19828170e-01 4.19872477e-01 4.58970194e-04 4.20331448e-01
3.98819520e+00 4.63665103e-02 4.19630564e-01 4.19674902e-01 4.63437504e-04 4.20138339e-01
3.97819219e+00 4.66001709e-02 4.19431990e-01 4.19476358e-01 4.67958749e-04 4.19944317e-01
3.96818919e+00 4.68356021e-02 4.19232442e-01 4.19276839e-01 4.72534690e-04 4.19749374e-01
3.95818619e+00 4.70728219e-02 4.19031911e-01 4.19076338e-01 4.77166114e-04 4.19553504e-01
3.94818318e+00 4.73118492e-02 4.18830392e-01 4.18874846e-01 4.81853829e-04 4.19356700e-01
3.93818018e+00 4.75527015e-02 4.18627876e-01 4.18672358e-01 4.86598650e-04 4.19158957e-01
3.92817718e+00 4.77953976e-02 4.18424356e-01 4.18468866e-01 4.91401422e-04 4.18960268e-01
3.91817417e+00 4.80399569e-02 4.18219825e-01 4.18264362e-01 4.96262998e-04 4.18760625e-01
3.90817117e+00 4.82863981e-02 4.18014275e-01 4.18058839e-01 5.01184208e-04 4.18560023e-01
3.89816817e+00 4.85347405e-02 4.17807699e-01 4.17852289e-01 5.06165910e-04 4.18358455e-01
3.88816517e+00 4.87850037e-02 4.17600090e-01 4.17644705e-01 5.11208977e-04 4.18155914e-01
3.87816216e+00 4.90372082e-02 4.17391438e-01 4.17436079e-01 5.16314319e-04 4.17952393e-01
3.86815916e+00 4.92913733e-02 4.17181738e-01 4.17226402e-01 5.21482856e-04 4.17747885e-01
3.85815616e+00 4.95475198e-02 4.16970980e-01 4.17015668e-01 5.26715537e-04 4.17542384e-01
3.84815315e+00 4.98056683e-02 4.16759157e-01 4.16803869e-01 5.32013315e-04 4.17335882e-01
3.83815015e+00 5.00658398e-02 4.16546261e-01 4.16590995e-01 5.37377132e-04 4.17128372e-01
3.82814715e+00 5.03280553e-02 4.16332284e-01 4.16377040e-01 5.42807964e-04 4.16919848e-01
3.81814414e+00 5.05923365e-02 4.16117217e-01 4.16161995e-01 5.48306806e-04 4.16710302e-01
3.80814114e+00 5.08587047e-02 4.15901053e-01 4.15945851e-01 5.53874656e-04 4.16499726e-01
3.79813814e+00 5.11271826e-02 4.15683782e-01 4.15728601e-01 5.59512545e-04 4.16288114e-01
3.78813514e+00 5.13977921e-02 4.15465398e-01 4.15510236e-01 5.65221523e-04 4.16075458e-01
3.77813213e+00 5.16705561e-02 4.15245890e-01 4.15290747e-01 5.71002669e-04 4.15861750e-01
3.76812913e+00 5.19454971e-02 4.15025250e-01 4.15070127e-01 5.76857065e-04 4.15646984e-01
3.75812613e+00 5.22226388e-02 4.14803471e-01 4.14848365e-01 5.82785822e-04 4.15431151e-01
3.74812312e+00 5.25020048e-02 4.14580542e-01 4.14625453e-01 5.88790059e-04 4.15214243e-01
3.73812012e+00 5.27836184e-02 4.14356456e-01 4.14401383e-01 5.94870892e-04 4.14996254e-01
3.72811712e+00 5.30675041e-02 4.14131203e-01 4.14176146e-01 6.01029480e-04 4.14777175e-01
3.71811411e+00 5.33536868e-02 4.13904774e-01 4.13949731e-01 6.07267016e-04 4.14556998e-01
3.70811111e+00 5.36421908e-02 4.13677161e-01 4.13722132e-01 6.13584698e-04 4.14335716e-01
3.69810811e+00 5.39330414e-02 4.13448353e-01 4.13493337e-01 6.19983764e-04 4.14113321e-01
3.68810511e+00 5.42262641e-02 4.13218341e-01 4.13263338e-01 6.26465457e-04 4.13889804e-01
3.67810210e+00 5.45218852e-02 4.12987117e-01 4.13032125e-01 6.33031050e-04 4.13665156e-01
3.66809910e+00 5.48199305e-02 4.12754670e-01 4.12799690e-01 6.39681816e-04 4.13439371e-01
3.65809610e+00 5.51204266e-02 4.12520991e-01 4.12566021e-01 6.46419063e-04 4.13212440e-01
3.64809309e+00 5.54234008e-02 4.12286070e-01 4.12331109e-01 6.53244124e-04 4.12984354e-01
3.63809009e+00 5.57288797e-02 4.12049898e-01 4.12094946e-01 6.60158333e-04 4.12755104e-01
3.62808709e+00 5.60368918e-02 4.11812465e-01 4.11857520e-01 6.67163092e-04 4.12524683e-01
3.61808408e+00 5.63474651e-02 4.11573760e-01 4.11618821e-01 6.74259835e-04 4.12293081e-01
3.60808108e+00 5.66606275e-02 4.11333773e-01 4.11378840e-01 6.81449997e-04 4.12060290e-01
3.59807808e+00 5.69764080e-02 4.11092494e-01 4.11137566e-01 6.88735029e-04 4.11826302e-01
3.58807508e+00 5.72948362e-02 4.10849914e-01 4.10894990e-01 6.96116389e-04 4.11591106e-01
3.57807207e+00 5.76159422e-02 4.10606020e-01 4.10651099e-01 7.03595574e-04 4.11354695e-01
3.56806907e+00 5.79397552e-02 4.10360804e-01 4.10405884e-01 7.11174116e-04 4.11117059e-01
3.55806607e+00 5.82663060e-02 4.10114253e-01 4.10159335e-01 7.18853612e-04 4.10878189e-01
3.54806306e+00 5.85956260e-02 4.09866358e-01 4.09911440e-01 7.26635684e-04 4.10638075e-01
3.53806006e+00 5.89277459e-02 4.09617107e-01 4.09662188e-01 7.34521937e-04 4.10396710e-01
3.52805706e+00 5.92626981e-02 4.09366490e-01 4.09411569e-01 7.42514021e-04 4.10154083e-01
3.51805405e+00 5.96005151e-02 4.09114495e-01 4.09159571e-01 7.50613616e-04 4.09910184e-01
3.50805105e+00 5.99412289e-02 4.08861111e-01 4.08906182e-01 7.58822410e-04 4.09665005e-01
3.49804805e+00 6.02848730e-02 4.08606327e-01 4.08651393e-01 7.67142149e-04 4.09418535e-01
3.48804505e+00 6.06314811e-02 4.08350131e-01 4.08395190e-01 7.75574605e-04 4.09170765e-01
3.47804204e+00 6.09810882e-02 4.08092512e-01 4.08137563e-01 7.84121618e-04 4.08921685e-01
3.46803904e+00 6.13337280e-02 4.07833457e-01 4.07878500e-01 7.92785038e-04 4.08671285e-01
3.45803604e+00 6.16894359e-02 4.07572956e-01 4.07617988e-01 8.01566763e-04 4.08419555e-01
3.44803303e+00 6.20482481e-02 4.07310995e-01 4.07356016e-01 8.10468689e-04 4.08166484e-01
3.43803003e+00 6.24102000e-02 4.07047563e-01 4.07092571e-01 8.19492712e-04 4.07912064e-01
3.42802703e+00 6.27753288e-02 4.06782647e-01 4.06827642e-01 8.28640809e-04 4.07656283e-01
3.41802402e+00 6.31436724e-02 4.06516236e-01 4.06561215e-01 8.37915034e-04 4.07399130e-01
3.40802102e+00 6.35152677e-02 4.06248316e-01 4.06293279e-01 8.47317453e-04 4.07140597e-01
3.39801802e+00 6.38901535e-02 4.05978875e-01 4.06023821e-01 8.56850183e-04 4.06880671e-01
3.38801502e+00 6.42683686e-02 4.05707900e-01 4.05752827e-01 8.66515355e-04 4.06619342e-01
3.37801201e+00 6.46499530e-02 4.05435379e-01 4.05480284e-01 8.76315146e-04 4.06356599e-01
3.36800901e+00 6.50349461e-02 4.05161297e-01 4.05206180e-01 8.86251742e-04 4.06092432e-01
3.35800601e+00 6.54233895e-02 4.04885642e-01 4.04930502e-01 8.96327397e-04 4.05826829e-01
3.34800300e+00 6.58153245e-02 4.04608400e-01 4.04653235e-01 9.06544414e-04 4.05559780e-01
3.33800000e+00 6.62107922e-02 4.04329558e-01 4.04374367e-01 9.16905138e-04 4.05291272e-01
3.32799700e+00 6.66098357e-02 4.04049103e-01 4.04093883e-01 9.27412001e-04 4.05021295e-01
3.31799399e+00 6.70124987e-02 4.03767019e-01 4.03811770e-01 9.38067472e-04 4.04749838e-01
3.30799099e+00 6.74188242e-02 4.03483294e-01 4.03528014e-01 9.48873986e-04 4.04476888e-01
3.29798799e+00 6.78288573e-02 4.03197912e-01 4.03242600e-01 9.59834049e-04 4.04202434e-01
3.28798498e+00 6.82426440e-02 4.02910861e-01 4.02955513e-01 9.70950232e-04 4.03926464e-01
3.27798198e+00 6.86602290e-02 4.02622124e-01 4.02666741e-01 9.82225166e-04 4.03648966e-01
3.26797898e+00 6.90816594e-02 4.02331688e-01 4.02376267e-01 9.93661568e-04 4.03369929e-01
3.25797598e+00 6.95069825e-02 4.02039538e-01 4.02084077e-01 1.00526218e-03 4.03089339e-01
3.24797297e+00 6.99362470e-02 4.01745658e-01 4.01790156e-01 1.01702980e-03 4.02807186e-01
3.23796997e+00 7.03695008e-02 4.01450034e-01 4.01494489e-01 1.02896723e-03 4.02523456e-01
3.22796697e+00 7.08067940e-02 4.01152650e-01 4.01197060e-01 1.04107736e-03 4.02238137e-01
3.21796396e+00 7.12481775e-02 4.00853491e-01 4.00897853e-01 1.05336314e-03 4.01951216e-01
3.20796096e+00 7.16937017e-02 4.00552540e-01 4.00596854e-01 1.06582753e-03 4.01662682e-01
3.19795796e+00 7.21434189e-02 4.00249783e-01 4.00294046e-01 1.07847366e-03 4.01372519e-01
3.18795495e+00 7.25973822e-02 3.99945202e-01 3.99989412e-01 1.09130469e-03 4.01080717e-01
3.17795195e+00 7.30556444e-02 3.99638783e-01 3.99682937e-01 1.10432381e-03 4.00787261e-01
3.16794895e+00 7.35182605e-02 3.99330507e-01 3.99374605e-01 1.11753423e-03 4.00492139e-01
3.15794595e+00 7.39852857e-02 3.99020359e-01 3.99064398e-01 1.13093923e-03 4.00195337e-01
3.14794294e+00 7.44567769e-02 3.98708321e-01 3.98752299e-01 1.14454222e-03 3.99896841e-01
3.13793994e+00 7.49327901e-02 3.98394378e-01 3.98438292e-01 1.15834665e-03 3.99596638e-01
3.12793694e+00 7.54133839e-02 3.98078510e-01 3.98122358e-01 1.17235607e-03 3.99294715e-01
3.11793393e+00 7.58986178e-02 3.97760702e-01 3.97804482e-01 1.18657408e-03 3.98991056e-01
3.10793093e+00 7.63885511e-02 3.97440935e-01 3.97484644e-01 1.20100431e-03 3.98685648e-01
3.09792793e+00 7.68832447e-02 3.97119191e-01 3.97162828e-01 1.21565050e-03 3.98378478e-01
3.08792492e+00 7.73827612e-02 3.96795452e-01 3.96839014e-01 1.23051645e-03 3.98069530e-01
3.07792192e+00 7.78871623e-02 3.96469701e-01 3.96513185e-01 1.24560599e-03 3.97758791e-01
3.06791892e+00 7.83965127e-02 3.96141918e-01 3.96185321e-01 1.26092315e-03 3.97446245e-01
3.05791592e+00 7.89108772e-02 3.95812084e-01 3.95855405e-01 1.27647200e-03 3.97131877e-01
3.04791291e+00 7.94303224e-02 3.95480182e-01 3.95523417e-01 1.29225669e-03 3.96815674e-01
3.03790991e+00 7.99549145e-02 3.95146191e-01 3.95189338e-01 1.30828136e-03 3.96497619e-01
3.02790691e+00 8.04847222e-02 3.94810092e-01 3.94853148e-01 1.32455030e-03 3.96177698e-01
3.01790390e+00 8.10198154e-02 3.94471865e-01 3.94514828e-01 1.34106792e-03 3.95855896e-01
3.00790090e+00 8.15602637e-02 3.94131491e-01 3.94174357e-01 1.35783868e-03 3.95532196e-01
2.99789790e+00 8.21061393e-02 3.93788949e-01 3.93831716e-01 1.37486717e-03 3.95206583e-01
2.98789489e+00 8.26575157e-02 3.93444219e-01 3.93486883e-01 1.39215808e-03 3.94879041e-01
2.97789189e+00 8.32144660e-02 3.93097280e-01 3.93139839e-01 1.40971614e-03 3.94549555e-01
2.96788889e+00 8.37770662e-02 3.92748112e-01 3.92790563e-01 1.42754620e-03 3.94218109e-01
2.95788589e+00 8.43453930e-02 3.92396692e-01 3.92439032e-01 1.44565317e-03 3.93884685e-01
2.94788288e+00 8.49195251e-02 3.92043000e-01 3.92085225e-01 1.46404214e-03 3.93549267e-01
2.93787988e+00 8.54995405e-02 3.91687015e-01 3.91729121e-01 1.48271829e-03 3.93211840e-01
2.92787688e+00 8.60855206e-02 3.91328713e-01 3.91370698e-01 1.50168692e-03 3.92872385e-01
2.91787387e+00 8.66775479e-02 3.90968072e-01 3.91009933e-01 1.52095343e-03 3.92530886e-01
2.90787087e+00 8.72757050e-02 3.90605071e-01 3.90646804e-01 1.54052322e-03 3.92187327e-01
2.89786787e+00 8.78800773e-02 3.90239686e-01 3.90281287e-01 1.56040192e-03 3.91841689e-01
2.88786486e+00 8.84907518e-02 3.89871894e-01 3.89913360e-01 1.58059531e-03 3.91493956e-01
2.87786186e+00 8.91078154e-02 3.89501673e-01 3.89542999e-01 1.60110921e-03 3.91144109e-01
2.86785886e+00 8.97313580e-02 3.89128997e-01 3.89170181e-01 1.62194962e-03 3.90792131e-01
2.85785586e+00 9.03614708e-02 3.88753843e-01 3.88794881e-01 1.64312264e-03 3.90438003e-01
2.84785285e+00 9.09982471e-02 3.88376186e-01 3.88417074e-01 1.66463451e-03 3.90081709e-01
2.83784985e+00 9.16417800e-02 3.87996003e-01 3.88036737e-01 1.68649150e-03 3.89723228e-01
2.82784685e+00 9.22921659e-02 3.87613268e-01 3.87653843e-01 1.70870016e-03 3.89362544e-01
2.81784384e+00 9.29495034e-02 3.87227956e-01 3.87268368e-01 1.73126718e-03 3.88999636e-01
2.80784084e+00 9.36138905e-02 3.86840041e-01 3.86880287e-01 1.75419934e-03 3.88634486e-01
2.79783784e+00 9.42854290e-02 3.86449497e-01 3.86489572e-01 1.77750353e-03 3.88267076e-01
2.78783483e+00 9.49642228e-02 3.86056298e-01 3.86096198e-01 1.80118679e-03 3.87897385e-01
2.77783183e+00 9.56503755e-02 3.85660418e-01 3.85700138e-01 1.82525634e-03 3.87525394e-01
2.76782883e+00 9.63439944e-02 3.85261829e-01 3.85301365e-01 1.84971962e-03 3.87151084e-01
2.75782583e+00 9.70451883e-02 3.84860504e-01 3.84899851e-01 1.87458420e-03 3.86774435e-01
2.74782282e+00 9.77540688e-02 3.84456416e-01 3.84495569e-01 1.89985783e-03 3.86395426e-01
2.73781982e+00 9.84707472e-02 3.84049536e-01 3.84088490e-01 1.92554831e-03 3.86014038e-01
2.72781682e+00 9.91953393e-02 3.83639835e-01 3.83678586e-01 1.95166367e-03 3.85630250e-01
2.71781381e+00 9.99279626e-02 3.83227286e-01 3.83265829e-01 1.97821213e-03 3.85244041e-01
2.70781081e+00 1.00668735e-01 3.82811859e-01 3.82850188e-01 2.00520211e-03 3.84855390e-01
2.69780781e+00 1.01417778e-01 3.82393524e-01 3.82431634e-01 2.03264228e-03 3.84464277e-01
2.68780480e+00 1.02175217e-01 3.81972252e-01 3.82010137e-01 2.06054144e-03 3.84070679e-01
2.67780180e+00 1.02941176e-01 3.81548012e-01 3.81585668e-01 2.08890845e-03 3.83674576e-01
2.66779880e+00 1.03715783e-01 3.81120773e-01 3.81158193e-01 2.11775248e-03 3.83275946e-01
2.65779580e+00 1.04499171e-01 3.80690504e-01 3.80727683e-01 2.14708295e-03 3.82874766e-01
2.64779279e+00 1.05291472e-01 3.80257173e-01 3.80294106e-01 2.17690951e-03 3.82471015e-01
2.63778979e+00 1.06092821e-01 3.79820749e-01 3.79857429e-01 2.20724192e-03 3.82064671e-01
2.62778679e+00 1.06903357e-01 3.79381199e-01 3.79417620e-01 2.23809021e-03 3.81655710e-01
2.61778378e+00 1.07723223e-01 3.78938489e-01 3.78974645e-01 2.26946463e-03 3.81244110e-01
2.60778078e+00 1.08552559e-01 3.78492587e-01 3.78528472e-01 2.30137554e-03 3.80829848e-01
2.59777778e+00 1.09391514e-01 3.78043459e-01 3.78079067e-01 2.33383375e-03 3.80412900e-01
2.58777477e+00 1.10240238e-01 3.77591070e-01 3.77626393e-01 2.36685029e-03 3.79993244e-01
2.57777177e+00 1.11098882e-01 3.77135386e-01 3.77170418e-01 2.40043630e-03 3.79570855e-01
2.56776877e+00 1.11967601e-01 3.76676371e-01 3.76711106e-01 2.43460318e-03 3.79145709e-01
2.55776577e+00 1.12846554e-01 3.76213990e-01 3.76248420e-01 2.46936265e-03 3.78717783e-01
2.54776276e+00 1.13735904e-01 3.75748206e-01 3.75782324e-01 2.50472675e-03 3.78287051e-01
2.53775976e+00 1.14635812e-01 3.75278983e-01 3.75312781e-01 2.54070771e-03 3.77853489e-01
2.52775676e+00 1.15546448e-01 3.74806283e-01 3.74839755e-01 2.57731810e-03 3.77417073e-01
2.51775375e+00 1.16467984e-01 3.74330068e-01 3.74363205e-01 2.61457077e-03 3.76977776e-01
2.50775075e+00 1.17400594e-01 3.73850300e-01 3.73883096e-01 2.65247871e-03 3.76535575e-01
2.49774775e+00 1.18344456e-01 3.73366941e-01 3.73399387e-01 2.69105535e-03 3.76090442e-01
2.48774474e+00 1.19299753e-01 3.72879950e-01 3.72912037e-01 2.73031456e-03 3.75642352e-01
2.47774174e+00 1.20266669e-01 3.72389288e-01 3.72421009e-01 2.77027033e-03 3.75191280e-01
2.46773874e+00 1.21245394e-01 3.71894914e-01 3.71926261e-01 2.81093703e-03 3.74737198e-01
2.45773574e+00 1.22236120e-01 3.71396788e-01 3.71427751e-01 2.85232929e-03 3.74280080e-01
2.44773273e+00 1.23239047e-01 3.70894866e-01 3.70925437e-01 2.89446225e-03 3.73819899e-01
2.43772973e+00 1.24254373e-01 3.70389107e-01 3.70419277e-01 2.93735124e-03 3.73356628e-01
2.42772673e+00 1.25282306e-01 3.69879468e-01 3.69909228e-01 2.98101212e-03 3.72890240e-01
2.41772372e+00 1.26323056e-01 3.69365906e-01 3.69395245e-01 3.02546102e-03 3.72420706e-01
2.40772072e+00 1.27376834e-01 3.68848376e-01 3.68877286e-01 3.07071434e-03 3.71948000e-01
2.39771772e+00 1.28443860e-01 3.68326833e-01 3.68355304e-01 3.11678895e-03 3.71472092e-01
2.38771471e+00 1.29524357e-01 3.67801231e-01 3.67829253e-01 3.16370228e-03 3.70992955e-01
2.37771171e+00 1.30618554e-01 3.67271525e-01 3.67299087e-01 3.21147203e-03 3.70510559e-01
2.36770871e+00 1.31726683e-01 3.66737668e-01 3.66764760e-01 3.26011629e-03 3.70024877e-01
2.35770571e+00 1.32848982e-01 3.66199612e-01 3.66226224e-01 3.30965353e-03 3.69535877e-01
2.34770270e+00 1.33985693e-01 3.65657309e-01 3.65683428e-01 3.36010284e-03 3.69043531e-01
2.33769970e+00 1.35137063e-01 3.65110709e-01 3.65136326e-01 3.41148360e-03 3.68547810e-01
2.32769670e+00 1.36303348e-01 3.64559764e-01 3.64584867e-01 3.46381583e-03 3.68048683e-01
2.31769369e+00 1.37484807e-01 3.64004422e-01 3.64028999e-01 3.51711997e-03 3.67546119e-01
2.30769069e+00 1.38681701e-01 3.63444633e-01 3.63468672e-01 3.57141669e-03 3.67040088e-01
2.29768769e+00 1.39894302e-01 3.62880344e-01 3.62903833e-01 3.62672736e-03 3.66530560e-01
2.28768468e+00 1.41122889e-01 3.62311502e-01 3.62334429e-01 3.68307408e-03 3.66017503e-01
2.27768168e+00 1.42367741e-01 3.61738055e-01 3.61760406e-01 3.74047922e-03 3.65500885e-01
2.26767868e+00 1.43629146e-01 3.61159948e-01 3.61181711e-01 3.79896570e-03 3.64980676e-01
2.25767568e+00 1.44907400e-01 3.60577125e-01 3.60598286e-01 3.85855698e-03 3.64456843e-01
2.24767267e+00 1.46202808e-01 3.59989530e-01 3.60010076e-01 3.91927726e-03 3.63929353e-01
2.23766967e+00 1.47515675e-01 3.59397108e-01 3.59417024e-01 3.98115116e-03 3.63398175e-01
2.22766667e+00 1.48846316e-01 3.58799799e-01 3.58819071e-01 4.04420403e-03 3.62863275e-01
2.21766366e+00 1.50195055e-01 3.58197544e-01 3.58216159e-01 4.10846180e-03 3.62324621e-01
2.20766066e+00 1.51562222e-01 3.57590286e-01 3.57608227e-01 4.17395076e-03 3.61782178e-01
2.19765766e+00 1.52948154e-01 3.56977963e-01 3.56995216e-01 4.24069825e-03 3.61235914e-01
2.18765465e+00 1.54353196e-01 3.56360513e-01 3.56377062e-01 4.30873232e-03 3.60685794e-01
2.17765165e+00 1.55777701e-01 3.55737874e-01 3.55753703e-01 4.37808128e-03 3.60131785e-01
2.16764865e+00 1.57222031e-01 3.55109984e-01 3.55125077e-01 4.44877430e-03 3.59573851e-01
2.15764565e+00 1.58686555e-01 3.54476777e-01 3.54491117e-01 4.52084145e-03 3.59011958e-01
2.14764264e+00 1.60171653e-01 3.53838188e-01 3.53851757e-01 4.59431355e-03 3.58446071e-01
2.13763964e+00 1.61677713e-01 3.53194151e-01 3.53206933e-01 4.66922195e-03 3.57876155e-01
2.12763664e+00 1.63205128e-01 3.52544598e-01 3.52556575e-01 4.74559892e-03 3.57302174e-01
2.11763363e+00 1.64754308e-01 3.51889461e-01 3.51900613e-01 4.82347748e-03 3.56724091e-01
2.10763063e+00 1.66325667e-01 3.51228670e-01 3.51238980e-01 4.90289145e-03 3.56141872e-01
2.09762763e+00 1.67919629e-01 3.50562155e-01 3.50571604e-01 4.98387571e-03 3.55555479e-01
2.08762462e+00 1.69536634e-01 3.49889844e-01 3.49898411e-01 5.06646588e-03 3.54964876e-01
2.07762162e+00 1.71177127e-01 3.49211664e-01 3.49219329e-01 5.15069820e-03 3.54370027e-01
2.06761862e+00 1.72841561e-01 3.48527540e-01 3.48534283e-01 5.23661018e-03 3.53770893e-01
2.05761562e+00 1.74530412e-01 3.47837398e-01 3.47843197e-01 5.32424023e-03 3.53167438e-01
2.04761261e+00 1.76244157e-01 3.47141160e-01 3.47145994e-01 5.41362779e-03 3.52559622e-01
2.03760961e+00 1.77983285e-01 3.46438749e-01 3.46442597e-01 5.50481288e-03 3.51947410e-01
2.02760661e+00 1.79748306e-01 3.45730087e-01 3.45732925e-01 5.59783682e-03 3.51330762e-01
2.01760360e+00 1.81539732e-01 3.45015092e-01 3.45016897e-01 5.69274224e-03 3.50709639e-01
2.00760060e+00 1.83358096e-01 3.44293683e-01 3.44294432e-01 5.78957244e-03 3.50084004e-01
1.99759760e+00 1.85203939e-01 3.43565777e-01 3.43565445e-01 5.88837191e-03 3.49453817e-01
1.98759459e+00 1.87077821e-01 3.42831290e-01 3.42829852e-01 5.98918643e-03 3.48819038e-01
1.97759159e+00 1.88980311e-01 3.42090136e-01 3.42087567e-01 6.09206269e-03 3.48179629e-01
1.96758859e+00 1.90911991e-01 3.41342228e-01 3.41338501e-01 6.19704891e-03 3.47535550e-01
1.95758559e+00 1.92873471e-01 3.40587478e-01 3.40582566e-01 6.30419431e-03 3.46886761e-01
1.94758258e+00 1.94865360e-01 3.39825794e-01 3.39819671e-01 6.41354938e-03 3.46233220e-01
1.93757958e+00 1.96888296e-01 3.39057086e-01 3.39049724e-01 6.52516586e-03 3.45574890e-01
1.92757658e+00 1.98942921e-01 3.38281262e-01 3.38272631e-01 6.63909713e-03 3.44911728e-01
1.91757357e+00 2.01029910e-01 3.37498225e-01 3.37488295e-01 6.75539766e-03 3.44243693e-01
1.90757057e+00 2.03149938e-01 3.36707880e-01 3.36696623e-01 6.87412312e-03 3.43570746e-01
1.89756757e+00 2.05303713e-01 3.35910130e-01 3.35897513e-01 6.99533107e-03 3.42892845e-01
1.88756456e+00 2.07491953e-01 3.35104874e-01 3.35090866e-01 7.11908055e-03 3.42209947e-01
1.87756156e+00 2.09715400e-01 3.34292013e-01 3.34276581e-01 7.24543165e-03 3.41522013e-01
1.86755856e+00 2.11974809e-01 3.33471442e-01 3.33454554e-01 7.37444626e-03 3.40829000e-01
1.85755556e+00 2.14270968e-01 3.32643058e-01 3.32624679e-01 7.50618807e-03 3.40130867e-01
1.84755255e+00 2.16604673e-01 3.31806754e-01 3.31786848e-01 7.64072244e-03 3.39427570e-01
1.83754955e+00 2.18976754e-01 3.30962422e-01 3.30940954e-01 7.77811590e-03 3.38719070e-01
1.82754655e+00 2.21388048e-01 3.30109953e-01 3.30086885e-01 7.91843718e-03 3.38005322e-01
1.81754354e+00 2.23839439e-01 3.29249233e-01 3.29224528e-01 8.06175686e-03 3.37286285e-01
1.80754054e+00 2.26331809e-01 3.28380150e-01 3.28353770e-01 8.20814697e-03 3.36561917e-01
1.79753754e+00 2.28866082e-01 3.27502589e-01 3.27474493e-01 8.35768166e-03 3.35832174e-01
1.78753453e+00 2.31443209e-01 3.26616430e-01 3.26586577e-01 8.51043706e-03 3.35097014e-01
1.77753153e+00 2.34064150e-01 3.25721555e-01 3.25689904e-01 8.66649113e-03 3.34356395e-01
1.76752853e+00 2.36729921e-01 3.24817842e-01 3.24784350e-01 8.82592400e-03 3.33610274e-01
1.75752553e+00 2.39441537e-01 3.23905168e-01 3.23869791e-01 8.98881773e-03 3.32858608e-01
1.74752252e+00 2.42200067e-01 3.22983405e-01 3.22946097e-01 9.15525690e-03 3.32101354e-01
1.73751952e+00 2.45006596e-01 3.22052427e-01 3.22013142e-01 9.32532780e-03 3.31338470e-01
1.72751652e+00 2.47862240e-01 3.21112103e-01 3.21070794e-01 9.49911935e-03 3.30569913e-01
1.71751351e+00 2.50768168e-01 3.20162299e-01 3.20118916e-01 9.67672266e-03 3.29795639e-01
1.70751051e+00 2.53725555e-01 3.19202883e-01 3.19157376e-01 9.85823111e-03 3.29015607e-01
1.69750751e+00 2.56735625e-01 3.18233715e-01 3.18186034e-01 1.00437409e-02 3.28229774e-01
1.68750450e+00 2.59799651e-01 3.17254656e-01 3.17204747e-01 1.02333504e-02 3.27438097e-01
1.67750150e+00 2.62918920e-01 3.16265566e-01 3.16213374e-01 1.04271606e-02 3.26640535e-01
1.66749850e+00 2.66094770e-01 3.15266299e-01 3.15211769e-01 1.06252753e-02 3.25837044e-01
1.65749550e+00 2.69328583e-01 3.14256707e-01 3.14199782e-01 1.08278011e-02 3.25027583e-01
1.64749249e+00 2.72621788e-01 3.13236641e-01 3.13177262e-01 1.10348472e-02 3.24212109e-01
1.63748949e+00 2.75975835e-01 3.12205950e-01 3.12144057e-01 1.12465255e-02 3.23390583e-01
1.62748649e+00 2.79392236e-01 3.11164478e-01 3.11100009e-01 1.14629512e-02 3.22562961e-01
1.61748348e+00 2.82872562e-01 3.10112067e-01 3.10044959e-01 1.16842426e-02 3.21729201e-01
1.60748048e+00 2.86418410e-01 3.09048558e-01 3.08978745e-01 1.19105205e-02 3.20889266e-01
1.59747748e+00 2.90031434e-01 3.07973788e-01 3.07901203e-01 1.21419095e-02 3.20043112e-01
1.58747447e+00 2.93713349e-01 3.06887588e-01 3.06812163e-01 1.23785374e-02 3.19190700e-01
1.57747147e+00 2.97465915e-01 3.05789794e-01 3.05711456e-01 1.26205346e-02 3.18331991e-01
1.56746847e+00 3.01290965e-01 3.04680231e-01 3.04598909e-01 1.28680359e-02 3.17466944e-01
1.55746547e+00 3.05190372e-01 3.03558724e-01 3.03474343e-01 1.31211793e-02 3.16595522e-01
1.54746246e+00 3.09166081e-01 3.02425096e-01 3.02337578e-01 1.33801063e-02 3.15717685e-01
1.53745946e+00 3.13220092e-01 3.01279166e-01 3.01188434e-01 1.36449618e-02 3.14833396e-01
1.52745646e+00 3.17354482e-01 3.00120751e-01 3.00026722e-01 1.39158951e-02 3.13942617e-01
1.51745345e+00 3.21571398e-01 2.98949660e-01 2.98852252e-01 1.41930593e-02 3.13045312e-01
1.50745045e+00 3.25873052e-01 2.97765707e-01 2.97664834e-01 1.44766106e-02 3.12141445e-01
1.49744745e+00 3.30261732e-01 2.96568696e-01 2.96464270e-01 1.47667106e-02 3.11230980e-01
1.48744444e+00 3.34739809e-01 2.95358428e-01 2.95250358e-01 1.50635242e-02 3.10313882e-01
1.47744144e+00 3.39309721e-01 2.94134706e-01 2.94022899e-01 1.53672206e-02 3.09390119e-01
1.46743844e+00 3.43974006e-01 2.92897323e-01 2.92781684e-01 1.56779738e-02 3.08459658e-01
1.45743544e+00 3.48735285e-01 2.91646073e-01 2.91526503e-01 1.59959619e-02 3.07522465e-01
1.44743243e+00 3.53596275e-01 2.90380744e-01 2.90257141e-01 1.63213682e-02 3.06578509e-01
1.43742943e+00 3.58559774e-01 2.89101122e-01 2.88973383e-01 1.66543796e-02 3.05627762e-01
1.42742643e+00 3.63628695e-01 2.87806988e-01 2.87675006e-01 1.69951886e-02 3.04670194e-01
1.41742342e+00 3.68806056e-01 2.86498119e-01 2.86361783e-01 1.73439929e-02 3.03705776e-01
1.40742042e+00 3.74094966e-01 2.85174291e-01 2.85033489e-01 1.77009941e-02 3.02734483e-01
1.39741742e+00 3.79498663e-01 2.83835274e-01 2.83689889e-01 1.80663997e-02 3.01756289e-01
1.38741441e+00 3.85020505e-01 2.82480832e-01 2.82330745e-01 1.84404228e-02 3.00771168e-01
1.37741141e+00 3.90663955e-01 2.81110732e-01 2.80955819e-01 1.88232807e-02 2.99779100e-01
1.36740841e+00 3.96432623e-01 2.79724731e-01 2.79564865e-01 1.92151971e-02 2.98780062e-01
1.35740541e+00 4.02330247e-01 2.78322582e-01 2.78157633e-01 1.96164008e-02 2.97774034e-01
1.34740240e+00 4.08360712e-01 2.76904037e-01 2.76733871e-01 2.00271271e-02 2.96760998e-01
1.33739940e+00 4.14528032e-01 2.75468844e-01 2.75293323e-01 2.04476154e-02 2.95740938e-01
1.32739640e+00 4.20836408e-01 2.74016745e-01 2.73835727e-01 2.08781126e-02 2.94713839e-01
1.31739339e+00 4.27290178e-01 2.72547477e-01 2.72360816e-01 2.13188715e-02 2.93679687e-01
1.30739039e+00 4.33893835e-01 2.71060778e-01 2.70868323e-01 2.17701494e-02 2.92638473e-01
1.29738739e+00 4.40652074e-01 2.69556376e-01 2.69357974e-01 2.22322117e-02 2.91590186e-01
1.28738438e+00 4.47569771e-01 2.68033998e-01 2.67829489e-01 2.27053298e-02 2.90534818e-01
1.27738138e+00 4.54651986e-01 2.66493368e-01 2.66282588e-01 2.31897799e-02 2.89472368e-01
1.26737838e+00 4.61904010e-01 2.64934203e-01 2.64716984e-01 2.36858469e-02 2.88402831e-01
1.25737538e+00 4.69331301e-01 2.63356218e-01 2.63132386e-01 2.41938208e-02 2.87326207e-01
1.24737237e+00 4.76939571e-01 2.61759120e-01 2.61528497e-01 2.47139997e-02 2.86242497e-01
1.23736937e+00 4.84734761e-01 2.60142619e-01 2.59905022e-01 2.52466866e-02 2.85151708e-01
1.22736637e+00 4.92723074e-01 2.58506416e-01 2.58261655e-01 2.57921927e-02 2.84053848e-01
1.21736336e+00 5.00910934e-01 2.56850206e-01 2.56598088e-01 2.63508367e-02 2.82948925e-01
1.20736036e+00 5.09305057e-01 2.55173688e-01 2.54914013e-01 2.69229420e-02 2.81836955e-01
1.19735736e+00 5.17912476e-01 2.53476549e-01 2.53209112e-01 2.75088413e-02 2.80717953e-01
1.18735435e+00 5.26740456e-01 2.51758476e-01 2.51483063e-01 2.81088741e-02 2.79591937e-01
1.17735135e+00 5.35796648e-01 2.50019153e-01 2.49735548e-01 2.87233853e-02 2.78458933e-01
1.16734835e+00 5.45088982e-01 2.48258258e-01 2.47966237e-01 2.93527290e-02 2.77318966e-01
1.15734535e+00 5.54625761e-01 2.46475467e-01 2.46174800e-01 2.99972655e-02 2.76172066e-01
1.14734234e+00 5.64415693e-01 2.44670451e-01 2.44360901e-01 3.06573633e-02 2.75018264e-01
1.13733934e+00 5.74467775e-01 2.42842882e-01 2.42524205e-01 3.13333960e-02 2.73857601e-01
1.12733634e+00 5.84791539e-01 2.40992424e-01 2.40664370e-01 3.20257460e-02 2.72690116e-01
1.11733333e+00 5.95396848e-01 2.39118740e-01 2.38781051e-01 3.27348033e-02 2.71515854e-01
1.10733033e+00 6.06294078e-01 2.37221492e-01 2.36873904e-01 3.34609625e-02 2.70334867e-01
1.09732733e+00 6.17494064e-01 2.35300339e-01 2.34942580e-01 3.42046273e-02 2.69147207e-01
1.08732432e+00 6.29008146e-01 2.33354934e-01 2.32986723e-01 3.49662082e-02 2.67952932e-01
1.07732132e+00 6.40848259e-01 2.31384935e-01 2.31005987e-01 3.57461203e-02 2.66752107e-01
1.06731832e+00 6.53026791e-01 2.29389994e-01 2.29000013e-01 3.65447871e-02 2.65544800e-01
1.05731532e+00 6.65556838e-01 2.27369763e-01 2.26968445e-01 3.73626376e-02 2.64331083e-01
1.04731231e+00 6.78452147e-01 2.25323891e-01 2.24910926e-01 3.82001082e-02 2.63111034e-01
1.03730931e+00 6.91727008e-01 2.23252033e-01 2.22827101e-01 3.90576376e-02 2.61884739e-01
1.02730631e+00 7.05396527e-01 2.21153838e-01 2.20716612e-01 3.99356734e-02 2.60652286e-01
1.01730330e+00 7.19476613e-01 2.19028958e-01 2.18579102e-01 4.08346674e-02 2.59413769e-01
1.00730030e+00 7.33983887e-01 2.16877049e-01 2.16414218e-01 4.17550740e-02 2.58169292e-01
9.97297297e-01 7.48935851e-01 2.14697764e-01 2.14221605e-01 4.26973540e-02 2.56918959e-01
9.87294294e-01 7.64350925e-01 2.12490764e-01 2.12000915e-01 4.36619712e-02 2.55662886e-01
9.77291291e-01 7.80248500e-01 2.10255709e-01 2.09751800e-01 4.46493916e-02 2.54401192e-01
9.67288288e-01 7.96648996e-01 2.07992267e-01 2.07473918e-01 4.56600845e-02 2.53134003e-01
9.57285285e-01 8.13573927e-01 2.05700108e-01 2.05166933e-01 4.66945199e-02 2.51861453e-01
9.47282282e-01 8.31045972e-01 2.03378912e-01 2.02830514e-01 4.77531694e-02 2.50583683e-01
9.37279279e-01 8.49089052e-01 2.01028364e-01 2.00464338e-01 4.88365035e-02 2.49300841e-01
9.27276276e-01 8.67728414e-01 1.98648158e-01 1.98068090e-01 4.99449923e-02 2.48013082e-01
9.17273273e-01 8.86990716e-01 1.96237997e-01 1.95641467e-01 5.10791028e-02 2.46720570e-01
9.07270270e-01 9.06904130e-01 1.93797597e-01 1.93184175e-01 5.22392993e-02 2.45423475e-01
8.97267267e-01 9.27498437e-01 1.91326685e-01 1.90695936e-01 5.34260405e-02 2.44121976e-01
8.87264264e-01 9.48805147e-01 1.88825004e-01 1.88176483e-01 5.46397791e-02 2.42816262e-01
8.77261261e-01 9.70857653e-01 1.86292313e-01 1.85625568e-01 5.58809597e-02 2.41506528e-01
8.67258258e-01 9.93691391e-01 1.83728386e-01 1.83042962e-01 5.71500172e-02 2.40192980e-01
8.57255255e-01 1.01734372e+00 1.81133022e-01 1.80428455e-01 5.84473748e-02 2.38875830e-01
8.47252252e-01 1.04185438e+00 1.78506037e-01 1.77781861e-01 5.97734420e-02 2.37555303e-01
8.37249249e-01 1.06726581e+00 1.75847275e-01 1.75103018e-01 6.11286121e-02 2.36231630e-01
8.27246246e-01 1.09362264e+00 1.73156607e-01 1.72391794e-01 6.25132598e-02 2.34905053e-01
8.17243243e-01 1.12097268e+00 1.70433933e-01 1.69648086e-01 6.39277392e-02 2.33575826e-01
8.07240240e-01 1.14936667e+00 1.67679185e-01 1.66871829e-01 6.53723792e-02 2.32244208e-01
7.97237237e-01 1.17885868e+00 1.64892333e-01 1.64062990e-01 6.68474824e-02 2.30910472e-01
7.87234234e-01 1.20950624e+00 1.62073385e-01 1.61221582e-01 6.83533201e-02 2.29574902e-01
7.77231231e-01 1.24137102e+00 1.59222394e-01 1.58347659e-01 6.98901293e-02 2.28237789e-01
7.67228228e-01 1.27451841e+00 1.56339457e-01 1.55441328e-01 7.14581086e-02 2.26899437e-01
7.57225225e-01 1.30901859e+00 1.53424726e-01 1.52502748e-01 7.30574139e-02 2.25560162e-01
7.47222222e-01 1.34494676e+00 1.50478406e-01 1.49532134e-01 7.46881537e-02 2.24220288e-01
7.37219219e-01 1.38238303e+00 1.47500763e-01 1.46529769e-01 7.63503843e-02 2.22880153e-01
7.27216216e-01 1.42141345e+00 1.44492131e-01 1.43496001e-01 7.80441040e-02 2.21540105e-01
7.17213213e-01 1.46213036e+00 1.41452912e-01 1.40431255e-01 7.97692483e-02 2.20200504e-01
7.07210210e-01 1.50463288e+00 1.38383588e-01 1.37336038e-01 8.15256825e-02 2.18861721e-01
6.97207207e-01 1.54902756e+00 1.35284721e-01 1.34210942e-01 8.33131963e-02 2.17524139e-01
6.87204204e-01 1.59542902e+00 1.32156967e-01 1.31056656e-01 8.51314961e-02 2.16188152e-01
6.77201201e-01 1.64396075e+00 1.29001075e-01 1.27873970e-01 8.69801979e-02 2.14854168e-01
6.67198198e-01 1.69475587e+00 1.25817901e-01 1.24663785e-01 8.88588191e-02 2.13522604e-01
6.57195195e-01 1.74795871e+00 1.22608410e-01 1.21427119e-01 9.07667704e-02 2.12193890e-01
6.47192192e-01 1.80372422e+00 1.19373690e-01 1.18165120e-01 9.27033467e-02 2.10868467e-01
6.37189189e-01 1.86222079e+00 1.16114957e-01 1.14879071e-01 9.46677180e-02 2.09546789e-01
6.27186186e-01 1.92363132e+00 1.12833564e-01 1.11570400e-01 9.66589191e-02 2.08229319e-01
6.17183183e-01 1.98815329e+00 1.09531010e-01 1.08240693e-01 9.86758396e-02 2.06916533e-01
6.07180180e-01 2.05600232e+00 1.06208954e-01 1.04891704e-01 1.00717213e-01 2.05608918e-01
5.97177177e-01 2.12741280e+00 1.02869219e-01 1.01525364e-01 1.02781606e-01 2.04306970e-01
5.87174174e-01 2.20263981e+00 9.95138074e-02 9.81437906e-02 1.04867406e-01 2.03011197e-01
5.77171171e-01 2.28196235e+00 9.61449076e-02 9.47493060e-02 1.06972809e-01 2.01722115e-01
5.67168168e-01 2.36568546e+00 9.27649079e-02 9.13444423e-02 1.09095808e-01 2.00440250e-01
5.57165165e-01 2.45414323e+00 8.93764058e-02 8.79319564e-02 1.11234182e-01 1.99166138e-01
5.47162162e-01 2.54770216e+00 8.59822195e-02 8.45148407e-02 1.13385479e-01 1.97900320e-01
5.37159159e-01 2.64676502e+00 8.25853984e-02 8.10963351e-02 1.15547010e-01 1.96643345e-01
5.27156156e-01 2.75177559e+00 7.91892334e-02 7.76799378e-02 1.17715829e-01 1.95395767e-01
5.17153153e-01 2.86322440e+00 7.57972672e-02 7.42694160e-02 1.19888730e-01 1.94158146e-01
5.07150150e-01 2.98165148e+00 7.24133036e-02 7.08688155e-02 1.22062228e-01 1.92931044e-01
4.97147147e-01 3.10765819e+00 6.90414156e-02 6.74824692e-02 1.24232554e-01 1.91715023e-01
4.87144144e-01 3.24191020e+00 6.56859524e-02 6.41150042e-02 1.26395643e-01 1.90510648e-01
4.77141141e-01 3.38514888e+00 6.23515456e-02 6.07713462e-02 1.28547131e-01 1.89318477e-01
4.67138138e-01 3.53820182e+00 5.90431119e-02 5.74567224e-02 1.30682343e-01 1.88139065e-01
4.57135135e-01 3.70199432e+00 5.57658544e-02 5.41766605e-02 1.32796299e-01 1.86972960e-01
4.47132132e-01 3.87756362e+00 5.25252612e-02 5.09369844e-02 1.34883710e-01 1.85820694e-01
4.37129129e-01 4.06607906e+00 4.93270990e-02 4.77438051e-02 1.36938983e-01 1.84682788e-01
4.27126126e-01 4.26885302e+00 4.61774043e-02 4.46035065e-02 1.38956234e-01 1.83559740e-01
4.17123123e-01 4.48737828e+00 4.30824683e-02 4.15227247e-02 1.40929299e-01 1.82452024e-01
4.07120120e-01 4.72334122e+00 4.00488167e-02 3.85083204e-02 1.42851759e-01 1.81360079e-01
3.97117117e-01 4.97866526e+00 3.70831827e-02 3.55673421e-02 1.44716968e-01 1.80284310e-01
3.87114114e-01 5.25554676e+00 3.41924727e-02 3.27069806e-02 1.46518088e-01 1.79225069e-01
3.77111111e-01 5.55650905e+00 3.13837233e-02 2.99345126e-02 1.48248142e-01 1.78182654e-01
3.67108108e-01 5.88444615e+00 2.86640491e-02 2.72572318e-02 1.49900060e-01 1.77157292e-01
3.57105105e-01 6.24271296e+00 2.60405798e-02 2.46823678e-02 1.51466757e-01 1.76149125e-01
3.47102102e-01 6.63520116e+00 2.35203860e-02 2.22169913e-02 1.52941204e-01 1.75158195e-01
3.37099099e-01 7.06644781e+00 2.11103932e-02 1.98679042e-02 1.54316516e-01 1.74184420e-01
3.27096096e-01 7.54176300e+00 1.88172821e-02 1.76415168e-02 1.55586055e-01 1.73227572e-01
3.17093093e-01 8.06741629e+00 1.66473765e-02 1.55437106e-02 1.56743532e-01 1.72287243e-01
3.07090090e-01 8.65081400e+00 1.46065172e-02 1.35796909e-02 1.57783118e-01 1.71362809e-01
2.97087087e-01 9.30079311e+00 1.26999237e-02 1.17538305e-02 1.58699551e-01 1.70453382e-01
2.87084084e-01 1.00279235e+01 1.09320435e-02 1.00695119e-02 1.59488235e-01 1.69557746e-01
2.77081081e-01 1.08449737e+01 9.30639282e-03 8.52897416e-03 1.60145314e-01 1.68674289e-01
2.67078078e-01 1.17674359e+01 7.82539036e-03 7.13317471e-03 1.60667720e-01 1.67800895e-01
2.57075075e-01 1.28142690e+01 6.49018990e-03 5.88167740e-03 1.61053149e-01 1.66934826e-01
2.47072072e-01 1.40088449e+01 5.30051779e-03 4.77257937e-03 1.61299976e-01 1.66072555e-01
2.37069069e-01 1.53802439e+01 4.25452382e-03 3.80248654e-03 1.61407058e-01 1.65209544e-01
2.27066066e-01 1.69649186e+01 3.34865630e-03 2.96654141e-03 1.61373417e-01 1.64339959e-01
2.17063063e-01 1.88090801e+01 2.57757440e-03 2.25849594e-03 1.61197775e-01 1.63456271e-01
2.07060060e-01 2.09718166e+01 1.93411330e-03 1.67080663e-03 1.60877919e-01 1.62548726e-01
1.97057057e-01 2.35295837e+01 1.40931925e-03 1.19471667e-03 1.60409888e-01 1.61604605e-01
1.87054054e-01 2.65823779e+01 9.92572507e-04 8.20291627e-04 1.59786906e-01 1.60607198e-01
1.77051051e-01 3.02626419e+01 6.71814795e-04 5.36406602e-04 1.58997960e-01 1.59534366e-01
1.67048048e-01 3.47479448e+01 4.33893335e-04 3.30747448e-04 1.58025760e-01 1.58356507e-01
1.57045045e-01 4.02795762e+01 2.65024518e-04 1.89961797e-04 1.56843700e-01 1.57033662e-01
1.47042042e-01 4.71899174e+01 1.51365153e-04 1.00117412e-04 1.55411274e-01 1.55511392e-01
1.37039039e-01 5.59431187e+01 7.96576235e-05 4.75351543e-05 1.53667366e-01 1.53714902e-01
1.27036036e-01 6.71966062e+01 3.78882779e-05 1.98672341e-05 1.51520847e-01 1.51540714e-01
1.17033033e-01 8.18948900e+01 1.58709704e-05 7.09580233e-06 1.48837915e-01 1.48845011e-01
1.07030030e-01 1.01415978e+02 5.65012457e-06 2.08283513e-06 1.45425436e-01 1.45427519e-01
9.70270270e-02 1.27808382e+02 1.62563618e-06 4.76486318e-07 1.41008888e-01 1.41009364e-01
8.70240240e-02 1.64203746e+02 3.51243506e-07 7.88045876e-08 1.35201423e-01 1.35201501e-01
7.70210210e-02 2.15620616e+02 5.09744899e-08 8.42140540e-09 1.27454282e-01 1.27454290e-01
6.70180180e-02 2.90755546e+02 4.15780368e-09 4.85873540e-10 1.16964390e-01 1.16964390e-01
5.70150150e-02 4.06454042e+02 1.40745666e-10 1.10924791e-11 1.02503088e-01 1.02503088e-01
4.70120120e-02 5.99966173e+02 1.12788196e-12 5.58396693e-14 8.22197981e-02 8.22197981e-02
3.70090090e-02 9.67063825e+02 6.65215418e-16 1.82801732e-17 5.41271012e-02 5.41271012e-02
2.70060060e-02 1.81230976e+03 1.59000942e-21 1.93677876e-23 2.06762310e-02 2.06762310e-02
1.70030030e-02 4.56473916e+03 9.23456343e-34 3.18965582e-36 9.00785474e-04 9.00785474e-04
7.00000000e-03 2.69089061e+04 5.74092934e-81 1.56510608e-84 8.16961581e-15 8.16961581e-15
# updated November 2026

